From Experiments to Decisions: Reusing Evidence in Autonomous Coding Research

Autonomous coding agents can remember an experiment yet carry forward a conclusion it does not justify. We reconstruct how evidence is reused in a 400-task NeuroGolf campaign, with selected wellbore-prediction records from the same operator as cross-domain comparisons. A numerical counterexample exposes an overbroad exclusion; other episodes distinguish what failed, incomplete and revised programs justify doing next. The wellbore records reveal an additional weakness: a coordinator correctly acknowledges a novelty-only rejection, then summarizes it as measured closure. Separately, a prefix-based acceptance gate at three thresholds yields worse target scores than ungated adaptation in the retained experiment. These cases motivate an inspectable handoff linking the tested proposition, its scope, candidate and evaluator identity, check statuses, and reopening condition. A dispatch tree separates investigation, repair, reopening and stopping; a promotion predicate requires that each check both passes and has evidence supporting its use for the requested decision. The practical lesson is to preserve not just experimental results, but their limits on subsequent action.

==> anc/README.md <==
# arXiv ancillary evidence: transparent file transport

The evidence is supplied as ordinary files in `evidence/`, not as a nested ZIP.
arXiv expanded the earlier nested ZIP and removed its hidden `.dockerignore`
file. This transport preserves all 61 frozen V15 member contents, using exactly
one explicitly documented filename change:

`evidence/replay/.dockerignore` → `evidence/replay/dockerignore.txt`

The renamed 33-byte text file restricts the optional Docker build context to
`Dockerfile` and `requirements.lock`. It is not a Word document. There are no
Word documents or encoded archives in this transport. No scientific evidence,
analysis code, historical receipt, or model input is changed or added.

## Verify and restore locally

From this `anc/` directory, with standard-library Python:

```bash
python3 -B restore_evidence.py --check-only
python3 -B restore_evidence.py
cd evidence
python3 -B verify.py
```

The first command verifies every transported member without writing. The second
rechecks all bytes, restores the single hidden filename, and verifies all 61
original paths. It is idempotent and refuses to overwrite conflicting contents
or follow symlinks. It neither downloads assets nor executes native graphs,
Docker, training, or model calls. The third command is the unchanged scientific
consistency verifier; its scope and other optional routes are explained in
`evidence/README.md`. Keep `dockerignore.txt` alongside the restored dotfile so
the transport check remains repeatable.

`evidence_manifest.json` binds original paths, transported paths, byte lengths,
and SHA-256 hashes. The restoration script pins that manifest's digest. The
manifest records the original frozen ZIP hash as historical snapshot identity;
this transport preserves its member bytes, not ZIP compression metadata, and
does not reconstruct or claim to distribute byte-identical ZIP archive bytes.
These checks establish package consistency, not independent authentication of
historical records or validation of a general search method.

Read `RELEASE.md` for the author's approved CC BY 4.0 scope and preserved
third-party terms. That dated notice supersedes only the earlier release/license
pending statements retained in the historical evidence snapshot. The workshop
submission and its original ZIP remain unchanged.


==> anc/RELEASE.md <==
# Public-release notice for the arXiv preprint

Author authorization recorded September 9, 2026. Transport clarified September
10, 2026; the approved rights and scientific content are unchanged.

Bobber Cheng approved public distribution of the paper **From Experiments to
Decisions: Reusing Evidence in Autonomous Coding Research** and its accompanying
supporting evidence under [Creative Commons Attribution 4.0 International
(CC BY 4.0)](https://creativecommons.org/licenses/by/4.0/).

The accompanying `evidence/` directory carries the unchanged member contents of
the 61-file evidence snapshot from workshop V15. The original frozen ZIP has
SHA-256:

`8144b39493bd4391e2efab8d622bc7e345d045b6362396d6d24616a1eeba797a`

The arXiv transport is not that original ZIP. Its manifest binds all 61 original
paths and member hashes. The only filename mapping is
`replay/.dockerignore` to `replay/dockerignore.txt`; `README.md` documents its
local restoration. No member content is changed.

The evidence README and metadata preserve the snapshot's earlier pre-release
status. For this arXiv distribution, this notice supersedes only their statements
that public-distribution authority and a reuse license remain pending. Those
fields are historical snapshot metadata, not the current release decision. All
scientific records, analysis code, data, validation receipts and limitations
remain unchanged. The evidence verifier intentionally checks that frozen
snapshot, including historical metadata; passing it does not independently
authenticate underlying records or establish a general policy benefit.

CC BY 4.0 applies to the author-controlled paper and accompanying original
evidence and analysis material. It does not relicense separately credited
upstream materials or the unmodified workshop style included for compilation.
Existing third-party credits, notices and applicable source terms remain in
effect. Public-input acquisition routes do not grant rights to external assets.

The evidence excludes full interactions, original task grids, upstream helpers
and generators, original candidate program files, model weights and raw wellbore
records. Retained short excerpts, task identities, timestamps and content hashes
may still permit linkage: de-identification does not guarantee against
re-identification.

This named-author arXiv preprint release does not change the anonymous workshop
submission or claim workshop acceptance, arXiv moderation approval, independent
replication, or an authenticated historical execution trace.


==> anc/evidence/MECHANISM_EVIDENCE.md <==
# Inspect the historical inference

## Selection and evidence rules

These are two selected successful families from one mixed optimization campaign,
not randomly sampled diagnostic episodes or experimental arms. The main PDF
contains the technical arguments and supporting appendices; this guide indexes
the exported history. For the actual P002 graph, conditional calculation and
runnable controls, take the separate [computation route](replay/README.md).

| Retained unit | Selection or coverage | What the unit cannot establish |
| --- | --- | --- |
| F2 closing episode | Linked exclusion, explanation, candidate versions, returned validations and selected unsuccessful routes. | A complete discovery denominator, first conception or causal search improvement. |
| F1 primary and worker records | Nine bounded late primary cycles; three separately returned worker batches. | Lifetime effort, pooled independent trials or task correctness after a rejected execution. |
| F1 adaptation records | Seven selected directly returned failure/success milestones; shared constructions are grouped below. | Representative recipient sampling or independent repair success probabilities. |
| Secondary screens | The eight semantic-screen tasks are those named in the retained worker result; the historical subset-selection reason is unrecovered. Fixed-artifact and post-reset checks have different units. | An eligible-recipient discovery denominator; see [coverage context](#coverage-and-campaign-context). |

Public information identifying the missing known-perfect target was retrieved
before the Task 129 no-answer-inspection request. The history therefore supports
targeted reconstruction after public existence information, not fully audited,
contamination-free independent invention. Generator revisions and random seeds
are not uniformly recovered; sample counts are not a homogeneous held-out set.

There are three different evidence types. **Source excerpts** preserve selected
contiguous words from retained records, with whitespace normalized only.
**Observations** in `mechanism_evidence.json` are analyst-transcribed summaries
of particular records or returned batches, not quotations. **Interpretations**
are separately labeled in the claim map. None is an independent authentication
of the original private history. The packet does not infer cognitive causation
from event order, nor does its verifier independently judge the meaning of a
paraphrase or prove that the original messages are authentic.

The packet retains 24 curated event observations, two source excerpts, three
separate F1 batches, 20 noncausal event links, nine claim entries and a nine-row
fixed-program replay summary. The private source-extraction audit checks excerpt
contiguity after whitespace normalization; public verification checks exported
fields and links, not source authenticity or the correctness of interpretations.

## Claim-to-record map

The stable K001–K009 IDs index claim entries in `mechanism_evidence.json`.
The paper groups these claims by evidence unit rather than assigning one table
row to every ID; page numbers and row order are not linkage keys.

| Claim ID | Record anchors | Observation and inference boundary |
| --- | --- | --- |
| K001 | M013–M014; X001 | Prior scalar-irrelevance rationale; separate from the finite-probe float32 signature implementation. Not a complete search or exact-real quotient. |
| K002 | M014, M018–M021; X002 | Contemporary explanation before construction and linked success. Not isolated causation, first conception or a generated-and-pruned winner. |
| K003 | M021–M024; P001/P002 | Separate candidates each pass stored cases; only P002 has the custom stress receipt. Not a same-byte chain or universal proof. |
| K004 | M002; B001 | Checker rejections leave task correctness unevaluated, not measured wrong. |
| K005 | M003; B002 | Interface acceptance and session execution are distinct; execution is not full correctness. |
| K006 | M004–M005; B003 | 47 perfect configurations, not 47 discoveries or additions to the 105 primary candidates. |
| K007 | M005–M006; pivot conditions | Conditional memory is consolidated after success; no recovered memory-retrieval-to-gain causal chain. |
| K008 | M015–M017 | Implementation failure and unsuccessful diagnostic routes; neither a complete attempt census nor individually decisive abstraction tests. |
| K009 | M007–M011; G001/G002/P003 | A failed rotation is followed by a passing construction; the mirror branch fails. Not an ablation or proof of general inapplicability. |

Link labels distinguish direct call/response identity, asynchronous completion,
timestamp order only, and later validation of different candidate bytes. Their
original identifiers and source hashes were checked privately and replaced by
opaque IDs. Public consistency checks cannot reauthenticate those private links.

## Task 129: what the earlier abstraction excluded

Excerpt **X001**, linked to returned report event **M014**:

> A one-scalar initializer does not add a new threshold relation here: it can only scale or invert the monomial, so the genuine relational support delta remains cost 0.

This is a contiguous excerpt from the prior relational audit as returned to the
coordinator, not text inferred from the later winning program. Only whitespace
is collapsed. The surrounding report is not included. The packet's
`historical_abstraction` supplies the bounded source-derived context: the search
built unweighted, initializer-free conjunctive expressions, with a six-atom
bound. It computed binary32 NumPy contractions and deduplicated thresholded
predictions on a finite probe set. Those signatures were **not** an exact-real
semantic quotient. The scalar-irrelevance argument in the report is a separate
idealized rationale for omitting a broader family. P001 and P002 lie outside
the searched grammar; neither is observed to have been generated and then
discarded by a signature merge. The implementation retained spatial relations,
not merely the set of colors present in an input.

### Inspect the old search code directly

The small [literal-source capsule](history/README.md) exposes selected complete
functions from the retained old search and two configuration fields. Readers
can inspect its float32 encoding, greedy contraction, thresholded signatures,
beam rule and initializer-free model construction rather than rely only on the
description above. The default standard-library check parses these snippets;
it does not execute the search. A separate source-holder mode checks exact
re-extraction against the retained full-file identities.

These are selected code fragments, not the full search, its executed invocation
or the report's motivation. They strengthen the inspectability of the restricted
implementation but cannot establish that X001 caused its restrictions. The
negative search result remains bounded by what was searched; the stated support
argument does not justify extending that negative conclusion to every scalar
construction under finite-precision execution.

Excerpt **X002**, linked to user-facing explanation event **M018**:

> counts 1–2 become exactly zero while count 3 stays positive. This simultaneously performs mode selection and the 3×3 support write—precisely the composition our earlier Boolean/monotone Einsum audit could not see.

This contiguous excerpt begins mid-sentence. The preceding construction recipe
and subsequent surrounding material are omitted; no internal words are omitted
or replaced. Whitespace is collapsed only. It is the historical explanation,
not a quotation of this paper's present-day interpretation or proof that every
part of that explanation is causally correct.

All times below are seconds after the deadline boundary. Millisecond precision
belongs to the record envelopes, not a measurement of conception or attention.

| Event | Relative seconds | What is observed |
| --- | ---: | --- |
| M012 | 182253.641 | An existing candidate already passes 265 cases, but at cost 80. |
| M014 | 182442.467 | The prior exclusion is returned, linked to request M013. |
| M015 | 182864.085 | An exploratory execution returns a traceback: implementation failure, not an observed semantic counterexample. |
| M016 | 182899.587 | A selected probe batch returns mismatch-bearing diagnostics; the route is unsuccessful. |
| M017 | 183133.003 | A selected revised batch returns negative diagnostics; the route is unsuccessful. |
| M018 | 183527.965 | The numerical explanation is recorded. |
| M019 | 183527.968 | The first subsequently successful candidate, P001, is written. |
| M021 | 183538.779 | A linked test of P001 returns 265 correct, cost one. |
| M023 | 183660.275 | Tuned candidate P002 independently re-passes 265 stored cases and 20000 custom fresh cases. |
| M024 | 183732.000 | P002 is promoted into the bank. |

The three-millisecond explanation-to-write lead supports a contemporary
explanation rather than a later retrospective account. It does **not** identify
a separately timed hypothesis-generation intervention. P001 and P002 have
different retained file bytes joined through the candidate paths returned by
their receipts; the receipts do not themselves attest full byte hashes. P002 matches the final archived
Task 129 program; the 20000-case result must not be attributed to unchanged P001.
The later samples are custom task-specific cases, not established direct draws
from the official generator. The separate implementation failure M015 and
negative batches M016–M017 preserve unsuccessful branches without claiming
they individually falsify the entire abstraction or form a complete census.

The separately corroborated bank gate used the official generator; that does
not make the preceding custom stress samples official-generator draws. The
closing sequence records milestones, not every attempted route or its cost.

### What the historical numerical receipt actually measured

The packet's `numerical_probes` distinguishes P001's first-example full decoded
match from P002's later designated-channel amplitude diagnostics. P001 has no
recorded per-count amplitude table. In P002's probes a designated color occurs
one, two or three times in nine occupied cells; every other cell has a distinct
other color. Its minimum and maximum over the nine occupied output positions
are both zero for counts one and two, and both approximately
`7.862685683326549e-42` for count three. The count-three probe has nine positive
occupied positions; all three probes have zero positive blank positions in
the designated channel. These are contemporaneously reported measurements,
not values generated by the new illustrative witness or new original-program
executions. Those measurements alone do not reveal the original graph, rounding schedule or parameters.

The count-two diagnostic **N002** has a unique mode but misses all nine required
positives in that channel. It therefore records a failure outside the task's
count-three contract, not an official-task failure. Other-channel amplitudes
are not reported in those designated-channel summaries; do not infer an exact
full-output mismatch count from them. These diagnostic profiles are not
asserted to be official-generator samples.

## Task 053: which question did each gate actually test?

### Primary candidates are a different unit from worker batches

Task 053's 105 primary candidate-evaluation rows from nine bounded late cycles are included: 53 runtime-session initialization failures, one interface failure, 12 correct-but-over-cost candidates, and 39 cost-eligible incorrect candidates. The 51 runtime-valid rows are **not** 51 correct solutions. Cycle counts separately record 118 proposal occurrences and 27 additional robustness reevaluations. These are not LLM call counts or all discovery effort. A separately labeled cycle 10 integrates an already successful external-worker artifact and is excluded from the pre-success denominator.

Runtime/interface failures have `correctness_status=not_evaluated`, an empty `right_of_60`, and `cost_eligibility_status=not_evaluated`. Historical default false/zero flags are not presented as measured semantic failures. The 39 runtime-valid incorrect candidates genuinely record zero of 60 correct cases; the distinction is enforced by the verifier.

### Three separately returned worker batches

| Batch | Receipt | Records | Observed outcome | Not established by that batch |
| --- | --- | ---: | --- | --- |
| B001 | M002 | 33 | 33 checker shape/dimension rejections; zero executions. | Intended task semantics. |
| B002 | M003 | 24 | 22 executions and two session failures after interface preflight. | Full task correctness merely from execution. |
| B003 | M005 | 88 | 47 configurations pass 60/60 at cost zero; 41 checker rejects. | A controlled intervention or 47 independent discoveries. |

The JSON retains unknown semantic fields as `null` for preflight batches, not
measured zero correctness. The final test launch M004 is linked to receipt M005
through the checked asynchronous completion chain. The 33-, 24- and 88-record
batches are distinct from each other and from the main-loop 105 candidates.
Before dispatch M001, only the first eight main-loop cycles (92 candidates)
had returned. The ninth cycle overlaps the successful worker episode.

M006 records later consolidation of a provisional pivot with four assumptions
and a falsifier; its conditions travel with the proposed reuse, rather than
turning one runtime success into a portable guarantee. The following adaptation records test reuse under changed recipient conditions;
they are not further records in any of the three batches.

### Rotation lineage and the recoverable semantic repair

| Named lineage | Recorded observation | Inference boundary |
| --- | --- | --- |
| G001: A001/A002; M007 | One construction fails on Task 087 (0/266) and Task 140 (0/265). | Two recipient results from one object, not independent failed repairs; early byte fingerprint unknown. |
| G002: A005/A006; M009 | One later construction passes Task 087 (266/266) and Task 140 (265/265). | Two recipient results from one object, not independent successful repairs; equality with P003 is unestablished. |
| P003: M010–M011 | A recorded validation receipt, promotion and final archive joins bind the retained rotation bytes. | Later byte identity does not recover the G001/G002 bytes. |
| A003; M008 | A selected Task 385 mirror-completion attempt passes 0/265. | A failed branch, not a proof that the task or every mirror adaptation is inapplicable. |

The separate crop records A004 (Task 135) and A007 (Task 326) each pass 266/266
at cost zero. They remain distinct from the shared rotation lineages; the seven
selected runtime rows are not pooled into an independent-trial success rate.

The JSON crosswalk gives the 105 main-loop records separate opaque byte-equivalence
IDs and links the rotation pair without changing the original CSV tables.
**P003** is the retained rotation program whose full hash is returned by the
recorded validation receipt at M010. Its bytes equal both retained bank incumbents, both
final archive members (Tasks 087 and 140), and the two programs in the later
fixed-archive replay. Promotion ledgers record a 16-character hash prefix;
that prefix join is explicitly distinguished from the full-byte comparisons.

The earlier failing and repaired in-memory programs do not have recoverable
byte fingerprints in their returned receipts. Their byte-ID fields therefore
remain `null`. **G001** and **G002** identify two source construction calls,
each of which reuses one serialized in-memory object to evaluate both tasks;
they are not byte-equivalence IDs. In particular, G002 is not silently equated
with P003 merely because its stored-case results pass.

A static coordinate analysis of those two construction calls does recover a
substantive change. On each output axis, both select logical input positions
`2, 1, 0` for output positions `0, 1, 2`: the visible half-turn is already
correct. G001 additionally selects `2, 1, 0` again for output positions
`3, 4, 5`, outside the logical grid. G002 has no such extra logical-input support
beyond output position two. The repair thus removes replicated support from
the encoded region outside the visible grid, while retaining the same visible
rotation. The `rotation_semantic_repair` field in `mechanism_evidence.json` records
these index maps, not the operational parameters. The separate
[`replay/F1_CONSTRUCTION.json`](replay/F1_CONSTRUCTION.json) discloses the
source-derived literal attributes; the [computation route](replay/README.md#related-f1-construction-and-padding-diagnostic)
explains their derivation and synthetic full-output check. Source-record hashes
are not model-byte identities or authentication of withheld calls.

This is source-coordinate reconstruction, not newly measured runtime output
or an isolated causal ablation. The original aggregate failures do not themselves
localize every mismatch to the predicted extra positions. It nevertheless
makes the particular contract distinction inspectable: matching the visible
rotation does not establish equality of the complete encoded output.

## The nine-program replay summary

The `replay` section contains nine task-level results and the environment:
Python 3.13.9, NumPy 2.4.4, ONNX 1.21.0, ONNX Runtime 1.24.4 and protobuf 7.35.1;
CPU only, graph optimizations disabled, one intra/inter-op thread. All 2187
retained cases pass, with no skipped cases, exceptions or failures; eight costs
are zero and Task 129's cost is one. The full thresholded output tensor is
compared exactly. No new cases or discovery runs are included in that replay.

The replay was a separate author-run fixed-artifact execution, not a replay performed by
this supplement. Original programs, original cases and the private execution
runner are not supplied. The recorded environment is not asserted to be a
frozen historical image; in particular, this later Task 129 replay uses runtime
1.24.4 rather than the 1.27.0 linked to its historical closing episode.
`verify.py` checks the exported replay summary against the nine task rows; it
does not execute those programs or establish unseen-case correctness.

The subsequent September 8 P002-only execution and September 9 public-input
access test are distinct dated receipts under [`replay/`](replay/README.md#recorded-end-to-end-access-check).
The latter repeats the same 265 cases in an already-prepared image and identifies
a pre-receipt, 40-file ZIP. It is not independent replication, a new environment
build or a test of every later package's bytes.

## The runnable witness and its historical relationship

The [computation route](replay/README.md#the-runnable-witness-and-its-historical-relationship)
separates the illustrative witness from actual P002, the conditional source
calculation and native receipts. Its assumptions, arithmetic controls and
out-of-contract counterexample are mathematical checks, not historical trials.

## Coverage and campaign context

The following tables support the PDF's contextual appendices; they do not
broaden the two historical cases into a comparative effectiveness study.
Commands in this section are run from the artifact root.

- `task129_count_profiles.csv` supplies 265 per-case shape, count-profile and mode-fill summaries without original grids or color labels. Run `python3 task129_contract.py --check task129_count_profiles.csv` to recompute the derived 195/70 profile counts and contract checks; `verify.py` also performs this check. Source holders can add `--source TASK_JSON` for read-only re-extraction and row comparison, without running a generator or model. The mathematical witness's broader count contract, static default-generator description, and retained-case observations are distinct. None verifies private platform inputs or authenticates the original source.

- `competition_progress.csv` joins all 400 initial/deadline task costs with declared local-acceptance and same-artifact flags. Costs are lower on 353 tasks and unchanged on 47; those 47 also carry the same-artifact flag. The acceptance-qualified cohort contains 394 tasks, with 348 lower costs and 46 unchanged costs. Membership requires an accepted initial-import record and **at least one** retained passing, banked record for the deadline artifact. It does not mean every historical recheck passed. Thirteen qualified deadline artifacts have mixed passing/nonpassing records; excluding them leaves 381 tasks, 335 lower costs, and 46 unchanged costs. The verifier recomputes all three cohorts' counts, gain bins, medians, quartiles, and top-ten gain shares from costs and declared flags.

  The all-task local-cost-implied gain is 415.158243, the acceptance-qualified gain is 409.277824, and the mixed-record-excluded sensitivity is 395.342351. These are conditional arithmetic summaries, **not empirically validated platform point totals**. The separately reported endpoint-score difference is 415.08 and is not exactly reconciled by the cost table. Its original source audit used an imported-producer manifest and retained completed platform result. A later authenticated, read-only platform-history check independently corroborated the operator's first visible 7240.26 submission and the frozen leaderboard's 7655.34 entry. That private check is not reproducible from this supplement, and the list API does not authenticate archive bytes. A later pre-midnight receipt at 7655.38 is not the frozen leaderboard entry and is not this table's analyzed endpoint. Acceptance and same-artifact flags remain retained observations, not independently rechecked program behavior or artifact identity.

  Crossjoining the six later perfect-task additions shows five had unchanged initial/deadline artifact identity; only Task 135 had a lower deadline cost (200 to 30). All six deadline costs equal their later-analysis post-baseline costs. This paired history does not identify the causal contribution of any search mode, intervention, or model.

- Nine perfect-task rows distinguish three competition-phase tasks from six later additions across two mechanism families. The legacy `inherited` family/role label describes the selected programs' comparison-archive ancestry, **not absence of discovery or local construction during the campaign**. A strict-improvement bank can retain an imported program despite an equally good local construction. These tables establish retained outcomes, not complete discovery chronology or first-public-invention credit. Six score gains and seven runtime rollbacks reconcile the post-baseline and final package scores. The deadline score is a separate baseline.

- The 264 validation rows are a post-reset state snapshot: 98 known-task passes and 166 nonpasses. Earlier smoke/pilot work exists and is not included in that snapshot. A canary registry is not a count of independently recovered tasks.

- The 800 fixed-artifact recipient rows describe two checks across 400 tasks, not a full denominator for discovering the mechanism. Negatives concern the particular artifact and screening stage, not impossibility for a task or construction family.

- The eight-row semantic screen and seven selected original runtime evaluations preserve additional negative evidence with their different units. Do not sum heterogeneous candidate, recipient, example, or runtime counts as independent research trials.

- The feature table contains 483 included operator inputs and five excluded-event barriers. Opaque record identifiers replace original source/session references. No input text or assistant response text is included in that table; the two selected excerpts appear only in the separate mechanism evidence.

- The effort verifier recomputes all three conditional scenarios from the de-identified input features and disclosed parameters, including missing-response assumptions, clipping at excluded events/phase boundaries, and overlap correction. These assumptions are **uncalibrated**; the results are not measured human hours, confidence intervals, bounds on total labor, or causal efficiency comparisons. External preparation and other unobserved activity remain unestimated.

- The effort verifier also recomputes the initial-label, declared-alternative-label, and missing-response-time sensitivity tables. Similar totals under different labels do not validate the labels or duration parameters.

### Separate same-investigator wellbore context

`cross_domain/` contains a retained wellbore-prediction diagnostic: 16-channel evaluation parity did not establish complete input or augmentation parity. A paired augmentation-family change improved retained full-fold CPU RMSE by 0.8139 ft but failed a strict greater-than-one-foot promotion gate. Run `python cross_domain/verify.py` for standalone aggregate, chronology and decision checks. The 15-source digest manifest and 48 selected fields expose the evidence linkage; original records, predictions, checkpoints and the private source map are withheld. This is one same-investigator cross-domain application, not a new training experiment, independent workflow replication, or causal efficiency estimate.

### Time representation and anonymity limits

Times in the original NeuroGolf tables are seconds relative to an abstract phase origin. Competition-phase zero is the beginning of the earliest retained coverage day, not an asserted exact campaign start. Post-deadline phase zero is the deadline boundary. Post-completion rows, when retained as outcome evidence, use that same post-deadline origin and are labeled separately; they are excluded from time-to-complete effort accounting. The new explicit namespaces separately retain selected self-recorded dates; these are not independent timestamp attestations or additional NeuroGolf effort observations.

Local source paths, author/account/session identifiers, full prompts and original executable candidate files are not included. Generic container paths in the runner are not host-source locations. Public task numbers, process categories, short source excerpts, relative timing, selected dates, opaque source references and explicit content hashes are retained for analysis, so de-identification is **not a guarantee against linkage or re-identification**. Venue-specific anonymity review remains necessary before upload.

## What an independent reader can and cannot check

From the artifact root, `python3 verify.py` checks the exported packet offline;
it does not execute native candidate programs. `python3 mechanism_witness.py`
executes the separate illustrative check, not the original construction or cost.

`verify.py` checks fixed column allowlists, opaque-ID and task uniqueness, recipient coverage, gated missingness, counts, score arithmetic, failure dispositions, included-input counts, assumed-window links, the conditional effort calculation, and its three sensitivity tables. It independently reconstructs the competition acceptance and mixed-record-exclusion cohorts, gain distributions, and the later-addition crossjoin. Each gain or rollback is recomputed from the recorded costs using `max(1, 25 - ln(max(1, cost)))`, conditional on retained validity/correctness observations, before totals are compared. Missing or nonfinite competition costs, missing flags, inconsistent cohort flags, duplicate tasks, and forged gains or distributions are rejected rather than replaced with zero. Positive gains exceed `1e-10`; quantiles use linear interpolation (Hyndman--Fan type 7), and top-ten shares use total positive gain. It also checks exported text data for common identifier patterns. Window boundaries are rounded to milliseconds; their union check allows only the accumulated rounding allowance. The private internal audit separately links these tables to retained sources and checks their snapshot consistency; that audit is intentionally outside this supplement.

The revised verifier additionally rejects impossible perfect-task correctness/cost fields and duplicate task identities, impossible Task 129 event ordering, inconsistent selected runtime dispositions or semantic-screen survivors, incorrect per-cycle outcome totals, mislinked mechanism events, pooled F1 batches and conflated Task 129 candidate identities. Its numerical witness execution checks a pedagogical mechanism, not the original construction or cost.

Passing default verification does not authenticate the original records, independently verify the source excerpts or paraphrases, execute original programs, prove universal correctness, recover all missing work, reconcile the competition platform total, establish contamination-free discovery or mode-causal attribution, or validate duration assumptions. The unchanged native runner can execute the reconstructed or supplied byte-identical P002 only after a separate explicit execution command with the required assets and environment; the default verification never does so.


==> anc/evidence/README.md <==
# Reviewer evidence and executable diagnostics

The main PDF carries the technical arguments and appendices. This package lets
readers inspect the corresponding computation and selected historical records.
Start with one of these routes; none requires new solver work. The proposed
handoff practice is supported by reconstructed decisions, not evaluated as a
general search policy.

| Reading route | Inspect first | Evidence boundary |
| --- | --- | --- |
| [Inspect the next research decision](decisions/README.md) | Cohort scope, selected pre-outcome excerpts, agent actions and validation/retention receipts; then the proposed handoff record. | Historical cost states are not audit trials; stored evidence does not establish that every worker consumed it. |
| [Challenge the decision rule](cross_domain/HANDOFF.md) | C12's received novelty/efficacy distinction and later summary; S3's retained proxy-gate results. | Selected same-operator history, not a controlled trial of the proposed rule or proof of a downstream lost opportunity. |
| [Inspect the computation](replay/README.md) | Actual P002, final-only versus stepwise arithmetic, and the separately recorded native precision comparison; F1 padding and the illustrative witness follow. | Calculation and present-day typed execution do not authenticate July's execution path. |
| [Inspect the historical inference](MECHANISM_EVIDENCE.md) | Selection rules and K001–K009, the literal old-search code capsule, then F2 and F1 records with unsuccessful branches and identity limits. | Selected source fragments are not a causal comparison, representative sample or independent authentication of private history. |

## Offline checks

From this directory, with Python 3.10 or newer:

```bash
python3 verify.py
```

The standard library is sufficient. This checks exported fields, links, score
and effort arithmetic; parses the selected old-search source; runs the
deterministic numerical/spatial checks;
reconstructs the exact 681-byte P002 in memory from disclosed metadata; and
checks the new decision packet's cohort, selection, identity and chronology
fields. It does **not** fetch inputs, execute a native model or revalidate the historical
receipts. Do not use `-O` or `PYTHONOPTIMIZE`.

For a focused view of the same evidence:

```bash
python3 diagnostics.py
python3 mechanism_witness.py
python replay/task129_replay.py metadata
python3 task129_contract.py --check task129_count_profiles.csv
python cross_domain/verify.py
python3 history/verify.py
python3 replay/precision_probe.py verify
python3 decisions/verify.py
python3 cross_domain/handoff_verify.py
```

`diagnostics.py` checks complete synthetic encoded outputs: P002's final-only
rounding retains a count-two color that the recorded runtime suppresses, while
the conditional source model predicts its suppression; the failed F1 rotation
map repeats visible support into padding. It does not execute either native
construction. The minimal witness is explicitly illustrative, not P002.
The profile and wellbore commands check exported summaries, not raw private
records or predictions. The handoff check also checks selected chronology and
retained gate measurements, not historical authenticity or policy benefit.
See the reading routes for assumptions, negative controls,
and the [context tables' scope](MECHANISM_EVIDENCE.md#coverage-and-campaign-context).

## Optional native replay—not part of the default check

The [replay guide](replay/README.md#acquire-the-exact-inputs-without-private-author-files)
separates explicit public-input acquisition, image preparation and execution.
It enforces three exact input hashes before running actual P002. Original
model/task/helper files are not bundled; public-source availability and the
declared runtime remain requirements.

The dated receipts record author-run 265/265 complete-output checks at cost 1,
not independent replication. The September 9 access test reused the prepared
V3 ARM64 image and tested a pre-receipt, 40-file ZIP—not later rebuilt package
bytes. The [nine-program summary](MECHANISM_EVIDENCE.md#the-nine-program-replay-summary)
is a different fixed-artifact execution. The new
[paired precision receipt](replay/README.md#paired-native-precision-check)
compares exact P002 with a typed diagnostic derivative on the same stored cases;
it records raw-value agreement and changed decoded outputs, not a new cost
claim or July's internal execution. None is rerun by `verify.py`.

## Release and anonymity boundaries

Licensing is not finalized: no public reuse license is designated for these new tables or analysis code. The author's release authority and intended terms remain to be confirmed before distribution. Licenses on upstream assets or separate historical packages are not assigned to this supplement by inference. Reviewed NeuroGolf decision/mechanism excerpts, selected short cross-domain excerpts and literal old-search code slices are clearly separated from analyst paraphrases. No full interactions, original task grids, upstream helper/generator code or original candidate program files are supplied. The replay metadata deliberately exposes the actual serialized equation and scalar, not an original executable model file.

Local source paths, account/session identifiers and original candidate files are
excluded. The `replay/`, `history/`, `decisions/` and `cross_domain/` namespaces retain explicit content
hashes and selected self-recorded timestamps; task identities, short excerpts
and relative times remain elsewhere. These can permit linkage:
de-identification is **not a guarantee against re-identification**. Generic
container paths are not host-source locations. Venue-specific anonymity review
and the author's distribution/submission decisions remain pending.

For packaging, include only `README.md`, `verify.py`, `metadata.json`, `effort_parameters.json`, and the data/evidence/extension files explicitly listed in `metadata.json`. Exclude caches, build logs, parent directories, private source maps and internal audits, original model files, task grids and helper code. The image recipe's separate build context is restricted to its Dockerfile and dependency lock.


==> anc/evidence/cross_domain/HANDOFF.md <==
# Two retained challenges to research handoffs

This V12 extension adds two selected wellbore-prediction episodes to the
[earlier cross-domain diagnostic](README.md). Both episodes preceded the paper's
proposed handoff interface. They are **retrospective supporting and challenging
evidence, not prospective validation of that interface**. No model, training job,
historical source program, or native prediction graph was run for this extension.

## 1. C12: a delivered distinction can disappear in a later summary

The proposed mechanism used nearby hidden wells to constrain one another's
predictions. A search found no predecessors in the specified knowledge-graph
subset. The retained audit reports that relevant predecessors were absent from
that subset's ingestion manifest: absence of a match was not evidence of
project-wide novelty. The broader mechanism had earlier implementations and
experiments; the exact proposed 50-/100-ft scalar variant was unmeasured.

| Event | Seconds from E01 | Selected visible content |
| --- | ---: | --- |
| C12-E01: agent proposal | 0.000 | “genuinely novel, corpus-verified” |
| C12-E02: returned report excerpt | 1,209.992 | “exact 50-ft and 100-ft shrinkage-arm result” — “NOT MEASURED” |
| C12-E03: agent acknowledgment | 1,221.837 | “novelty gate, before any building” |
| C12-E04: later agent summary | 4,289.382 | “every mechanism cell measured and closed” explicitly includes C12 |
| C12-E05: subsequent agent summary | 47,324.585 | C12 again described as “NO-GO at the novelty gate” |

E02 is an actual visible tool return from a request for the audit's executive
decision, not an inference from a report merely existing on disk. The source-holder
check matches the read call to its returned result. The returned text includes
three explicit unmeasured efficacy rows. E03 correctly acknowledges the novelty
stop 11.845 seconds later. E04 then uses a broader description 3,067.545 seconds
after E03. **This establishes a local summary inconsistency, not that the agent
never received the distinction.** It does not establish attention to every report
section, internal understanding, or a causal influence on a later dispatch.

E05 is necessary counterevidence: a subsequent visible summary returns to the
correct novelty-gate description. We do not claim permanent graph corruption, a
missed solution, or saved computation. The report also contains measured
descriptive geometry and cites earlier empirical work; neither makes the exact
C12 efficacy comparison measured. “The idea had never been tested” would be
another overgeneralization.

**Retrospective handoff interpretation:** the broad novelty claim was rejected;
efficacy of the exact scalar variant remained unknown. A narrower ablation could
be considered for a separately justified, bounded probe, but neither permission
to promote it nor a general empirical exclusion follows. This interpretation is
ours; it is not a claim that this interface was deployed in the historical run.

## 2. S3: a gate can be applied correctly and govern the wrong quantity

The retained test adapted a fixed checkpoint separately on each well's visible
prefix. Its gate used an unseen tail of that prefix; the outcome was scored on the
actual evaluation zone. Accepting an adapted prediction required a relative tail
RMSE improvement of 0%, 2%, or 5%; rejected wells kept the base prediction.

| Retained primary arm | Accepted wells | Pooled evaluation RMSE (ft; lower is better) |
| --- | ---: | ---: |
| Base checkpoint | — | 6.5193 |
| All adapted, no gate | 155 | 6.5411 |
| Gate: 0% improvement | 96 | 6.5556 |
| Gate: 2% improvement | 63 | 6.5538 |
| Gate: 5% improvement | 25 | 6.5718 |

These are rounded from the retained JSON receipt, not retyped from the report:
the exact aggregate values and extraction pointers are in
`handoff_evidence.json`. The primary receipt covers **155 fold-0 wells / 750,596
evaluation rows**, one checkpoint, the `norm_head` parameter subset, 12 adaptation
steps and learning rate 0.0001. The report scopes this to one seed and one fold;
the stronger adaptation arms did not run. A differently named carrier's 6.5483
score is not the baseline of this paired comparison.

All three gated arms are worse than both the base and ungated adaptation, and the
strictest gate is worst. **The result is not monotonic:** 2% is slightly better
than 0%. The retained tail-versus-evaluation error changes have Pearson
correlation -0.1147526111 and sign agreement 76/155 = 0.4903225806. These are
descriptive diagnostics of this configuration, not confidence bounds or a
universal claim about adaptation. The primary RMSE is row-weighted; an average of
the 155 per-well RMSEs would be a different metric.

**Challenge to the proposed interface:** correctly carrying and enforcing a gate
does not make that gate relevant. Before using evidence to authorize promotion,
state why the gate's candidate, population, observable and evaluation conditions
apply to the decision. Unknown applicability can motivate a bounded diagnostic;
it cannot become a passing promotion check. This case does not prove that a
different proposed gate would have improved the run.

## 3. What can be checked, and what cannot

From the ZIP root, using standard-library Python only:

```bash
python3 cross_domain/handoff_verify.py
```

The public check covers **5 selected events, 4 ordering relations and 30 selected
report/receipt fields** linked to four source aliases. It checks the episode's
explicit status boundaries, fixed denominators, score rounding, arithmetic,
predictiveness summaries, nonmonotonic gate comparison and absence of causal
policy claims. It cannot authenticate the unshipped sources or recompute pooled
RMSE from original predictions. Tests deliberately perturb chronology, source
links, status, denominators and policy claims.

The repository additionally supplies an optional source-holder check:

```bash
python3 scripts/export_v12_handoff_evidence.py --check
```

That command requires the ignored local source map; it is not a public-ZIP
command. It verifies all selected excerpts and exact JSON pointers against the
retained bytes, the five visible events and a linked support call, and recomputes
all three gate acceptance sets, the 76 sign matches and Pearson correlation from
the 155 retained per-well summaries. It does **not** recompute pooled prediction
RMSE, run the source program, or independently verify training conditions.

H01's SHA-256 binds a canonical projection of six selected visible records;
unrelated session appends do not change it. The projection contains only visible
text and the selected read call/result fields; thinking, encrypted fields and
other raw-session metadata are excluded. H02–H04 bind current report/JSON
snapshots, not independently timestamped historical bytes. Embedded timestamps
support retained relative order, not external clock authentication. No original
report, raw session, private path, account identifier, well identifier, prediction
vector or checkpoint is shipped. Hashes and technical details may nevertheless
permit linkage; deidentification does not guarantee unlinkability.


==> anc/evidence/cross_domain/README.md <==
# Retained cross-domain diagnostic: wellbore prediction

For the separate C12 receipt-to-summary chain and S3 proxy-gate comparison,
see [Authorization and gate scope](HANDOFF.md). The evidence below remains the
original augmentation/input-scope episode; these are not arms of one experiment.

This packet examines one already-completed replication diagnostic. It adds an
inspectable cross-domain case, not another training run, a replication of a
prescribed research policy, or an estimate of population-level search efficiency.
The source competition repository was read only. No training, prediction,
simulation, downloaded-code execution or paid model call was performed.

## What the records newly explain

The prior check established parity of **16 mapped evaluation-input channels on
25 wells**, with maximum absolute difference 9.5367431640625e-7. A subsequent brief
generalized this to complete input exactness. The later diagnosis corrected two
distinct boundaries:

1. **Version and input scope:** the parity check covered version-1 selected
   channels, not the complete 20-channel carrier or the later version-2 selected
   channel. That later version's signed, candidate-axis-constant trend feature is
   not the carrier's nonnegative candidate-distance volume. This correction did
   **not** occur inside the augmentation A/B.
2. **Training distribution:** evaluation-time parity does not guarantee
   augmentation-time parity. The brief's suggested mechanism—retaining observed
   gamma ray after moving its target—was itself falsified: the old implementation
   already regenerated gamma ray. Its same-well full-path bootstrap, pointwise
   clipping, generic noise and post-simulation calibration instead changed the
   candidate-support and target-path distributions.

On the retained 200-draw diagnostic, candidate-axis support on z-shift draws was
0.696685 in the carrier versus 0.987471 in the reference; median full-axis
alignment margin was -0.008447 versus +0.505003. Restricting the carrier's
diagnostic to supported cells increased its positive-margin rate from 0.448022
to 0.876869. This supported a candidate-support diagnosis, not the stronger
physical-contradiction hypothesis. The two implementations use the same selected
wells and integer seeds but different RNG streams (178 versus 175 z-shift hits);
these are distribution summaries, not equal augmented tensors.

**Metric definitions.** Candidate-axis support is the fraction of the 400 tested
offsets with available typewell gamma-ray coverage, rather than unsupported
cells. The retained diagnostic reads the reference's auxiliary NaN mask and the
carrier's nonzero raw typewell gamma-ray column as support indicators. For each
valid target bin, the alignment margin is the
median gamma-ray mismatch cost across candidate offsets minus the cost at the
offset nearest the true target; positive is favorable. The headline uses all
400 candidate cells. The support-only sensitivity removes unsupported cells and
retains only bins whose nearest true-target cell is supported. Its reported
positive-margin rate therefore has a slightly different eligible-bin denominator.

The intervention replaced the augmentation **family**, including pre-simulation
calibration behind the same hit gate. In its separate 200-draw acceptance batch,
both arms recorded 178 hits and 22 misses; candidate support on hits increased
from 0.711053 to 0.989157. The retained no-hit margin summaries are exactly equal.
The packet does not independently establish equality of all no-hit tensor bytes.

## Consequential outcome, including the negative decision

| Matched epoch-30 record | Control | Intervention |
| --- | ---: | ---: |
| Required CPU full-fold RMSE, ft | 7.1043 | 6.2904 |
| Validation wells | 155 | 155 |
| Training-record full-fold rows | 750,596 | 750,596 |
| Model/fold seed | 0 / 0 | 0 / 0 |
| Stop epoch / cosine horizon | 30 / 300 | 30 / 300 |

The difference of displayed CPU scores is **0.8139 ft**, below the brief-specified
strict **>1-ft** promotion rule. The report accordingly declined a 300-epoch
handoff. Four-decimal display rounding permits an unrounded difference within
the conservative interval [0.8138, 0.8140] ft, still below the gate; this interval
is **not** a statistical confidence interval.

CPU receipts independently preserve each score and the 155-well denominator.
The two training receipts preserve 750,596-row totals and common schedule
settings; the model seed and common invocation are supplied by the retained
report. The CPU evaluator source selects the canonical fold-0 wells and prints
four-decimal scores. This is source-linked historical measurement, **not a new
recalculation from raw predictions** or independent verification of all training
conditions. The gain concerns a family-level intervention, not an isolated
single operation. Subsequent random augmentations can also differ on hit samples.

The historical approximate 10.4 reference, a 60-well diagnostic subset, GPU
full-fold scores, and a different system's 15-fold target are not substituted for
the paired CPU denominator. This case neither reproduces that other system's
complete result nor identifies the incremental benefit of a research workflow.

## Chronology and source integrity

| Event | Retained time evidence | Limit |
| --- | --- | --- |
| Prior mapped-channel check and brief | Report cross-references; no precise embedded brief time | Not independent timestamped preregistration |
| Augmented diagnostic | JSON: 2026-08-08 19:46:16.038220 UTC | Self-recorded artifact time |
| Intervention acceptance | JSON: 2026-08-08 20:05:37.253944 UTC | Separate diagnostic batch |
| Intervention / control training acquisition | Logs: 20:34:33 / 20:35:53; report supplies date and UTC | Clock-only logs do not independently date the jobs |
| Version-scope correction | JSON: 2026-08-08 21:33:40.572227 UTC | Later than the reported A/B starts; not their selection cause |
| CPU evaluations and no-promotion decision | Report says evaluations follow jobs; receipts undated | Exact event times unrecovered |

No filesystem modification time is used as historical evidence. The phase brief
contains the >1-ft rule and the report applies it, but the packet does not prove
an immutable preregistration timestamp. Current hashes of **15 source files** are
frozen in `SOURCE_MANIFEST.json`: eight match full hashes quoted in the report,
two match full hashes embedded in the diagnostic, and five have no recovered
historical hash quotation. A match links current retained bytes to the quoting
record, not to an independent timestamp or proof that the report was never edited.
All ten recovered historical hash quotations match current bytes in this audit.

`evidence.json` contains only selected aggregates, necessary short excerpts,
opaque source identifiers, typed extraction selectors and claim-scope metadata.
`SOURCE_MAP.private.json` supplies local source paths for author verification;
it is **internal only and must not enter an anonymous ZIP**. Original reports,
raw logs, well identifiers, examples, tensors, checkpoints and imported source
code are not copied into this packet. Hashes and technical details can still
permit linkage to external records; deidentification is not unlinkability.

## Check the packet

From this directory, with standard-library Python only:

```bash
python3 verify.py
```

This checks 48 selected fields for linkage, the parity boundary, diagnostic
denominators, matched CPU decision inputs, schedule, arithmetic, display rounding,
strict threshold and embedded-time order. It uses explicit exceptions, so
optimized Python does not disable the checks. It does not train or infer.
Decisive premise, version, seed, gate and decision excerpts are mandatory. The
public check requires the ten specified historical digest links to match current
manifest hashes; a recorded mismatch does not count as passing this claim.

Author-side source verification, requiring the unshipped local map:

```bash
python3 verify.py --source-root /path/to/retained/competition
```

That additionally verifies all 15 current source hashes and re-extracts all 48
selected fields. It also checks that each of the ten historical digests actually
occurs as a complete hexadecimal token in its named quoting source. It reads
bytes and JSON only; it never imports a source program.
The local map must remain inside the source root, including after symlink
resolution. Tests are in `tests/test_v3_rogii.py` at repository level.


==> anc/evidence/cross_domain/SOURCE_MANIFEST.json <==
{
  "schema_version": 1,
  "audit_observed_utc": "2026-09-08T21:43:16.155358+00:00",
  "freeze_semantics": "SHA256 of retained current bytes; no full raw files copied. A matching historical report quote links those bytes to that report, not to an independently time-stamped attestation.",
  "sources": [
    {
      "source_id": "R01",
      "role": "phase brief",
      "sha256": "28ae4b62e30109fa0a6cca9f6e34e8efce95ef50e7773934f13fb8a28df25ef6",
      "bytes": 5202,
      "historical_quoted_sha256": null,
      "historical_quoted_by": null,
      "historical_hash_status": "not_quoted"
    },
    {
      "source_id": "R02",
      "role": "prior parity report",
      "sha256": "083f8b137bcce90c1a738910be0c1bdecfd37002413954fa2ee09b2025e848a5",
      "bytes": 30301,
      "historical_quoted_sha256": null,
      "historical_quoted_by": null,
      "historical_hash_status": "not_quoted"
    },
    {
      "source_id": "R03",
      "role": "prior parity measurement",
      "sha256": "36a77a0082ad700947ecef233a2ec9fc6bee1997fa9f75d770dc2986c7a7a789",
      "bytes": 1730,
      "historical_quoted_sha256": null,
      "historical_quoted_by": null,
      "historical_hash_status": "not_quoted"
    },
    {
      "source_id": "R04",
      "role": "diagnosis and matched comparison report",
      "sha256": "3d0a4b2c16847a6f1f0ae2423842accf0db6fa3276e914125938396b6e28b3bc",
      "bytes": 41696,
      "historical_quoted_sha256": null,
      "historical_quoted_by": null,
      "historical_hash_status": "not_quoted"
    },
    {
      "source_id": "R05",
      "role": "augmented-distribution diagnostic",
      "sha256": "347eebf1668bf08d0e604461c14bcb6c977d014d693bd8d646c3c05eccf0e98c",
      "bytes": 118401,
      "historical_quoted_sha256": "347eebf1668bf08d0e604461c14bcb6c977d014d693bd8d646c3c05eccf0e98c",
      "historical_quoted_by": "R04",
      "historical_hash_status": "matches"
    },
    {
      "source_id": "R06",
      "role": "intervention distribution acceptance",
      "sha256": "fc0a5564b48b8bf4014556a58309170a4546e861340d21b0d36263eaf83d1090",
      "bytes": 42729,
      "historical_quoted_sha256": "fc0a5564b48b8bf4014556a58309170a4546e861340d21b0d36263eaf83d1090",
      "historical_quoted_by": "R04",
      "historical_hash_status": "matches"
    },
    {
      "source_id": "R07",
      "role": "separate version-scope diagnostic",
      "sha256": "3aef908af5892072b2a506a0adcffa333930454e18b94125cbe71512b92472e1",
      "bytes": 270401,
      "historical_quoted_sha256": "3aef908af5892072b2a506a0adcffa333930454e18b94125cbe71512b92472e1",
      "historical_quoted_by": "R04",
      "historical_hash_status": "matches"
    },
    {
      "source_id": "R08",
      "role": "augmentation-family intervention runner",
      "sha256": "412e355828ab238112a4c83d47bc416612bd1b433602cae3c9dc4c90d9401131",
      "bytes": 9739,
      "historical_quoted_sha256": "412e355828ab238112a4c83d47bc416612bd1b433602cae3c9dc4c90d9401131",
      "historical_quoted_by": "R04",
      "historical_hash_status": "matches"
    },
    {
      "source_id": "R09",
      "role": "control CPU evaluation receipt",
      "sha256": "c178fb8e51227412e88da19d98259c9a044b1d139c1e71153dcb0b308a7382fb",
      "bytes": 231,
      "historical_quoted_sha256": "c178fb8e51227412e88da19d98259c9a044b1d139c1e71153dcb0b308a7382fb",
      "historical_quoted_by": "R04",
      "historical_hash_status": "matches"
    },
    {
      "source_id": "R10",
      "role": "fixed CPU evaluation receipt",
      "sha256": "5b66d083270b92e6e928f9a224a1c065685f4ff55ac053973beeb05dbb4799d1",
      "bytes": 231,
      "historical_quoted_sha256": "5b66d083270b92e6e928f9a224a1c065685f4ff55ac053973beeb05dbb4799d1",
      "historical_quoted_by": "R04",
      "historical_hash_status": "matches"
    },
    {
      "source_id": "R11",
      "role": "control training receipt",
      "sha256": "4838e0dbcb3eac1ae5b17d9baf42a48a6f790bf20d9c7ea7c57554175f5d435c",
      "bytes": 3548,
      "historical_quoted_sha256": "4838e0dbcb3eac1ae5b17d9baf42a48a6f790bf20d9c7ea7c57554175f5d435c",
      "historical_quoted_by": "R04",
      "historical_hash_status": "matches"
    },
    {
      "source_id": "R12",
      "role": "fixed training receipt",
      "sha256": "877ee35291f6773dfee41f0adcf934c0938ba2713a112cbcbd6d6daf418fe5d5",
      "bytes": 3627,
      "historical_quoted_sha256": "877ee35291f6773dfee41f0adcf934c0938ba2713a112cbcbd6d6daf418fe5d5",
      "historical_quoted_by": "R04",
      "historical_hash_status": "matches"
    },
    {
      "source_id": "R13",
      "role": "shared CPU evaluation implementation",
      "sha256": "59c2958b98491b4743f134bd46b93e7a6c33b152fbc64fcfaed62117d43cb438",
      "bytes": 1441,
      "historical_quoted_sha256": null,
      "historical_quoted_by": null,
      "historical_hash_status": "not_quoted"
    },
    {
      "source_id": "R14",
      "role": "old augmentation implementation",
      "sha256": "6af8e024c05d338b718fb84cff60a943c61e39ac271a3a9345823fb8233edff6",
      "bytes": 12072,
      "historical_quoted_sha256": "6af8e024c05d338b718fb84cff60a943c61e39ac271a3a9345823fb8233edff6",
      "historical_quoted_by": "R05",
      "historical_hash_status": "matches"
    },
    {
      "source_id": "R15",
      "role": "carrier construction implementation",
      "sha256": "4f3908fd397e108199438e83f4b32bb0f772e7c11d46da5e5a9d613cea5275d4",
      "bytes": 8241,
      "historical_quoted_sha256": "4f3908fd397e108199438e83f4b32bb0f772e7c11d46da5e5a9d613cea5275d4",
      "historical_quoted_by": "R05",
      "historical_hash_status": "matches"
    }
  ]
}


==> anc/evidence/cross_domain/evidence.json <==
{
  "schema_version": 1,
  "case_id": "C3",
  "case_description": "Retained wellbore-prediction replication diagnostic; a cross-domain comparison, not an independent replication of a prescribed workflow.",
  "fields": {
    "premise_exact": {
      "source_id": "R01",
      "kind": "exact_excerpt",
      "value": "The input tensor is now EXACT"
    },
    "gate_brief": {
      "source_id": "R01",
      "kind": "exact_excerpt",
      "value": "If the fix moves ep30 by >1 ft"
    },
    "premise_gr": {
      "source_id": "R01",
      "kind": "exact_excerpt",
      "value": "keeps the observed GR"
    },
    "prior_version": {
      "source_id": "R02",
      "kind": "exact_excerpt",
      "value": "their `0801_V1` weights"
    },
    "paired_seed_report": {
      "source_id": "R04",
      "kind": "exact_excerpt",
      "value": "The model/fold seed is 0, fold 0\nhas 618 training and 155 validation wells"
    },
    "decision_report": {
      "source_id": "R04",
      "kind": "exact_excerpt",
      "value": "Therefore no ready-to-run 300-epoch command is handed off and no 300-epoch P2h run was launched."
    },
    "parity_wells": {
      "source_id": "R03",
      "kind": "json_length",
      "selector": "/wells",
      "value": 25
    },
    "parity_maxabs": {
      "source_id": "R03",
      "kind": "json_pointer",
      "selector": "/maxabs/p2g",
      "value": {
        "tw_gr": 4.76837158203125e-7,
        "gr": 9.5367431640625e-7,
        "gr_abs_diff": 0,
        "gr_isnan_rate": 0,
        "gr_std": 2.384185791015625e-7,
        "gr_first_last_delta": 4.76837158203125e-7,
        "gr_slope": 4.76837158203125e-7,
        "gr_quadratic_a": 4.76837158203125e-7,
        "gr_quadratic_b": 7.152557373046875e-7,
        "gr_quadratic_c": 9.5367431640625e-7,
        "gr_quadratic_rmse": 9.5367431640625e-7,
        "tw_gr_is_nan": 0,
        "tw_tvt_rel": 0,
        "seen_tvt_rel": 4.76837158203125e-7,
        "tw_seen_tvt_abs_diff": 0,
        "z_diff": 4.76837158203125e-7
      }
    },
    "diagnostic_draws": {
      "source_id": "R05",
      "kind": "json_pointer",
      "selector": "/provenance/draws",
      "value": 200
    },
    "diagnostic_fold": {
      "source_id": "R05",
      "kind": "json_pointer",
      "selector": "/provenance/fold",
      "value": 0
    },
    "diagnostic_train_wells": {
      "source_id": "R05",
      "kind": "json_pointer",
      "selector": "/provenance/train_wells",
      "value": 618
    },
    "diagnostic_created_utc": {
      "source_id": "R05",
      "kind": "json_pointer",
      "selector": "/provenance/created_utc",
      "value": "2026-08-08T19:46:16.038220+00:00"
    },
    "diagnostic_dataset_seed": {
      "source_id": "R05",
      "kind": "json_pointer",
      "selector": "/provenance/ours_dataset_seed",
      "value": 7
    },
    "acceptance_draws": {
      "source_id": "R06",
      "kind": "json_pointer",
      "selector": "/provenance/draws",
      "value": 200
    },
    "acceptance_fold": {
      "source_id": "R06",
      "kind": "json_pointer",
      "selector": "/provenance/fold",
      "value": 0
    },
    "acceptance_train_wells": {
      "source_id": "R06",
      "kind": "json_pointer",
      "selector": "/provenance/train_wells",
      "value": 618
    },
    "acceptance_created_utc": {
      "source_id": "R06",
      "kind": "json_pointer",
      "selector": "/provenance/created_utc",
      "value": "2026-08-08T20:05:37.253944+00:00"
    },
    "acceptance_dataset_seed": {
      "source_id": "R06",
      "kind": "json_pointer",
      "selector": "/provenance/dataset_seed",
      "value": 7
    },
    "diagnostic_same_selection": {
      "source_id": "R05",
      "kind": "json_pointer",
      "selector": "/provenance/same_wells_and_integer_draw_seeds",
      "value": true
    },
    "diagnostic_hits": {
      "source_id": "R05",
      "kind": "json_pointer",
      "selector": "/zshift_counts",
      "value": {
        "theirs": 175,
        "ours": 178
      }
    },
    "diagnostic_ours_axis": {
      "source_id": "R05",
      "kind": "json_pointer",
      "selector": "/typewell_support/ours/zshift/axis_valid_fraction/mean",
      "value": 0.6966853932584269
    },
    "diagnostic_ours_margin_median": {
      "source_id": "R05",
      "kind": "json_pointer",
      "selector": "/alignment/ours/zshift/margin/p50",
      "value": -0.008447320898994803
    },
    "diagnostic_theirs_axis": {
      "source_id": "R05",
      "kind": "json_pointer",
      "selector": "/typewell_support/theirs/zshift/axis_valid_fraction/mean",
      "value": 0.9874714285714286
    },
    "diagnostic_theirs_margin_median": {
      "source_id": "R05",
      "kind": "json_pointer",
      "selector": "/alignment/theirs/zshift/margin/p50",
      "value": 0.5050033237785101
    },
    "diagnostic_ours_supported_positive": {
      "source_id": "R05",
      "kind": "json_pointer",
      "selector": "/alignment_valid_axis_sensitivity/ours/zshift/margin_positive/mean",
      "value": 0.8768688594617685
    },
    "diagnostic_ours_all_positive": {
      "source_id": "R05",
      "kind": "json_pointer",
      "selector": "/alignment/ours/zshift/margin_positive/mean",
      "value": 0.44802178439852636
    },
    "acceptance_unfixed_hits": {
      "source_id": "R06",
      "kind": "json_pointer",
      "selector": "/unfixed/support/zshift/axis_valid_fraction/n",
      "value": 178
    },
    "acceptance_unfixed_misses": {
      "source_id": "R06",
      "kind": "json_pointer",
      "selector": "/unfixed/support/no_zshift/axis_valid_fraction/n",
      "value": 22
    },
    "acceptance_unfixed_axis": {
      "source_id": "R06",
      "kind": "json_pointer",
      "selector": "/unfixed/support/zshift/axis_valid_fraction/mean",
      "value": 0.7110533707865169
    },
    "acceptance_unfixed_miss_summary": {
      "source_id": "R06",
      "kind": "json_pointer",
      "selector": "/unfixed/alignment/no_zshift/margin",
      "value": {
        "n": 3039,
        "mean": 0.5871406833113704,
        "sd": 0.4473785988963632,
        "p10": 0.08901153802871706,
        "p50": 0.5750651359558105,
        "p90": 1.0695661514997485
      }
    },
    "acceptance_unfixed_margin_median": {
      "source_id": "R06",
      "kind": "json_pointer",
      "selector": "/unfixed/alignment/zshift/margin/p50",
      "value": -0.0016622599214315414
    },
    "acceptance_fixed_hits": {
      "source_id": "R06",
      "kind": "json_pointer",
      "selector": "/fixed/support/zshift/axis_valid_fraction/n",
      "value": 178
    },
    "acceptance_fixed_misses": {
      "source_id": "R06",
      "kind": "json_pointer",
      "selector": "/fixed/support/no_zshift/axis_valid_fraction/n",
      "value": 22
    },
    "acceptance_fixed_axis": {
      "source_id": "R06",
      "kind": "json_pointer",
      "selector": "/fixed/support/zshift/axis_valid_fraction/mean",
      "value": 0.9891573033707864
    },
    "acceptance_fixed_miss_summary": {
      "source_id": "R06",
      "kind": "json_pointer",
      "selector": "/fixed/alignment/no_zshift/margin",
      "value": {
        "n": 3039,
        "mean": 0.5871406833113704,
        "sd": 0.4473785988963632,
        "p10": 0.08901153802871706,
        "p50": 0.5750651359558105,
        "p90": 1.0695661514997485
      }
    },
    "acceptance_fixed_margin_median": {
      "source_id": "R06",
      "kind": "json_pointer",
      "selector": "/fixed/alignment/zshift/margin/p50",
      "value": 0.5672489106655121
    },
    "scope_v2_selected": {
      "source_id": "R07",
      "kind": "json_pointer",
      "selector": "/provenance/their_selected_channel",
      "value": "geo_tvt_diff"
    },
    "scope_carrier_extra": {
      "source_id": "R07",
      "kind": "json_pointer",
      "selector": "/provenance/our_actual_channel",
      "value": "dgeo"
    },
    "scope_created_utc": {
      "source_id": "R07",
      "kind": "json_pointer",
      "selector": "/provenance/created_utc",
      "value": "2026-08-08T21:33:40.572227+00:00"
    },
    "scope_definitions": {
      "source_id": "R07",
      "kind": "json_pointer",
      "selector": "/definition_evidence",
      "value": {
        "theirs": "signed bin-constant (geo dS per row - z_diff), normalized by target_stats['d(TVT+Z)'], prefix zero",
        "ours": "non-negative true-2D abs(candidate offset - geo TVT prior), clipped at 100 ft and divided by 57.73",
        "direct_correlation_is_exactness_metric": false,
        "correlation_caveat": "Different channel definitions and independently sampled augmentation streams make paired correlations descriptive only."
      }
    },
    "cpu_control": {
      "source_id": "R09",
      "kind": "regex_groups",
      "selector": "FOLD pooled=(?P<pooled>\\d+\\.\\d{4}) level=(?P<level>\\d+\\.\\d{4}) shape=(?P<shape>\\d+\\.\\d{4}) n=(?P<n>\\d+) \\(\\d+s, dev=(?P<device>\\w+)\\)",
      "value": {
        "pooled": "7.1043",
        "level": "5.3026",
        "shape": "4.7279",
        "n": "155",
        "device": "cpu"
      }
    },
    "cpu_fixed": {
      "source_id": "R10",
      "kind": "regex_groups",
      "selector": "FOLD pooled=(?P<pooled>\\d+\\.\\d{4}) level=(?P<level>\\d+\\.\\d{4}) shape=(?P<shape>\\d+\\.\\d{4}) n=(?P<n>\\d+) \\(\\d+s, dev=(?P<device>\\w+)\\)",
      "value": {
        "pooled": "6.2904",
        "level": "4.7463",
        "shape": "4.1282",
        "n": "155",
        "device": "cpu"
      }
    },
    "schedule_control": {
      "source_id": "R11",
      "kind": "regex_groups",
      "selector": "cosine stop_ep=(?P<stop>\\d+) schedule_ep=(?P<horizon>\\d+) steps_per_ep=(?P<steps>\\d+) T_max=(?P<tmax>\\d+)",
      "value": {
        "stop": "30",
        "horizon": "300",
        "steps": "38",
        "tmax": "11400"
      }
    },
    "training_full_control": {
      "source_id": "R11",
      "kind": "regex_groups",
      "selector": "^=== .*? pooled=(?P<pooled>\\d+\\.\\d{4}) level=\\d+\\.\\d{4} shape=\\d+\\.\\d{4} wells=(?P<wells>\\d+) rows=(?P<rows>\\d+)$",
      "value": {
        "pooled": "7.0986",
        "wells": "155",
        "rows": "750596"
      }
    },
    "training_clock_control": {
      "source_id": "R11",
      "kind": "regex_groups",
      "selector": "^GPU_TOKEN_ACQUIRED slot=\\d/2 (?P<clock>\\d{2}:\\d{2}:\\d{2})$",
      "value": {
        "clock": "20:35:53"
      }
    },
    "schedule_fixed": {
      "source_id": "R12",
      "kind": "regex_groups",
      "selector": "cosine stop_ep=(?P<stop>\\d+) schedule_ep=(?P<horizon>\\d+) steps_per_ep=(?P<steps>\\d+) T_max=(?P<tmax>\\d+)",
      "value": {
        "stop": "30",
        "horizon": "300",
        "steps": "38",
        "tmax": "11400"
      }
    },
    "training_full_fixed": {
      "source_id": "R12",
      "kind": "regex_groups",
      "selector": "^=== .*? pooled=(?P<pooled>\\d+\\.\\d{4}) level=\\d+\\.\\d{4} shape=\\d+\\.\\d{4} wells=(?P<wells>\\d+) rows=(?P<rows>\\d+)$",
      "value": {
        "pooled": "6.3051",
        "wells": "155",
        "rows": "750596"
      }
    },
    "training_clock_fixed": {
      "source_id": "R12",
      "kind": "regex_groups",
      "selector": "^GPU_TOKEN_ACQUIRED slot=\\d/2 (?P<clock>\\d{2}:\\d{2}:\\d{2})$",
      "value": {
        "clock": "20:34:33"
      }
    }
  },
  "comparison": {
    "fold": 0,
    "model_seed": 0,
    "metadata_source_id": "R04",
    "decision_evaluator_source_id": "R13",
    "intervention_source_id": "R08",
    "gain_ft_from_displayed_scores": "0.8139",
    "score_precision_decimal_places": 4,
    "unrounded_gain_interval_ft": [
      "0.8138",
      "0.8140"
    ],
    "rounding_note": "Conservative closed interval assuming each displayed score was rounded to nearest 0.0001; it is not a confidence interval. Raw CPU prediction arrays are not in this packet.",
    "threshold_operator": ">",
    "threshold_ft": "1.0000",
    "promote": false,
    "version_correction_in_intervention": false,
    "new_training_executed_for_paper": false,
    "workflow_efficiency_identified": false
  },
  "chronology": {
    "brief_timestamp_independently_recovered": false,
    "brief_order_basis": "The report quotes the earlier brief and applies its gate; neither the brief nor the parity acceptance JSON carries a recovered immutable timestamp. No filesystem mtime is used as historical ordering.",
    "embedded_diagnostic_order": [
      "diagnostic_created_utc",
      "acceptance_created_utc",
      "scope_created_utc"
    ],
    "training_order_basis": "R11/R12 contain clock times only; R04 supplies date and UTC interpretation. The separate version diagnostic timestamp is later than both reported training acquisition times.",
    "cpu_order_basis": "R04 says both CPU evaluations followed the two foreground jobs; CPU receipts themselves have no UTC timestamp.",
    "causal_order_limit": "Do not claim the later version-scope correction selected the earlier augmentation intervention."
  },
  "implementation": {
    "prior_assumption": "Exactness of 16 mapped evaluation channels was generalized to complete network inputs and a later target version.",
    "scope_correction": "The prior check covered version-1 selected channels, not the entire 20-channel carrier or the version-2 replacement channel. This correction is separate from the augmentation A/B.",
    "falsified_hypothesis": "The old augmentation already regenerated gamma-ray values; it did not simply keep observed gamma ray with a foreign target.",
    "old_augmentation": "Same-well full-path bootstrap, pointwise clipping and generic smoothed noise; calibration occurs after simulation.",
    "changed_augmentation": "Shipped cross-well suffix simulation family, safe anchor shift, matching residual/NaN settings, and typewell calibration before simulation only on z-shift hits.",
    "shared_controls": "Model, 20-channel schema, losses, seed, fold, EMA, evaluator and nominal augmentation probabilities held fixed; both arms share a 300-epoch scheduler horizon but stop at 30.",
    "nonisolated_components": "The treatment changes an augmentation family plus calibration timing. RNG consumption can alter subsequent augmentations on hit samples. No one-component causal effect is isolated.",
    "source_ids": [
      "R04",
      "R08",
      "R13",
      "R14",
      "R15"
    ]
  },
  "limits": [
    "Selected aggregates and metadata are checked, not original training rerun or raw-prediction RMSE recomputation.",
    "One model seed and one validation fold; 155 wells do not constitute 155 independent workflow replications.",
    "Diagnostic support statistics compare distributions, not draw-identical augmented tensors.",
    "No workflow-policy counterfactual, population efficiency effect or independent-invention claim.",
    "No claim that complete version-2 replication succeeded; no general search-efficiency estimate.",
    "Known-case selection and common investigator limit cross-domain external validity."
  ]
}


==> anc/evidence/cross_domain/handoff_evidence.json <==
{
  "schema_version": 1,
  "scope": "Retrospective, selected cross-domain evidence; not a prospective test of the paper's handoff policy.",
  "sources": [
    {"id": "H01", "kind": "selected_visible_message_and_tool_projection", "sha256": "a44cc51b1ea57ef4f10220b68eda3d264a0f3201c01c1efbe10f3a0a718eaa9f", "selected_records": 6},
    {"id": "H02", "kind": "retained_report_snapshot", "sha256": "a229497ae009d9e5f7b38ca53dd463f96b5db1cccc61996ff8afb4b3ae6324b7"},
    {"id": "H03", "kind": "retained_report_snapshot", "sha256": "ebb54df67815a4e27495956fc8a53e28e847009a0338978e037647280653990b"},
    {"id": "H04", "kind": "retained_json_receipt_snapshot", "sha256": "fc8e99e765c52222f4841b6785aa985c2b69893152820ea9332f49336a40d798"}
  ],
  "chronology": {
    "clock": "Seconds relative to the first selected visible message; retained embedded timestamps, not independently authenticated wall-clock times.",
    "events": [
      {"id": "C12-E01", "source": "H01", "seconds": "0.000", "actor": "agent", "visible_record_sha256": "4fb311f1d1215f3408bb7d08f177fdf9046741b1353d172b3d880281906648c2", "excerpt": "genuinely novel, corpus-verified"},
      {"id": "C12-E02", "source": "H01", "seconds": "1209.992", "actor": "tool_result", "visible_record_sha256": "cd43d9dac33191b41600f75b93b72dc82705f90439c536b1210dbd352129e867", "excerpt": "| exact 50-ft and 100-ft shrinkage-arm result | **NOT MEASURED** |"},
      {"id": "C12-E03", "source": "H01", "seconds": "1221.837", "actor": "agent", "visible_record_sha256": "84b62a59e48a7e1078d2d114049f39c24c3f4c9eb3bd823498b73d713604ad6c", "excerpt": "C12 closed at its **novelty gate, before any building**"},
      {"id": "C12-E04", "source": "H01", "seconds": "4289.382", "actor": "agent", "visible_record_sha256": "78ae336ba708d2541eca96afc6e2553d9c9edee80ea765dd96fbed7670bc3311", "excerpt": "**every mechanism cell measured and closed** (C11 and C12 tonight completed the matrix)"},
      {"id": "C12-E05", "source": "H01", "seconds": "47324.585", "actor": "agent", "visible_record_sha256": "f8feca1094171fea4675b34cc3341994989918867c605918170aa038f9e66c33", "excerpt": "| test-cohort joint inference (C12) | NO-GO at the **novelty gate** — FIELD1/ITER1 and two corpus writeups already tested it |"}
    ],
    "order": [["C12-E01", "C12-E02"], ["C12-E02", "C12-E03"], ["C12-E03", "C12-E04"], ["C12-E04", "C12-E05"]]
  },
  "fields": {
    "c12_novelty": {"source": "H02", "kind": "exact_excerpt", "value": "**Decision:** **NO-GO at the mandatory novelty gate.**"},
    "c12_efficacy": {"source": "H02", "kind": "exact_excerpt", "value": "| pooled-773 delta versus untouched ensemble | **NOT MEASURED** |"},
    "c12_exact_arms": {"source": "H02", "kind": "exact_excerpt", "value": "| exact 50-ft and 100-ft shrinkage-arm result | **NOT MEASURED** |"},
    "c12_scope": {"source": "H02", "kind": "exact_excerpt", "value": "This is a **novelty NO-GO**, not an empirical claim that the exact 50/100-ft scalar operator is\nharmful. That exact operator was not found verbatim and remains eligible only as a narrower\nablation of FIELD1/ITER1, not as the first test-test joint-inference mechanism."},
    "c12_coverage": {"source": "H02", "kind": "exact_excerpt", "value": "That negative\nsearch is real, but its scope is incomplete. The KG snapshot's `source_manifest` omits:"},
    "c12_coverage_conclusion": {"source": "H02", "kind": "exact_excerpt", "value": "Thus the specified Research5 subset contains no hit because the direct predecessors were not\ningested, not because project-wide novelty was established."},
    "s3_population": {"source": "H03", "kind": "exact_excerpt", "value": "Honest simulation on the 155 `well_fold`-0 val wells (checkpoint trained on folds 1–4);"},
    "s3_tail_scope": {"source": "H03", "kind": "exact_excerpt", "value": "**Tail hold-out**: last 20 % of the prefix (clip [160, 512] rows) is the per-well gate\n   set. Never trained on."},
    "s3_gate": {"source": "H03", "kind": "exact_excerpt", "value": "**Gate**: decode the cut-at-`tail_start` view before and after adaptation; accept the\n   adapted net for this well iff tail RMSE (vs `TVT_input`) improves (eps sweep 0/2/5 %).\n   Reject ⇒ keep the base (23rd's abstention principle)."},
    "s3_scope": {"source": "H03", "kind": "exact_excerpt", "value": "One seed, one fold — magnitudes are single draws;"},
    "s3_strength_unprobed": {"source": "H03", "kind": "exact_excerpt", "value": "**the\nadaptation-strength axis is unprobed** beyond the primary config."},
    "phase": {"source": "H04", "kind": "json_pointer", "selector": "/phase", "value": "honest"},
    "mode": {"source": "H04", "kind": "json_pointer", "selector": "/mode", "value": "norm_head"},
    "steps": {"source": "H04", "kind": "json_pointer", "selector": "/steps", "value": 12},
    "learning_rate": {"source": "H04", "kind": "json_pointer", "selector": "/lr", "value": 0.0001},
    "n_wells": {"source": "H04", "kind": "json_pointer", "selector": "/n_wells", "value": 155},
    "base": {"source": "H04", "kind": "json_pointer", "selector": "/base/pooled", "value": 6.519262127147325},
    "base_rows": {"source": "H04", "kind": "json_pointer", "selector": "/base/rows", "value": 750596},
    "base_wells": {"source": "H04", "kind": "json_pointer", "selector": "/base/wells", "value": 155},
    "ungated": {"source": "H04", "kind": "json_pointer", "selector": "/all_adapted/pooled", "value": 6.541109467521972},
    "ungated_rows": {"source": "H04", "kind": "json_pointer", "selector": "/all_adapted/rows", "value": 750596},
    "ungated_wells": {"source": "H04", "kind": "json_pointer", "selector": "/all_adapted/wells", "value": 155},
    "gate_0": {"source": "H04", "kind": "json_pointer", "selector": "/gates/0.0/pooled", "value": 6.555595573239626},
    "gate_0_accept": {"source": "H04", "kind": "json_pointer", "selector": "/gates/0.0/accept", "value": 96},
    "gate_02": {"source": "H04", "kind": "json_pointer", "selector": "/gates/0.02/pooled", "value": 6.553831939944552},
    "gate_02_accept": {"source": "H04", "kind": "json_pointer", "selector": "/gates/0.02/accept", "value": 63},
    "gate_05": {"source": "H04", "kind": "json_pointer", "selector": "/gates/0.05/pooled", "value": 6.571815846561005},
    "gate_05_accept": {"source": "H04", "kind": "json_pointer", "selector": "/gates/0.05/accept", "value": 25},
    "correlation": {"source": "H04", "kind": "json_pointer", "selector": "/corr_tail_eval", "value": -0.11475261112114003},
    "sign_agreement": {"source": "H04", "kind": "json_pointer", "selector": "/sign_agree", "value": 0.49032258064516127}
  },
  "interpretation": {
    "c12_novelty_status": "rejected_at_novelty_gate",
    "c12_exact_operator_efficacy": "not_measured",
    "c12_descriptive_geometry": "measured_not_efficacy",
    "c12_later_summary": "overbroad_relative_to_recorded_status",
    "c12_subsequent_summary": "novelty_gate_scope_restored",
    "c12_permanent_graph_corruption": "not_established",
    "c12_caused_missed_solution": "not_established",
    "s3_all_gated_arms_worse_than_ungated": true,
    "s3_strictest_gate_worst": true,
    "s3_worsening_monotonic_in_threshold": false,
    "s3_general_closure_of_adaptation": false,
    "policy_prospectively_evaluated": false,
    "workflow_efficiency_identified": false,
    "historical_authenticity_established": false,
    "raw_prediction_replay_performed": false
  }
}


==> anc/evidence/cross_domain/handoff_verify.py <==
#!/usr/bin/env python3
"""Check the bounded V12 handoff packet, not source authenticity or policy efficacy.

Run: python3 artifact/cross_domain/handoff_verify.py
Only standard-library Python and this directory's handoff_evidence.json are used.
"""
from __future__ import annotations

import json
from decimal import Decimal
from pathlib import Path
import re

HERE = Path(__file__).resolve().parent
EVENT_EXCERPTS = {
    "C12-E01": "genuinely novel, corpus-verified",
    "C12-E02": "| exact 50-ft and 100-ft shrinkage-arm result | **NOT MEASURED** |",
    "C12-E03": "C12 closed at its **novelty gate, before any building**",
    "C12-E04": "**every mechanism cell measured and closed** (C11 and C12 tonight completed the matrix)",
    "C12-E05": "| test-cohort joint inference (C12) | NO-GO at the **novelty gate** — FIELD1/ITER1 and two corpus writeups already tested it |",
}
REQUIRED_REPORT_FIELDS = {
    "c12_novelty", "c12_efficacy", "c12_exact_arms", "c12_scope",
    "c12_coverage", "c12_coverage_conclusion", "s3_population", "s3_tail_scope",
    "s3_gate", "s3_scope", "s3_strength_unprobed",
}
POINTERS = {
    "phase": "/phase", "mode": "/mode", "steps": "/steps",
    "learning_rate": "/lr", "n_wells": "/n_wells", "base": "/base/pooled",
    "base_rows": "/base/rows", "base_wells": "/base/wells",
    "ungated": "/all_adapted/pooled", "ungated_rows": "/all_adapted/rows",
    "ungated_wells": "/all_adapted/wells", "correlation": "/corr_tail_eval",
    "sign_agreement": "/sign_agree",
    **{f"gate_{suffix}{ending}": f"/gates/{epsilon}/{key}"
       for suffix, epsilon in (("0", "0.0"), ("02", "0.02"), ("05", "0.05"))
       for ending, key in (("", "pooled"), ("_accept", "accept"))},
}


def require(condition, message):
    if not condition:
        raise ValueError(message)


def verify(packet):
    require(packet["schema_version"] == 1, "unsupported handoff schema")
    sources = {source["id"]: source for source in packet["sources"]}
    require(len(sources) == len(packet["sources"]) == 4 and
            set(sources) == {"H01", "H02", "H03", "H04"}, "source scope mismatch")
    for source in sources.values():
        require(re.fullmatch(r"[0-9a-f]{64}", source["sha256"]) is not None,
                "invalid source digest")
    require(sources["H01"]["kind"] == "selected_visible_message_and_tool_projection" and
            sources["H01"]["selected_records"] == 6, "session projection scope changed")
    events = packet["chronology"]["events"]
    require([event["id"] for event in events] == list(EVENT_EXCERPTS), "event cohort/order changed")
    offsets = [Decimal(event["seconds"]) for event in events]
    require(offsets == list(map(Decimal, ("0.000", "1209.992", "1221.837", "4289.382", "47324.585"))),
            "relative chronology changed")
    for event in events:
        require(event["source"] == "H01" and event["excerpt"] == EVENT_EXCERPTS[event["id"]],
                "decisive event excerpt/link changed")
        require(re.fullmatch(r"[0-9a-f]{64}", event["visible_record_sha256"]) is not None,
                "invalid visible-record digest")
        expected_actor = "tool_result" if event["id"] == "C12-E02" else "agent"
        require(event["actor"] == expected_actor, "tool-result delivery is not a human review")
    require(packet["chronology"]["order"] == [
        ["C12-E01", "C12-E02"], ["C12-E02", "C12-E03"], ["C12-E03", "C12-E04"],
        ["C12-E04", "C12-E05"]],
        "required ordering relations changed")
    fields = packet["fields"]
    require(set(fields) == REQUIRED_REPORT_FIELDS | set(POINTERS), "selected field scope changed")
    for name, field in fields.items():
        require(field["source"] in sources, "unknown field source")
        if name in POINTERS:
            require(field["source"] == "H04" and field["kind"] == "json_pointer" and
                    field["selector"] == POINTERS[name], "JSON receipt linkage changed")
        else:
            expected_source = "H02" if name.startswith("c12_") else "H03"
            require(field["source"] == expected_source and field["kind"] == "exact_excerpt" and
                    isinstance(field["value"], str) and field["value"], "report excerpt linkage changed")
    get = lambda name: fields[name]["value"]
    require("NOT MEASURED" in get("c12_efficacy") and "NOT MEASURED" in get("c12_exact_arms"),
            "unmeasured efficacy cannot become a measured failure")
    require("not an empirical claim" in get("c12_scope") and
            "scope is incomplete" in get("c12_coverage"), "decisive scope caveat omitted")
    require("One seed, one fold" in get("s3_scope") and "unprobed" in get("s3_strength_unprobed"),
            "adaptation scope caveat omitted")
    require(get("phase") == "honest" and get("mode") == "norm_head" and get("steps") == 12 and
            get("learning_rate") == 0.0001, "adaptation configuration changed")
    require(all(get(key) == 155 for key in ("n_wells", "base_wells", "ungated_wells")) and
            all(get(key) == 750596 for key in ("base_rows", "ungated_rows")), "fixed-fold denominator mismatch")
    scores = {key: Decimal(str(get(key))) for key in ("base", "ungated", "gate_0", "gate_02", "gate_05")}
    require([format(score, ".4f") for score in scores.values()] ==
            ["6.5193", "6.5411", "6.5556", "6.5538", "6.5718"], "recorded score/display mismatch")
    require([get(key) for key in ("gate_0_accept", "gate_02_accept", "gate_05_accept")] == [96, 63, 25],
            "gate acceptance counts mismatch")
    require(scores["base"] < scores["ungated"] < scores["gate_02"] < scores["gate_0"] < scores["gate_05"],
            "gate result ordering mismatch")
    require(format(get("correlation"), ".3f") == "-0.115" and
            format(get("sign_agreement"), ".3f") == "0.490", "predictiveness summaries mismatch")
    require(abs(get("sign_agreement") * 155 - 76) < 1e-10, "sign-agreement denominator mismatch")
    expected = {
        "c12_novelty_status": "rejected_at_novelty_gate",
        "c12_exact_operator_efficacy": "not_measured",
        "c12_descriptive_geometry": "measured_not_efficacy",
        "c12_later_summary": "overbroad_relative_to_recorded_status",
        "c12_subsequent_summary": "novelty_gate_scope_restored",
        "c12_permanent_graph_corruption": "not_established",
        "c12_caused_missed_solution": "not_established",
        "s3_all_gated_arms_worse_than_ungated": True,
        "s3_strictest_gate_worst": True,
        "s3_worsening_monotonic_in_threshold": False,
        "s3_general_closure_of_adaptation": False,
        "policy_prospectively_evaluated": False,
        "workflow_efficiency_identified": False,
        "historical_authenticity_established": False,
        "raw_prediction_replay_performed": False,
    }
    require(packet["interpretation"] == expected, "retrospective interpretation/claim scope changed")
    return {"status": "PASS", "sources": len(sources), "visible_events": len(events),
            "selected_fields": len(fields), "ordering_relations": 4,
            "report_receipt_to_acknowledgment_seconds": str(offsets[2] - offsets[1]),
            "acknowledgment_to_summary_seconds": str(offsets[3] - offsets[2]),
            "gate_minus_base_rmse_ft": {key: str(value - scores["base"])
                                        for key, value in scores.items() if key.startswith("gate_")},
            "verification_scope": "selected receipts, relative chronology, arithmetic and claim boundaries; not raw-prediction replay, historical authentication or policy benefit"}


if __name__ == "__main__":
    print(json.dumps(verify(json.loads((HERE / "handoff_evidence.json").read_text())), indent=2))


==> anc/evidence/cross_domain/verify.py <==
#!/usr/bin/env python3
"""Check a retained cross-domain evidence packet; never train or load model code.

Public: python3 verify.py
Local provenance: python3 verify.py --source-root /path/to/retained/competition
The second mode also requires the unshipped SOURCE_MAP.private.json.
"""
from __future__ import annotations

import argparse
from datetime import datetime
from decimal import Decimal
import hashlib
import json
from pathlib import Path
import re


HERE = Path(__file__).resolve().parent
REQUIRED_EXCERPTS = {
    'premise_exact': ('R01', 'The input tensor is now EXACT'),
    'gate_brief': ('R01', 'If the fix moves ep30 by >1 ft'),
    'premise_gr': ('R01', 'keeps the observed GR'),
    'prior_version': ('R02', 'their `0801_V1` weights'),
    'paired_seed_report': ('R04', 'The model/fold seed is 0, fold 0\nhas 618 training and 155 validation wells'),
    'decision_report': ('R04', 'Therefore no ready-to-run 300-epoch command is handed off and no 300-epoch P2h run was launched.'),
}
REQUIRED_QUOTE_LINKS = {
    **{f'R{i:02d}': 'R04' for i in range(5, 13)},
    'R14': 'R05',
    'R15': 'R05',
}


def require(condition, message):
    if not condition:
        raise ValueError(message)


def pointer(document, path):
    value = document
    for key in path.lstrip('/').split('/'):
        key = key.replace('~1', '/').replace('~0', '~')
        value = value[int(key)] if isinstance(value, list) else value[key]
    return value


def extract_field(source_bytes, spec):
    """Extract selected values only; source files are data, never executable."""
    kind = spec['kind']
    if kind in ('json_pointer', 'json_length'):
        result = pointer(json.loads(source_bytes), spec['selector'])
        return len(result) if kind == 'json_length' else result
    source_text = source_bytes.decode('utf-8')
    if kind == 'exact_excerpt':
        require(spec['value'] in source_text, 'excerpt absent from its source')
        return spec['value']
    if kind == 'regex_groups':
        matches = list(re.finditer(spec['selector'], source_text, flags=re.MULTILINE))
        require(len(matches) == 1, 'source pattern must match exactly once')
        return matches[0].groupdict()
    raise ValueError('unsupported field extraction kind')


def promotion_decision(unfixed, fixed, threshold='1.0000'):
    gain = Decimal(unfixed) - Decimal(fixed)
    return gain, gain > Decimal(threshold)


def verify(packet, manifest):
    require(packet['schema_version'] == 1, 'unsupported schema')
    sources = {s['source_id']: s for s in manifest['sources']}
    require(len(sources) == len(manifest['sources']), 'duplicate source identifier')
    require(set(sources) == {f'R{i:02d}' for i in range(1, 16)}, 'expected frozen 15-source scope')
    fields = packet['fields']
    for name, (source_id, excerpt) in REQUIRED_EXCERPTS.items():
        require(name in fields, 'missing decisive excerpt: ' + name)
        field = fields[name]
        require(field['source_id'] == source_id and field['kind'] == 'exact_excerpt'
                and field['value'] == excerpt, 'decisive excerpt changed: ' + name)
    for name, field in fields.items():
        require(field['source_id'] in sources, f'{name}: unknown source')
        require('value' in field and field['value'] is not None, f'{name}: missing value')
    for source in sources.values():
        require(re.fullmatch('[0-9a-f]{64}', source['sha256']) is not None, 'invalid source hash')
        expected = source['historical_quoted_sha256']
        status = 'not_quoted' if expected is None else ('matches' if expected == source['sha256'] else 'mismatch')
        require(source['historical_hash_status'] == status, 'historical hash status mismatch')
        quoted_by = REQUIRED_QUOTE_LINKS.get(source['source_id'])
        require(source['historical_quoted_by'] == quoted_by, 'historical quote linkage changed')
        if quoted_by is not None:
            require(status == 'matches', 'required historical hash quotation must match current bytes')
        else:
            require(status == 'not_quoted', 'unrecovered historical quotation unexpectedly supplied')
    get = lambda key: fields[key]['value']
    require(get('parity_wells') == 25, 'parity population mismatch')
    maxabs = get('parity_maxabs')
    require(len(maxabs) == 16 and 'z_diff' in maxabs and 'geo_tvt_diff' not in maxabs, 'parity channel scope mismatch')
    require(all(0 <= value <= 1e-6 for value in maxabs.values()), 'mapped channel parity exceeds bound')
    require(get('scope_v2_selected') == 'geo_tvt_diff' and get('scope_carrier_extra') == 'dgeo', 'version scope mismatch')
    for prefix in ('diagnostic', 'acceptance'):
        require(get(prefix + '_draws') == 200 and get(prefix + '_fold') == 0, 'draw population mismatch')
        require(get(prefix + '_train_wells') == 618 and get(prefix + '_dataset_seed') == 7, 'diagnostic metadata mismatch')
    require(get('diagnostic_same_selection') is True, 'diagnostic well/seed pairing not recorded')
    require(get('diagnostic_hits') == {'theirs': 175, 'ours': 178}, 'distinct RNG streams must remain explicit')
    for side in ('unfixed', 'fixed'):
        require(get('acceptance_' + side + '_hits') == 178 and get('acceptance_' + side + '_misses') == 22, 'acceptance gate pairing mismatch')
    require(get('acceptance_unfixed_miss_summary') == get('acceptance_fixed_miss_summary'), 'no-hit summaries differ')
    for key in ('diagnostic_ours_axis', 'diagnostic_theirs_axis',
                'diagnostic_ours_supported_positive', 'diagnostic_ours_all_positive',
                'acceptance_unfixed_axis', 'acceptance_fixed_axis'):
        value = get(key)
        require(type(value) in (int, float) and 0 <= value <= 1, 'support fraction outside [0,1]: ' + key)
    require(get('diagnostic_ours_axis') < get('diagnostic_theirs_axis'), 'support diagnosis direction mismatch')
    require(get('diagnostic_ours_margin_median') < 0 < get('diagnostic_theirs_margin_median'), 'margin diagnosis mismatch')
    require(get('diagnostic_ours_supported_positive') > get('diagnostic_ours_all_positive'), 'support sensitivity mismatch')
    require(get('acceptance_unfixed_axis') < get('acceptance_fixed_axis'), 'intervention support direction mismatch')
    control, fixed = get('cpu_control'), get('cpu_fixed')
    for record in (control, fixed):
        require(record['n'] == '155' and record['device'] == 'cpu', 'decision must use full 155-well CPU evaluation')
    require(control['pooled'] == '7.1043' and fixed['pooled'] == '6.2904', 'historical decision values changed')
    for side in ('control', 'fixed'):
        schedule = get('schedule_' + side)
        require(schedule == {'stop': '30', 'horizon': '300', 'steps': '38', 'tmax': '11400'}, 'training schedule metadata mismatch')
        full = get('training_full_' + side)
        require(full['wells'] == '155' and full['rows'] == '750596', 'training full-fold denominator mismatch')
    gain, promote = promotion_decision(control['pooled'], fixed['pooled'])
    require(packet['comparison']['gain_ft_from_displayed_scores'] == str(gain), 'gain formula or rounding mismatch')
    require(packet['comparison']['score_precision_decimal_places'] == 4, 'recorded score precision mismatch')
    radius = Decimal('0.0001')
    interval = [str(gain - radius), str(gain + radius)]
    require(packet['comparison']['unrounded_gain_interval_ft'] == interval, 'rounding interval mismatch')
    require(gain + radius < Decimal('1.0000'), 'nonpromotion not robust to displayed rounding')
    require(packet['comparison']['threshold_operator'] == '>' and packet['comparison']['threshold_ft'] == '1.0000', 'promotion rule changed')
    require(packet['comparison']['promote'] is promote is False, 'wrong promotion decision')
    require(packet['comparison']['fold'] == 0 and packet['comparison']['model_seed'] == 0, 'matched arm metadata changed')
    require(packet['comparison']['version_correction_in_intervention'] is False, 'version correction conflated with augmentation intervention')
    require(packet['comparison']['new_training_executed_for_paper'] is False, 'packet scope changed')
    require(packet['comparison']['workflow_efficiency_identified'] is False, 'workflow causal effect not measured')
    times = [datetime.fromisoformat(get(key)) for key in ('diagnostic_created_utc', 'acceptance_created_utc', 'scope_created_utc')]
    require(times[0] < times[1] < times[2], 'embedded diagnostic chronology mismatch')
    require(packet['chronology']['brief_timestamp_independently_recovered'] is False, 'brief chronology overclaim')
    return {'status': 'PASS', 'source_count': len(sources), 'selected_fields': len(fields),
            'historical_quoted_hash_matches': len(REQUIRED_QUOTE_LINKS), 'gain_ft': str(gain), 'promotion': promote,
            'verification_scope': 'selected recorded values, arithmetic, metadata and gate; not retraining or workflow causal validation'}


def verify_historical_quotations(manifest, blobs):
    """Verify quoted digests occur as complete hex tokens in their named sources."""
    count = 0
    for source in manifest['sources']:
        quoted = source['historical_quoted_sha256']
        if quoted is None:
            continue
        quoted_by = source['historical_quoted_by']
        require(quoted_by in blobs, 'historical quoting source absent')
        pattern = rb'(?<![0-9a-fA-F])' + re.escape(quoted.encode('ascii')) + rb'(?![0-9a-fA-F])'
        require(re.search(pattern, blobs[quoted_by]) is not None,
                'historical hash quotation absent from named source: ' + source['source_id'])
        count += 1
    return count


def verify_sources(packet, manifest, source_root, private_map):
    source_root = Path(source_root).resolve()
    blobs = {}
    for source in manifest['sources']:
        relative = Path(private_map['sources'][source['source_id']])
        require(not relative.is_absolute() and '..' not in relative.parts, 'unsafe source mapping')
        path = (source_root / relative).resolve()
        require(path.is_relative_to(source_root), 'source mapping escapes root')
        content = path.read_bytes()
        require(hashlib.sha256(content).hexdigest() == source['sha256'], 'current source hash mismatch: ' + source['source_id'])
        blobs[source['source_id']] = content
    quoted_count = verify_historical_quotations(manifest, blobs)
    for name, field in packet['fields'].items():
        value = extract_field(blobs[field['source_id']], field)
        require(value == field['value'], 'selected value/source mismatch: ' + name)
    return {'source_hashes_checked': len(blobs), 'source_fields_checked': len(packet['fields']),
            'historical_quotations_checked_in_sources': quoted_count}


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--source-root', type=Path)
    args = parser.parse_args()
    packet = json.loads((HERE / 'evidence.json').read_text())
    manifest = json.loads((HERE / 'SOURCE_MANIFEST.json').read_text())
    result = verify(packet, manifest)
    if args.source_root:
        mapping = json.loads((HERE / 'SOURCE_MAP.private.json').read_text())
        result.update(verify_sources(packet, manifest, args.source_root, mapping))
    print(json.dumps(result, indent=2))


if __name__ == '__main__':
    main()


==> anc/evidence/data/assumed_activity_windows.csv <==
record_id,input_id,phase,scenario,pattern,base_minutes_assumed,reading_minutes_assumed,window_minutes_after_scope_clipping,start_phase_seconds,end_phase_seconds
W0001,I0001,competition,low,app_command,0.1,0.0,0.1,81292.488,81298.488
W0002,I0002,competition,low,operational,0.5,0.25,0.75,81755.668,81800.668
W0003,I0003,competition,low,operational,0.5,0.25,0.75,95458.302,95503.302
W0004,I0004,competition,low,orchestration,0.75,0.25,1.0,95476.88,95536.88
W0005,I0005,competition,low,ambiguous,0.5,0.25,0.75,95540.122,95585.122
W0006,I0006,competition,low,orchestration,0.75,0.25,1.0,95741.139,95801.139
W0007,I0007,competition,low,app_command,0.1,0.0,0.1,135579.206,135585.206
W0008,I0008,competition,low,orchestration,0.75,0.25,1.0,138413.506,138473.506
W0009,I0009,competition,low,monitoring,0.25,0.25,0.5,138733.209,138763.209
W0010,I0010,competition,low,ambiguous,0.5,0.25,0.75,139436.688,139481.688
W0011,I0011,competition,low,operational,0.5,0.25,0.75,139687.412,139732.412
W0012,I0012,competition,low,operational,0.5,0.25,0.75,139824.069,139869.069
W0013,I0013,competition,low,monitoring,0.25,0.25,0.5,140132.349,140162.349
W0014,I0014,competition,low,orchestration,0.75,0.25,1.0,140172.005,140232.005
W0015,I0015,competition,low,design_or_correction,2.0,0.25,2.25,140464.28,140599.28
W0016,I0016,competition,low,ambiguous,0.5,0.25,0.75,141429.254,141474.254
W0017,I0017,competition,low,orchestration,0.75,0.25,1.0,141577.017,141637.017
W0018,I0018,competition,low,orchestration,0.75,0.25,1.0,141846.984,141906.984
W0019,I0019,competition,low,orchestration,0.75,0.25,1.0,141920.197,141980.197
W0020,I0020,competition,low,orchestration,0.75,0.25,1.0,142647.137,142707.137
W0021,I0021,competition,low,ambiguous,0.5,0.25,0.75,143226.042,143271.042
W0022,I0022,competition,low,monitoring,0.25,0.25,0.5,145003.894,145033.894
W0023,I0023,competition,low,monitoring,0.25,0.25,0.5,145114.03,145144.03
W0024,I0024,competition,low,monitoring,0.25,0.25,0.5,147514.123,147544.123
W0025,I0025,competition,low,orchestration,0.75,0.25,1.0,147645.172,147705.172
W0026,I0026,competition,low,ambiguous,0.5,0.0,0.5,149619.368,149649.368
W0027,I0027,competition,low,ambiguous,0.5,0.299167,0.799167,150336.525,150384.475
W0028,I0028,competition,low,design_or_correction,2.0,0.150833,2.150833,150661.358,150790.408
W0029,I0029,competition,low,design_or_correction,2.0,0.064167,2.064167,150799.654,150923.504
W0030,I0030,competition,low,operational,0.5,0.12,0.62,151322.835,151360.035
W0031,I0031,competition,low,monitoring,0.25,0.030833,0.280833,151704.957,151721.807
W0032,I0032,competition,low,operational,0.5,0.033333,0.533333,151976.829,152008.829
W0033,I0033,competition,low,ambiguous,0.5,0.068333,0.568333,152347.155,152381.255
W0034,I0034,competition,low,operational,0.5,0.1075,0.6075,152641.404,152677.854
W0035,I0035,competition,low,orchestration,0.75,0.059167,0.809167,152935.564,152984.114
W0036,I0036,competition,low,design_or_correction,2.0,0.0475,2.0475,155619.047,155741.897
W0037,I0037,competition,low,orchestration,0.75,0.006067,0.756067,156037.988,156083.352
W0038,I0038,competition,low,design_or_correction,2.0,0.0925,2.0925,156003.763,156129.313
W0039,I0039,competition,low,operational,0.5,0.124167,0.624167,156278.555,156316.005
W0040,I0040,competition,low,orchestration,0.75,0.195833,0.945833,156521.923,156578.673
W0041,I0041,competition,low,orchestration,0.75,0.015833,0.765833,156717.162,156763.112
W0042,I0042,competition,low,orchestration,0.75,0.25,1.0,156816.416,156876.416
W0043,I0043,competition,low,orchestration,0.75,0.25,1.0,156992.847,157052.847
W0044,I0044,competition,low,operational,0.5,0.25,0.75,157560.297,157605.297
W0045,I0045,competition,low,orchestration,0.75,0.25,1.0,157847.774,157907.774
W0046,I0046,competition,low,design_or_correction,2.0,0.25,2.25,158022.153,158157.153
W0047,I0047,competition,low,orchestration,0.75,0.25,1.0,159044.978,159104.978
W0048,I0048,competition,low,operational,0.5,0.25,0.75,160048.471,160093.471
W0049,I0049,competition,low,operational,0.5,0.106667,0.606667,160351.899,160388.299
W0050,I0050,competition,low,ambiguous,0.5,0.0125,0.5125,160432.397,160463.147
W0051,I0051,competition,low,orchestration,0.75,0.25,1.0,163814.782,163874.782
W0052,I0052,competition,low,ambiguous,0.5,0.25,0.75,166452.606,166497.606
W0053,I0053,competition,low,ambiguous,0.5,0.25,0.75,166588.426,166633.426
W0054,I0054,competition,low,orchestration,0.75,0.25,1.0,166688.478,166748.478
W0055,I0055,competition,low,orchestration,0.75,0.25,1.0,167065.467,167125.467
W0056,I0056,competition,low,orchestration,0.75,0.25,1.0,167135.259,167195.259
W0057,I0057,competition,low,orchestration,0.75,0.25,1.0,170519.447,170579.447
W0058,I0058,competition,low,app_command,0.1,0.0,0.1,170922.549,170928.549
W0059,I0059,competition,low,operational,0.5,0.25,0.75,171012.218,171057.218
W0060,I0060,competition,low,operational,0.5,0.25,0.75,171202.847,171247.847
W0061,I0061,competition,low,operational,0.5,0.25,0.75,171410.312,171455.312
W0062,I0062,competition,low,ambiguous,0.5,0.25,0.75,171501.86,171546.86
W0063,I0063,competition,low,ambiguous,0.5,0.25,0.75,171607.707,171652.707
W0064,I0064,competition,low,ambiguous,0.5,0.046667,0.546667,171791.808,171824.608
W0065,I0065,competition,low,monitoring,0.25,0.25,0.5,171985.111,172015.111
W0066,I0066,competition,low,ambiguous,0.5,0.000833,0.500833,173829.071,173859.121
W0067,I0067,competition,low,ambiguous,0.5,0.3475,0.8475,174844.307,174895.157
W0068,I0068,competition,low,monitoring,0.25,0.25,0.5,181145.001,181175.001
W0069,I0069,competition,low,operational,0.5,0.25,0.75,187155.253,187200.253
W0070,I0070,competition,low,operational,0.5,0.25,0.75,187180.929,187225.929
W0071,I0071,competition,low,design_or_correction,2.0,0.25,2.25,187553.313,187688.313
W0072,I0072,competition,low,ambiguous,0.5,0.25,0.75,188107.69,188152.69
W0073,I0073,competition,low,operational,0.5,0.25,0.75,188400.767,188445.767
W0074,I0074,competition,low,monitoring,0.25,0.25,0.5,188567.279,188597.279
W0075,I0075,competition,low,orchestration,0.75,0.25,1.0,189122.522,189182.522
W0076,I0076,competition,low,ambiguous,0.5,0.25,0.75,190137.09,190182.09
W0077,I0077,competition,low,ambiguous,0.5,0.25,0.75,190464.564,190509.564
W0078,I0078,competition,low,orchestration,0.75,0.25,1.0,190746.287,190806.287
W0079,I0079,competition,low,operational,0.5,0.25,0.75,223140.201,223185.201
W0080,I0080,competition,low,monitoring,0.25,0.25,0.5,225542.592,225572.592
W0081,I0081,competition,low,orchestration,0.75,0.25,1.0,226252.148,226312.148
W0082,I0082,competition,low,operational,0.5,0.25,0.75,226693.009,226738.009
W0083,I0083,competition,low,operational,0.5,0.25,0.75,227031.951,227076.951
W0084,I0084,competition,low,orchestration,0.75,0.25,1.0,227527.79,227587.79
W0085,I0085,competition,low,operational,0.5,0.25,0.75,227605.118,227650.118
W0086,I0086,competition,low,design_or_correction,2.0,0.25,2.25,230065.052,230200.052
W0087,I0087,competition,low,orchestration,0.75,0.25,1.0,235779.438,235839.438
W0088,I0088,competition,low,ambiguous,0.5,0.25,0.75,235821.2,235866.2
W0089,I0089,competition,low,monitoring,0.25,0.25,0.5,240578.489,240608.489
W0090,I0090,competition,low,monitoring,0.25,0.25,0.5,243155.516,243185.516
W0091,I0091,competition,low,app_command,0.1,0.0,0.1,244106.895,244112.895
W0092,I0092,competition,low,app_command,0.1,0.0,0.1,244123.143,244129.143
W0093,I0093,competition,low,orchestration,0.75,0.25,1.0,245346.453,245406.453
W0094,I0094,competition,low,orchestration,0.75,0.25,1.0,246367.4,246427.4
W0095,I0095,competition,low,monitoring,0.25,0.25,0.5,248467.278,248497.278
W0096,I0096,competition,low,orchestration,0.75,0.25,1.0,248850.256,248910.256
W0097,I0097,competition,low,orchestration,0.75,0.25,1.0,249812.43,249872.43
W0098,I0098,competition,low,monitoring,0.25,0.25,0.5,254489.494,254519.494
W0099,I0099,competition,low,monitoring,0.25,0.25,0.5,265476.189,265506.189
W0100,I0100,competition,low,operational,0.5,0.25,0.75,265754.668,265799.668
W0101,I0101,competition,low,monitoring,0.25,0.25,0.5,270862.852,270892.852
W0102,I0102,competition,low,ambiguous,0.5,0.25,0.75,272612.155,272657.155
W0103,I0103,competition,low,design_or_correction,2.0,0.25,2.25,273125.97,273260.97
W0104,I0104,competition,low,orchestration,0.75,0.25,1.0,273500.106,273560.106
W0105,I0105,competition,low,monitoring,0.25,0.25,0.5,273807.438,273837.438
W0106,I0106,competition,low,orchestration,0.75,0.25,1.0,303943.882,304003.882
W0107,I0107,competition,low,monitoring,0.25,0.25,0.5,305128.643,305158.643
W0108,I0108,competition,low,orchestration,0.75,0.25,1.0,313108.789,313168.789
W0109,I0109,competition,low,orchestration,0.75,0.25,1.0,313928.61,313988.61
W0110,I0110,competition,low,operational,0.5,0.25,0.75,314250.971,314295.971
W0111,I0111,competition,low,orchestration,0.75,0.25,1.0,314823.093,314883.093
W0112,I0112,competition,low,orchestration,0.75,0.25,1.0,323056.553,323116.553
W0113,I0113,competition,low,operational,0.5,0.25,0.75,324190.909,324235.909
W0114,I0114,competition,low,monitoring,0.25,0.25,0.5,329724.452,329754.452
W0115,I0115,competition,low,monitoring,0.25,0.25,0.5,332187.738,332217.738
W0116,I0116,competition,low,design_or_correction,2.0,0.25,2.25,332305.834,332440.834
W0117,I0117,competition,low,orchestration,0.75,0.25,1.0,339971.384,340031.384
W0118,I0118,competition,low,ambiguous,0.5,0.25,0.75,340297.287,340342.287
W0119,I0119,competition,low,ambiguous,0.5,0.25,0.75,341169.169,341214.169
W0120,I0120,competition,low,design_or_correction,2.0,0.25,2.25,351708.726,351843.726
W0121,I0121,competition,low,operational,0.5,0.25,0.75,352468.753,352513.753
W0122,I0122,competition,low,ambiguous,0.5,0.25,0.75,352611.712,352656.712
W0123,I0123,competition,low,monitoring,0.25,0.25,0.5,396565.413,396595.413
W0124,I0124,competition,low,operational,0.5,0.25,0.75,398274.784,398319.784
W0125,I0125,competition,low,design_or_correction,2.0,0.25,2.25,400374.598,400509.598
W0126,I0126,competition,low,operational,0.5,0.25,0.75,401254.029,401299.029
W0127,I0127,competition,low,app_command,0.1,0.0,0.1,407688.106,407694.106
W0128,I0128,competition,low,operational,0.5,0.25,0.75,408359.592,408404.592
W0129,I0129,competition,low,design_or_correction,2.0,0.25,2.25,408971.394,409106.394
W0130,I0130,competition,low,ambiguous,0.5,0.25,0.75,409141.621,409186.621
W0131,I0131,competition,low,design_or_correction,2.0,0.25,2.25,413727.888,413862.888
W0132,I0132,competition,low,app_command,0.1,0.0,0.1,414974.752,414980.752
W0133,I0133,competition,low,design_or_correction,2.0,0.25,2.25,415960.41,416095.41
W0134,I0134,competition,low,operational,0.5,0.25,0.75,416301.437,416346.437
W0135,I0135,competition,low,orchestration,0.75,0.25,1.0,420028.048,420088.048
W0136,I0136,competition,low,operational,0.5,0.25,0.75,422806.69,422851.69
W0137,I0137,competition,low,monitoring,0.25,0.25,0.5,423635.826,423665.826
W0138,I0138,competition,low,app_command,0.1,0.0,0.1,424356.924,424362.924
W0139,I0139,competition,low,app_command,0.1,0.0,0.1,424369.444,424375.444
W0140,I0140,competition,low,ambiguous,0.5,0.25,0.75,424502.525,424547.525
W0141,I0141,competition,low,operational,0.5,0.408333,0.908333,430132.281,430186.781
W0142,I0142,competition,low,operational,0.5,0.101667,0.601667,431550.289,431586.389
W0143,I0143,competition,low,operational,0.5,0.046667,0.546667,433403.24,433436.04
W0144,I0144,competition,low,ambiguous,0.5,0.06,0.56,434295.002,434328.602
W0145,I0145,competition,low,ambiguous,0.5,0.049167,0.549167,434504.091,434537.041
W0146,I0146,competition,low,ambiguous,0.5,0.055,0.555,436071.135,436104.435
W0147,I0147,competition,low,ambiguous,0.5,0.034167,0.534167,436731.667,436763.717
W0148,I0148,competition,low,ambiguous,0.5,0.0425,0.5425,438184.816,438217.366
W0149,I0149,competition,low,ambiguous,0.5,0.0375,0.5375,438405.677,438437.927
W0150,I0150,competition,low,monitoring,0.25,0.25,0.5,440487.028,440517.028
W0151,I0151,competition,low,app_command,0.1,0.0,0.1,440930.304,440936.304
W0152,I0152,competition,low,orchestration,0.75,0.25,1.0,440996.146,441056.146
W0153,I0153,competition,low,monitoring,0.25,0.25,0.5,442758.988,442788.988
W0154,I0154,competition,low,app_command,0.1,0.0,0.1,444742.366,444748.366
W0155,I0155,competition,low,operational,0.5,0.039167,0.539167,445502.189,445534.539
W0156,I0156,competition,low,app_command,0.1,0.0,0.1,448811.474,448817.474
W0157,I0157,competition,low,app_command,0.1,0.0,0.1,452483.419,452489.419
W0158,I0158,competition,low,app_command,0.1,0.0,0.1,452496.322,452502.322
W0159,I0159,competition,low,app_command,0.1,0.0,0.1,452779.781,452785.781
W0160,I0160,competition,low,app_command,0.1,0.0,0.1,452879.505,452885.505
W0161,I0161,competition,low,design_or_correction,2.0,0.25,2.25,453377.795,453512.795
W0162,I0162,competition,low,orchestration,0.75,0.25,1.0,453554.577,453614.577
W0163,I0163,competition,low,orchestration,0.75,0.25,1.0,453954.922,454014.922
W0164,I0164,competition,low,ambiguous,0.5,0.25,0.75,454490.999,454535.999
W0165,I0165,competition,low,design_or_correction,2.0,0.25,2.25,454901.158,455036.158
W0166,I0166,competition,low,design_or_correction,2.0,0.25,2.25,455723.008,455858.008
W0167,I0167,competition,low,orchestration,0.75,0.25,1.0,456236.741,456296.741
W0168,I0168,competition,low,operational,0.5,0.25,0.75,456823.338,456868.338
W0169,I0169,competition,low,design_or_correction,2.0,0.25,2.25,476664.636,476799.636
W0170,I0170,competition,low,orchestration,0.75,0.25,1.0,477129.211,477189.211
W0171,I0171,competition,low,orchestration,0.75,0.25,1.0,477391.341,477451.341
W0172,I0172,competition,low,app_command,0.1,0.0,0.1,493221.432,493227.432
W0173,I0173,competition,low,orchestration,0.75,0.25,1.0,493324.984,493384.984
W0174,I0174,competition,low,design_or_correction,2.0,0.25,2.25,493272.84,493407.84
W0175,I0175,competition,low,orchestration,0.75,0.25,1.0,493900.661,493960.661
W0176,I0176,competition,low,design_or_correction,2.0,0.25,2.25,494743.235,494878.235
W0177,I0177,competition,low,orchestration,0.75,0.25,1.0,498045.934,498105.934
W0178,I0178,competition,low,operational,0.5,0.25,0.75,498260.881,498305.881
W0179,I0179,competition,low,ambiguous,0.5,0.25,0.75,499456.385,499501.385
W0180,I0180,competition,low,orchestration,0.75,0.25,1.0,500870.894,500930.894
W0181,I0181,competition,low,operational,0.5,0.25,0.75,501579.768,501624.768
W0182,I0182,competition,low,operational,0.5,0.25,0.75,501885.417,501930.417
W0183,I0183,competition,low,ambiguous,0.5,0.25,0.75,502526.816,502571.816
W0184,I0184,competition,low,app_command,0.1,0.0,0.1,503150.66,503156.66
W0185,I0185,competition,low,orchestration,0.75,0.25,1.0,503406.126,503466.126
W0186,I0186,competition,low,operational,0.5,0.25,0.75,503701.845,503746.845
W0187,I0187,competition,low,ambiguous,0.5,0.25,0.75,505570.189,505615.189
W0188,I0188,competition,low,ambiguous,0.5,0.25,0.75,506646.766,506691.766
W0189,I0189,competition,low,operational,0.5,0.25,0.75,507336.038,507381.038
W0190,I0190,competition,low,orchestration,0.75,0.25,1.0,508026.696,508086.696
W0191,I0191,competition,low,operational,0.5,0.25,0.75,508333.252,508378.252
W0192,I0192,competition,low,monitoring,0.25,0.25,0.5,523799.06,523829.06
W0193,I0193,competition,low,monitoring,0.25,0.25,0.5,525173.766,525203.766
W0194,I0194,competition,low,orchestration,0.75,0.25,1.0,527816.764,527876.764
W0195,I0195,competition,low,design_or_correction,2.0,0.25,2.25,527826.588,527961.588
W0196,I0196,competition,low,orchestration,0.75,0.25,1.0,559862.344,559922.344
W0197,I0197,competition,low,orchestration,0.75,0.25,1.0,563065.556,563125.556
W0198,I0198,competition,low,orchestration,0.75,0.25,1.0,563919.041,563979.041
W0199,I0199,competition,low,orchestration,0.75,0.25,1.0,579036.835,579096.835
W0200,I0200,competition,low,orchestration,0.75,0.25,1.0,579953.922,580013.922
W0201,I0201,competition,low,app_command,0.1,0.0,0.1,590408.649,590414.649
W0202,I0202,competition,low,design_or_correction,2.0,0.25,2.25,595159.999,595294.999
W0203,I0203,competition,low,orchestration,0.75,0.25,1.0,595872.546,595932.546
W0204,I0204,competition,low,orchestration,0.75,0.25,1.0,599830.004,599890.004
W0205,I0205,competition,low,operational,0.5,0.25,0.75,600137.373,600182.373
W0206,I0206,competition,low,operational,0.5,0.25,0.75,601089.867,601134.867
W0207,I0207,competition,low,operational,0.5,0.25,0.75,601499.64,601544.64
W0208,I0208,competition,low,operational,0.5,0.25,0.75,603349.637,603394.637
W0209,I0209,competition,low,app_command,0.1,0.0,0.1,603489.61,603495.61
W0210,I0210,competition,low,operational,0.5,0.25,0.75,603645.424,603690.424
W0211,I0211,competition,low,app_command,0.1,0.0,0.1,603869.777,603875.777
W0212,I0212,competition,low,orchestration,0.75,0.25,1.0,603888.483,603948.483
W0213,I0213,competition,low,orchestration,0.75,0.25,1.0,606632.23,606692.23
W0214,I0214,competition,low,orchestration,0.75,0.25,1.0,607960.687,608020.687
W0215,I0215,competition,low,design_or_correction,2.0,0.25,2.25,614940.261,615075.261
W0216,I0216,competition,low,design_or_correction,2.0,0.25,2.25,622847.831,622982.831
W0217,I0217,competition,low,operational,0.5,0.25,0.75,623345.486,623390.486
W0218,I0218,competition,low,orchestration,0.75,0.25,1.0,623680.817,623740.817
W0219,I0219,competition,low,operational,0.5,0.25,0.75,623845.624,623890.624
W0220,I0220,competition,low,orchestration,0.75,0.25,1.0,624648.235,624708.235
W0221,I0221,competition,low,operational,0.5,0.25,0.75,624957.999,625002.999
W0222,I0222,competition,low,operational,0.5,0.25,0.75,653799.208,653844.208
W0223,I0223,competition,low,orchestration,0.75,0.25,1.0,653895.003,653955.003
W0224,I0224,competition,low,orchestration,0.75,0.25,1.0,654843.623,654903.623
W0225,I0225,competition,low,orchestration,0.75,0.25,1.0,657241.557,657301.557
W0226,I0226,competition,low,operational,0.5,0.25,0.75,658393.065,658438.065
W0227,I0227,competition,low,operational,0.5,0.0,0.5,658596.994,658626.994
W0228,I0228,competition,low,design_or_correction,2.0,0.0,2.0,658674.874,658794.874
W0229,I0229,competition,low,design_or_correction,2.0,0.0875,2.0875,658762.715,658887.965
W0230,I0230,competition,low,design_or_correction,2.0,0.0,2.0,659404.783,659524.783
W0231,I0231,competition,low,monitoring,0.25,0.25,0.5,659544.405,659574.405
W0232,I0232,competition,low,orchestration,0.75,0.25,1.0,661041.551,661101.551
W0233,I0233,competition,low,orchestration,0.75,0.25,1.0,661387.386,661447.386
W0234,I0234,competition,low,ambiguous,0.5,0.25,0.75,663264.732,663309.732
W0235,I0235,competition,low,operational,0.5,0.25,0.75,667566.775,667611.775
W0236,I0236,competition,low,design_or_correction,2.0,0.25,2.25,669142.738,669277.738
W0237,I0237,competition,low,operational,0.5,0.25,0.75,670324.552,670369.552
W0238,I0238,competition,low,orchestration,0.75,0.25,1.0,670453.942,670513.942
W0239,I0239,competition,low,monitoring,0.25,0.25,0.5,676116.047,676146.047
W0240,I0240,competition,low,orchestration,0.75,0.25,1.0,676428.684,676488.684
W0241,I0241,competition,low,operational,0.5,0.25,0.75,677981.71,678026.71
W0242,I0242,competition,low,operational,0.5,0.25,0.75,678111.193,678156.193
W0243,I0243,competition,low,orchestration,0.75,0.25,1.0,678394.597,678454.597
W0244,I0244,competition,low,orchestration,0.75,0.25,1.0,678485.879,678545.879
W0245,I0245,competition,low,monitoring,0.25,0.25,0.5,679161.437,679191.437
W0246,I0246,competition,low,ambiguous,0.5,0.25,0.75,679926.809,679971.809
W0247,I0247,competition,low,ambiguous,0.5,0.25,0.75,680159.259,680204.259
W0248,I0248,competition,low,design_or_correction,2.0,0.25,2.25,680861.941,680996.941
W0249,I0249,competition,low,ambiguous,0.5,0.25,0.75,681039.398,681084.398
W0250,I0250,competition,low,orchestration,0.75,0.25,1.0,682128.601,682188.601
W0251,I0251,competition,low,ambiguous,0.5,0.25,0.75,683518.181,683563.181
W0252,I0252,competition,low,operational,0.5,0.25,0.75,683698.028,683743.028
W0253,I0253,competition,low,operational,0.5,0.25,0.75,683871.288,683916.288
W0254,I0254,competition,low,design_or_correction,2.0,0.25,2.25,685777.35,685912.35
W0255,I0255,competition,low,ambiguous,0.5,0.25,0.75,686807.629,686852.629
W0256,I0256,competition,low,operational,0.5,0.25,0.75,686951.142,686996.142
W0257,I0257,competition,low,orchestration,0.75,0.25,1.0,687244.004,687304.004
W0258,I0258,competition,low,orchestration,0.75,0.25,1.0,687609.156,687669.156
W0259,I0259,competition,low,monitoring,0.25,0.25,0.5,688433.83,688463.83
W0260,I0260,competition,low,orchestration,0.75,0.25,1.0,691407.363,691467.363
W0261,I0261,competition,low,monitoring,0.25,0.25,0.5,692245.451,692275.451
W0262,I0262,competition,low,ambiguous,0.5,0.25,0.75,692511.874,692556.874
W0263,I0263,competition,low,monitoring,0.25,0.25,0.5,694006.195,694036.195
W0264,I0264,competition,low,ambiguous,0.5,0.25,0.75,694112.983,694157.983
W0265,I0265,competition,low,ambiguous,0.5,0.25,0.75,695177.553,695222.553
W0266,I0266,competition,low,orchestration,0.75,0.25,1.0,697598.565,697658.565
W0267,I0267,competition,low,operational,0.5,0.25,0.75,697993.327,698038.327
W0268,I0268,competition,low,operational,0.5,0.25,0.75,698525.019,698570.019
W0269,I0269,competition,low,ambiguous,0.5,0.25,0.75,698770.8,698815.8
W0270,I0270,competition,low,monitoring,0.25,0.25,0.5,700586.659,700616.659
W0271,I0271,competition,low,operational,0.5,0.25,0.75,701016.542,701061.542
W0272,I0272,competition,low,ambiguous,0.5,0.25,0.75,701071.106,701116.106
W0273,I0273,competition,low,design_or_correction,2.0,0.25,2.25,702778.972,702913.972
W0274,I0274,competition,low,ambiguous,0.5,0.25,0.75,703652.211,703697.211
W0275,I0275,competition,low,operational,0.5,0.25,0.75,703888.955,703933.955
W0276,I0276,competition,low,operational,0.5,0.25,0.75,708774.279,708819.279
W0277,I0277,competition,low,app_command,0.1,0.0,0.1,708830.486,708836.486
W0278,I0278,competition,low,monitoring,0.25,0.25,0.5,709061.695,709091.695
W0279,I0279,competition,low,acknowledgment,0.15,0.25,0.4,709225.722,709249.722
W0280,I0280,competition,low,app_command,0.1,0.0,0.1,709588.185,709594.185
W0281,I0281,competition,low,app_command,0.1,0.0,0.1,709600.615,709606.615
W0282,I0282,competition,low,operational,0.5,0.25,0.75,709692.136,709737.136
W0283,I0283,competition,low,monitoring,0.25,0.25,0.5,710889.615,710919.615
W0284,I0284,competition,low,operational,0.5,0.25,0.75,711120.051,711165.051
W0285,I0285,competition,low,monitoring,0.25,0.25,0.5,736832.566,736862.566
W0286,I0286,competition,low,operational,0.5,0.25,0.75,736981.18,737026.18
W0287,I0287,competition,low,design_or_correction,2.0,0.25,2.25,737336.175,737471.175
W0288,I0288,competition,low,design_or_correction,2.0,0.25,2.25,737499.773,737634.773
W0289,I0289,competition,low,orchestration,0.75,0.25,1.0,737686.614,737746.614
W0290,I0290,competition,low,operational,0.5,0.25,0.75,737859.037,737904.037
W0291,I0291,competition,low,ambiguous,0.5,0.25,0.75,741799.388,741844.388
W0292,I0292,competition,low,monitoring,0.25,0.25,0.5,746879.402,746909.402
W0293,I0293,competition,low,ambiguous,0.5,0.25,0.75,748068.881,748113.881
W0294,I0294,competition,low,design_or_correction,2.0,0.25,2.25,749883.234,750018.234
W0295,I0295,competition,low,orchestration,0.75,0.25,1.0,750241.387,750301.387
W0296,I0296,competition,low,ambiguous,0.5,0.25,0.75,752217.2,752262.2
W0297,I0297,competition,low,orchestration,0.75,0.25,1.0,752478.533,752538.533
W0298,I0298,competition,low,operational,0.5,0.25,0.75,755843.911,755888.911
W0299,I0299,competition,low,operational,0.5,0.25,0.75,756314.828,756359.828
W0300,I0300,competition,low,orchestration,0.75,0.25,1.0,756739.14,756799.14
W0301,I0301,competition,low,monitoring,0.25,0.25,0.5,756871.232,756901.232
W0302,I0302,competition,low,orchestration,0.75,0.25,1.0,757090.77,757150.77
W0303,I0303,competition,low,design_or_correction,2.0,0.25,2.25,758832.636,758967.636
W0304,I0304,competition,low,orchestration,0.75,0.25,1.0,759691.687,759751.687
W0305,I0305,competition,low,orchestration,0.75,0.25,1.0,759825.978,759885.978
W0306,I0306,competition,low,orchestration,0.75,0.25,1.0,760748.71,760808.71
W0307,I0307,competition,low,operational,0.5,0.25,0.75,761188.109,761233.109
W0308,I0308,competition,low,operational,0.5,0.25,0.75,764313.339,764358.339
W0309,I0309,competition,low,ambiguous,0.5,0.25,0.75,764558.276,764603.276
W0310,I0310,competition,low,ambiguous,0.5,0.25,0.75,764926.176,764971.176
W0311,I0311,competition,low,orchestration,0.75,0.25,1.0,765370.455,765430.455
W0312,I0312,competition,low,ambiguous,0.5,0.25,0.75,765515.707,765560.707
W0313,I0313,competition,low,orchestration,0.75,0.25,1.0,766295.26,766355.26
W0314,I0314,competition,low,orchestration,0.75,0.25,1.0,768494.711,768554.711
W0315,I0315,competition,low,operational,0.5,0.25,0.75,772033.965,772078.965
W0316,I0316,competition,low,orchestration,0.75,0.25,1.0,772095.393,772155.393
W0317,I0317,competition,low,orchestration,0.75,0.25,1.0,772246.321,772306.321
W0318,I0318,competition,low,operational,0.5,0.25,0.75,774411.885,774456.885
W0319,I0319,competition,low,ambiguous,0.5,0.25,0.75,774497.17,774542.17
W0320,I0320,competition,low,design_or_correction,2.0,0.25,2.25,774575.277,774710.277
W0321,I0321,competition,low,operational,0.5,0.25,0.75,775150.115,775195.115
W0322,I0322,competition,low,design_or_correction,2.0,0.25,2.25,775906.535,776041.535
W0323,I0323,competition,low,design_or_correction,2.0,0.25,2.25,777628.452,777763.452
W0324,I0324,competition,low,app_command,0.1,0.0,0.1,778148.847,778154.847
W0325,I0325,competition,low,app_command,0.1,0.0,0.1,779558.54,779564.54
W0326,I0326,competition,low,orchestration,0.75,0.25,1.0,781606.077,781666.077
W0327,I0327,competition,low,monitoring,0.25,0.25,0.5,781705.335,781735.335
W0328,I0328,competition,low,orchestration,0.75,0.25,1.0,781890.906,781950.906
W0329,I0329,competition,low,orchestration,0.75,0.25,1.0,782529.072,782589.072
W0330,I0330,competition,low,app_command,0.1,0.0,0.1,783571.583,783577.583
W0331,I0331,competition,low,app_command,0.1,0.0,0.1,783577.255,783583.255
W0332,I0332,competition,low,long_or_imported_material,0.5,0.0,0.5,783733.528,783763.528
W0333,I0333,competition,low,long_or_imported_material,0.5,0.0,0.5,783771.737,783801.737
W0334,I0334,competition,low,operational,0.5,0.25,0.75,784070.461,784115.461
W0335,I0335,competition,low,operational,0.5,0.25,0.75,784227.15,784272.15
W0336,I0336,competition,low,acknowledgment,0.15,0.25,0.4,784286.101,784310.101
W0337,I0337,competition,low,app_command,0.1,0.0,0.1,786342.151,786348.151
W0338,I0338,competition,low,acknowledgment,0.15,0.25,0.4,786348.453,786372.453
W0339,I0339,competition,low,app_command,0.1,0.0,0.1,786374.918,786380.918
W0340,I0340,competition,low,app_command,0.1,0.0,0.1,786393.09,786399.09
W0341,I0341,competition,low,acknowledgment,0.15,0.25,0.4,786604.898,786628.898
W0342,I0342,competition,low,app_command,0.1,0.0,0.1,786724.369,786730.369
W0343,I0343,competition,low,design_or_correction,2.0,0.25,2.25,787066.379,787201.379
W0344,I0344,competition,low,monitoring,0.25,0.25,0.5,788055.759,788085.759
W0345,I0345,competition,low,long_or_imported_material,0.5,0.065833,0.565833,788326.814,788360.764
W0346,I0346,competition,low,orchestration,0.75,0.1775,0.9275,788587.662,788643.312
W0347,I0347,competition,low,ambiguous,0.5,0.175,0.675,788920.551,788961.051
W0348,I0348,competition,low,long_or_imported_material,0.5,0.0825,0.5825,789410.365,789445.315
W0349,I0349,competition,low,operational,0.5,0.19,0.69,790003.343,790044.743
W0350,I0350,competition,low,long_or_imported_material,0.5,0.273333,0.773333,790613.664,790660.064
W0351,I0351,competition,low,long_or_imported_material,0.5,0.235833,0.735833,791209.301,791253.451
W0352,I0352,competition,low,design_or_correction,2.0,0.0,2.0,791456.837,791576.837
W0353,I0353,competition,low,design_or_correction,2.0,0.0,2.0,791612.087,791732.087
W0354,I0354,competition,low,design_or_correction,2.0,0.0,2.0,791684.45,791804.45
W0355,I0355,competition,low,design_or_correction,2.0,0.0,2.0,791740.732,791860.732
W0356,I0356,competition,low,orchestration,0.75,0.0,0.75,792947.749,792992.749
W0357,I0357,competition,low,orchestration,0.75,0.316667,1.066667,793403.825,793467.825
W0358,I0358,competition,low,ambiguous,0.5,0.051667,0.551667,793595.078,793628.178
W0359,I0359,competition,low,orchestration,0.75,0.03,0.78,794107.001,794153.801
W0360,I0360,competition,low,orchestration,0.75,0.036667,0.786667,794188.898,794236.098
W0361,I0361,competition,low,operational,0.5,0.016667,0.516667,796457.351,796488.351
W0362,I0362,competition,low,long_or_imported_material,0.5,0.080833,0.580833,797446.929,797481.779
W0363,I0363,competition,low,orchestration,0.75,0.036667,0.786667,797741.154,797788.354
W0364,I0364,competition,low,long_or_imported_material,0.5,0.044167,0.544167,798700.773,798733.423
W0365,I0365,competition,low,design_or_correction,2.0,0.0675,2.0675,798819.883,798943.933
W0366,I0366,competition,low,app_command,0.1,0.0,0.1,799109.237,799115.237
W0367,I0367,competition,low,app_command,0.1,0.0,0.1,799123.24,799129.24
W0368,I0368,competition,low,app_command,0.1,0.0,0.1,799168.509,799174.509
W0369,I0369,competition,low,app_command,0.1,0.0,0.1,799183.078,799189.078
W0370,I0370,competition,low,long_or_imported_material,0.5,0.043333,0.543333,799711.722,799744.322
W0371,I0371,competition,low,orchestration,0.75,0.038333,0.788333,799989.196,800036.496
W0372,I0372,competition,low,ambiguous,0.5,0.051667,0.551667,800395.876,800428.976
W0373,I0373,competition,low,design_or_correction,2.0,0.055,2.055,800758.488,800881.788
W0374,I0374,competition,low,orchestration,0.75,0.059167,0.809167,801088.155,801136.705
W0375,I0375,competition,low,ambiguous,0.5,0.066667,0.566667,801258.668,801292.668
W0376,I0376,competition,low,ambiguous,0.5,0.046667,0.546667,801522.873,801555.673
W0377,I0377,competition,low,app_command,0.1,0.0,0.1,802584.361,802590.361
W0378,I0378,competition,low,app_command,0.1,0.0,0.1,802622.667,802628.667
W0379,I0379,competition,low,app_command,0.1,0.0,0.1,802643.403,802649.403
W0380,I0380,competition,low,orchestration,0.75,0.054167,0.804167,802694.495,802742.745
W0381,I0381,competition,low,operational,0.5,0.0475,0.5475,802834.412,802867.262
W0382,I0382,competition,low,monitoring,0.25,0.041667,0.291667,821129.915,821147.415
W0383,I0383,competition,low,design_or_correction,2.0,0.058333,2.058333,821123.661,821247.161
W0384,I0384,competition,low,orchestration,0.75,0.045,0.795,822522.783,822570.483
W0385,I0385,competition,low,operational,0.5,0.106667,0.606667,823476.596,823512.996
W0386,I0386,competition,low,orchestration,0.75,0.026667,0.776667,823742.761,823789.361
W0387,I0387,competition,low,operational,0.5,0.03,0.53,825924.43,825956.23
W0388,I0388,competition,low,monitoring,0.25,0.0575,0.3075,826940.688,826959.138
W0389,I0389,competition,low,app_command,0.1,0.0,0.1,829346.77,829352.77
W0390,I0390,competition,low,app_command,0.1,0.0,0.1,829400.442,829406.442
W0391,I0391,competition,low,app_command,0.1,0.0,0.1,829405.433,829411.433
W0392,I0392,competition,low,design_or_correction,2.0,0.076667,2.076667,829369.734,829494.334
W0393,I0393,competition,low,ambiguous,0.5,0.105,0.605,830131.2,830167.5
W0394,I0394,competition,low,orchestration,0.75,0.035,0.785,830982.744,831029.844
W0395,I0395,competition,low,design_or_correction,2.0,0.03995,2.03995,831046.149,831168.546
W0396,I0396,competition,low,operational,0.5,0.0525,0.5525,831345.715,831378.865
W0397,I0397,competition,low,monitoring,0.25,0.0375,0.2875,832246.536,832263.786
W0398,I0398,competition,low,operational,0.5,0.031667,0.531667,832450.448,832482.348
W0399,I0399,competition,low,orchestration,0.75,0.043333,0.793333,833414.836,833462.436
W0400,I0400,competition,low,operational,0.5,0.0475,0.5475,833744.17,833777.02
W0401,I0401,competition,low,orchestration,0.75,0.045,0.795,838320.382,838368.082
W0402,I0402,competition,low,design_or_correction,2.0,0.040833,2.040833,838681.941,838804.391
W0403,I0403,competition,low,ambiguous,0.5,0.000717,0.500717,838905.676,838935.719
W0404,I0404,competition,low,monitoring,0.25,0.071667,0.321667,842739.353,842758.653
W0405,I0405,competition,low,design_or_correction,2.0,0.16,2.16,843855.093,843984.693
W0406,I0406,competition,low,operational,0.5,0.116667,0.616667,844040.009,844077.009
W0407,I0407,competition,low,orchestration,0.75,0.0375,0.7875,844511.36,844558.61
W0408,I0408,competition,low,orchestration,0.75,0.110833,0.860833,845098.929,845150.579
W0409,I0409,competition,low,ambiguous,0.5,0.005,0.505,845546.914,845577.214
W0410,I0410,competition,low,orchestration,0.75,0.0175,0.7675,845874.945,845920.995
W0411,I0411,competition,low,orchestration,0.75,0.081667,0.831667,846657.88,846707.78
W0412,I0412,competition,low,design_or_correction,2.0,0.07,2.07,846820.235,846944.435
W0413,I0413,competition,low,orchestration,0.75,0.130833,0.880833,847084.502,847137.352
W0414,I0414,competition,low,orchestration,0.75,0.1225,0.8725,847395.383,847447.733
W0415,I0415,competition,low,orchestration,0.75,0.368333,1.118333,847851.967,847919.067
W0416,I0416,competition,low,monitoring,0.25,0.203333,0.453333,848991.611,849018.811
W0417,I0417,competition,low,orchestration,0.75,0.215833,0.965833,850140.446,850198.396
W0418,I0418,competition,low,orchestration,0.75,0.0775,0.8275,851922.1,851971.75
W0419,I0419,competition,low,orchestration,0.75,0.076667,0.826667,856590.338,856639.938
W0420,I0420,competition,low,orchestration,0.75,0.0725,0.8225,856675.926,856725.276
W0421,I0421,competition,low,orchestration,0.75,0.070833,0.820833,856744.396,856793.646
W0422,I0422,competition,low,orchestration,0.75,0.073333,0.823333,856847.024,856896.424
W0423,I0423,competition,low,orchestration,0.75,0.045833,0.795833,857324.253,857372.003
W0424,I0424,competition,low,orchestration,0.75,0.045,0.795,857424.456,857472.156
W0425,I0425,competition,low,orchestration,0.75,0.045833,0.795833,858325.969,858373.719
W0426,I0426,competition,low,operational,0.5,0.06,0.56,859702.344,859735.944
W0427,I0427,competition,low,operational,0.5,0.030833,0.530833,859870.783,859902.633
W0428,I0428,competition,low,operational,0.5,0.043333,0.543333,860064.391,860096.991
W0429,I0429,competition,low,monitoring,0.25,0.029167,0.279167,860157.07,860173.82
W0430,I0430,competition,low,orchestration,0.75,0.038333,0.788333,860243.902,860291.202
W0431,I0431,competition,low,design_or_correction,2.0,0.075833,2.075833,860226.633,860351.183
W0432,I0432,competition,low,design_or_correction,2.0,0.045833,2.045833,860426.712,860549.462
W0433,I0433,competition,low,acknowledgment,0.15,0.0425,0.1925,860715.851,860727.401
W0434,I0434,competition,low,ambiguous,0.5,0.055,0.555,860823.084,860856.384
W0435,I0435,competition,low,operational,0.5,0.019167,0.519167,861480.031,861511.181
W0436,I0436,competition,low,orchestration,0.75,0.083333,0.833333,861578.162,861628.162
W0437,I0437,competition,low,orchestration,0.75,0.126667,0.876667,861844.629,861897.229
W0438,I0438,competition,low,ambiguous,0.5,0.231667,0.731667,862473.932,862517.832
W0439,I0439,competition,low,ambiguous,0.5,0.0525,0.5525,862668.186,862701.336
W0440,I0440,competition,low,orchestration,0.75,0.025,0.775,862908.5,862955.0
W0441,I0441,competition,low,orchestration,0.75,0.019167,0.769167,863600.95,863647.1
W0442,I0442,competition,low,orchestration,0.75,0.0575,0.8075,863796.036,863844.486
W0443,I0443,competition,low,orchestration,0.75,0.009167,0.759167,863883.841,863929.391
W0444,I0444,competition,low,operational,0.5,0.049167,0.549167,863963.562,863996.512
W0445,I0448,post_deadline_discovery,low,operational,0.5,0.043333,0.543333,489.255,521.855
W0446,I0449,post_deadline_discovery,low,orchestration,0.75,0.051667,0.801667,3499.955,3548.055
W0447,I0450,post_deadline_discovery,low,long_or_imported_material,0.5,0.05,0.55,100971.624,101004.624
W0448,I0451,post_deadline_discovery,low,long_or_imported_material,0.5,0.085,0.585,101330.332,101365.432
W0449,I0452,post_deadline_discovery,low,acknowledgment,0.15,0.083333,0.233333,103042.764,103056.764
W0450,I0453,post_deadline_discovery,low,orchestration,0.75,0.0,0.75,103136.414,103181.414
W0451,I0455,post_deadline_discovery,low,orchestration,0.75,0.05,0.8,103940.422,103988.422
W0452,I0456,post_deadline_discovery,low,orchestration,0.75,0.0425,0.7925,105447.157,105494.707
W0453,I0457,post_deadline_discovery,low,monitoring,0.25,0.110833,0.360833,106484.303,106505.953
W0454,I0458,post_deadline_discovery,low,monitoring,0.25,0.018333,0.268333,106771.236,106787.336
W0455,I0459,post_deadline_discovery,low,orchestration,0.75,0.081667,0.831667,106834.407,106884.307
W0456,I0460,post_deadline_discovery,low,orchestration,0.75,0.064167,0.814167,109729.487,109778.337
W0457,I0461,post_deadline_discovery,low,design_or_correction,2.0,0.065833,2.065833,109822.203,109946.153
W0458,I0462,post_deadline_discovery,low,monitoring,0.25,0.091667,0.341667,130170.431,130190.931
W0459,I0463,post_deadline_discovery,low,monitoring,0.25,0.068333,0.318333,132649.787,132668.887
W0460,I0464,post_deadline_discovery,low,design_or_correction,2.0,0.080833,2.080833,133280.878,133405.728
W0461,I0465,post_deadline_discovery,low,orchestration,0.75,0.055,0.805,134906.589,134954.889
W0462,I0466,post_deadline_discovery,low,monitoring,0.25,0.0825,0.3325,136999.832,137019.782
W0463,I0467,post_deadline_discovery,low,orchestration,0.75,0.111667,0.861667,137783.234,137834.934
W0464,I0468,post_deadline_discovery,low,monitoring,0.25,0.063333,0.313333,145218.889,145237.689
W0465,I0469,post_deadline_discovery,low,monitoring,0.25,0.1225,0.3725,149820.501,149842.851
W0466,I0470,post_deadline_discovery,low,monitoring,0.25,0.0,0.25,150004.599,150019.599
W0467,I0471,post_deadline_discovery,low,design_or_correction,2.0,0.124167,2.124167,150825.08,150952.53
W0468,I0472,post_deadline_discovery,low,design_or_correction,2.0,0.439167,2.439167,151429.092,151575.442
W0469,I0473,post_deadline_discovery,low,monitoring,0.25,0.000817,0.250817,152334.634,152349.683
W0470,I0474,post_deadline_discovery,low,orchestration,0.75,0.064167,0.814167,154190.085,154238.935
W0471,I0475,post_deadline_discovery,low,orchestration,0.75,0.045833,0.795833,157385.042,157432.792
W0472,I0477,post_deadline_discovery,low,orchestration,0.75,0.13,0.88,165396.969,165449.769
W0473,I0478,post_deadline_discovery,low,orchestration,0.75,0.045,0.795,169704.423,169752.123
W0474,I0479,post_deadline_discovery,low,orchestration,0.75,0.01235,0.76235,170643.688,170689.429
W0475,I0480,post_deadline_discovery,low,orchestration,0.75,0.060233,0.810233,170783.681,170832.295
W0476,I0481,post_deadline_discovery,low,monitoring,0.25,0.060833,0.310833,175220.625,175239.275
W0477,I0482,post_deadline_discovery,low,acknowledgment,0.15,0.002183,0.152183,175326.357,175335.488
W0478,I0483,post_deadline_discovery,low,orchestration,0.75,0.045833,0.795833,176486.041,176533.791
W0479,I0484,post_deadline_discovery,low,monitoring,0.25,0.0525,0.3025,178811.911,178830.061
W0480,I0485,post_deadline_discovery,low,orchestration,0.75,0.060833,0.810833,178982.017,179030.667
W0481,I0486,post_deadline_discovery,low,orchestration,0.75,0.045833,0.795833,180218.131,180265.881
W0482,I0487,post_deadline_discovery,low,orchestration,0.75,0.079167,0.829167,180779.641,180829.391
W0483,I0488,post_deadline_discovery,low,orchestration,0.75,0.061667,0.811667,182368.323,182417.023
W0484,I0001,competition,central,app_command,0.3,0.0,0.3,81280.488,81298.488
W0485,I0002,competition,central,operational,2.0,1.0,3.0,81620.668,81800.668
W0486,I0003,competition,central,operational,2.0,1.0,3.0,95323.302,95503.302
W0487,I0004,competition,central,orchestration,3.0,1.0,4.0,95296.88,95536.88
W0488,I0005,competition,central,ambiguous,2.0,1.0,3.0,95405.122,95585.122
W0489,I0006,competition,central,orchestration,3.0,1.0,4.0,95561.139,95801.139
W0490,I0007,competition,central,app_command,0.3,0.0,0.3,135567.206,135585.206
W0491,I0008,competition,central,orchestration,3.0,1.0,4.0,138233.506,138473.506
W0492,I0009,competition,central,monitoring,1.0,1.0,2.0,138643.209,138763.209
W0493,I0010,competition,central,ambiguous,2.0,1.0,3.0,139301.688,139481.688
W0494,I0011,competition,central,operational,2.0,1.0,3.0,139552.412,139732.412
W0495,I0012,competition,central,operational,2.0,1.0,3.0,139689.069,139869.069
W0496,I0013,competition,central,monitoring,1.0,1.0,2.0,140042.349,140162.349
W0497,I0014,competition,central,orchestration,3.0,1.0,4.0,139992.005,140232.005
W0498,I0015,competition,central,design_or_correction,8.0,1.0,9.0,140059.28,140599.28
W0499,I0016,competition,central,ambiguous,2.0,1.0,3.0,141294.254,141474.254
W0500,I0017,competition,central,orchestration,3.0,1.0,4.0,141397.017,141637.017
W0501,I0018,competition,central,orchestration,3.0,1.0,4.0,141666.984,141906.984
W0502,I0019,competition,central,orchestration,3.0,1.0,4.0,141740.197,141980.197
W0503,I0020,competition,central,orchestration,3.0,1.0,4.0,142467.137,142707.137
W0504,I0021,competition,central,ambiguous,2.0,1.0,3.0,143091.042,143271.042
W0505,I0022,competition,central,monitoring,1.0,1.0,2.0,144913.894,145033.894
W0506,I0023,competition,central,monitoring,1.0,1.0,2.0,145024.03,145144.03
W0507,I0024,competition,central,monitoring,1.0,1.0,2.0,147424.123,147544.123
W0508,I0025,competition,central,orchestration,3.0,1.0,4.0,147465.172,147705.172
W0509,I0026,competition,central,ambiguous,2.0,0.0,2.0,149529.368,149649.368
W0510,I0027,competition,central,ambiguous,2.0,0.8975,2.8975,150210.625,150384.475
W0511,I0028,competition,central,design_or_correction,8.0,0.4525,8.4525,150283.258,150790.408
W0512,I0029,competition,central,design_or_correction,8.0,0.1925,8.1925,150431.954,150923.504
W0513,I0030,competition,central,operational,2.0,0.36,2.36,151218.435,151360.035
W0514,I0031,competition,central,monitoring,1.0,0.0925,1.0925,151656.257,151721.807
W0515,I0032,competition,central,operational,2.0,0.1,2.1,151882.829,152008.829
W0516,I0033,competition,central,ambiguous,2.0,0.205,2.205,152248.955,152381.255
W0517,I0034,competition,central,operational,2.0,0.3225,2.3225,152538.504,152677.854
W0518,I0035,competition,central,orchestration,3.0,0.088567,3.088567,152798.8,152984.114
W0519,I0036,competition,central,design_or_correction,8.0,0.1425,8.1425,155253.347,155741.897
W0520,I0037,competition,central,orchestration,3.0,0.006067,3.006067,155902.988,156083.352
W0521,I0038,competition,central,design_or_correction,8.0,0.2775,8.2775,155632.663,156129.313
W0522,I0039,competition,central,operational,2.0,0.3725,2.3725,156173.655,156316.005
W0523,I0040,competition,central,orchestration,3.0,0.5875,3.5875,156363.423,156578.673
W0524,I0041,competition,central,orchestration,3.0,0.0475,3.0475,156580.262,156763.112
W0525,I0042,competition,central,orchestration,3.0,1.0,4.0,156636.416,156876.416
W0526,I0043,competition,central,orchestration,3.0,1.0,4.0,156812.847,157052.847
W0527,I0044,competition,central,operational,2.0,1.0,3.0,157425.297,157605.297
W0528,I0045,competition,central,orchestration,3.0,1.0,4.0,157667.774,157907.774
W0529,I0046,competition,central,design_or_correction,8.0,1.0,9.0,157617.153,158157.153
W0530,I0047,competition,central,orchestration,3.0,1.0,4.0,158864.978,159104.978
W0531,I0048,competition,central,operational,2.0,1.0,3.0,159913.471,160093.471
W0532,I0049,competition,central,operational,2.0,0.32,2.32,160249.099,160388.299
W0533,I0050,competition,central,ambiguous,2.0,0.0375,2.0375,160340.897,160463.147
W0534,I0051,competition,central,orchestration,3.0,1.0,4.0,163634.782,163874.782
W0535,I0052,competition,central,ambiguous,2.0,1.0,3.0,166317.606,166497.606
W0536,I0053,competition,central,ambiguous,2.0,1.0,3.0,166453.426,166633.426
W0537,I0054,competition,central,orchestration,3.0,1.0,4.0,166508.478,166748.478
W0538,I0055,competition,central,orchestration,3.0,1.0,4.0,166885.467,167125.467
W0539,I0056,competition,central,orchestration,3.0,1.0,4.0,166955.259,167195.259
W0540,I0057,competition,central,orchestration,3.0,1.0,4.0,170339.447,170579.447
W0541,I0058,competition,central,app_command,0.3,0.0,0.3,170910.549,170928.549
W0542,I0059,competition,central,operational,2.0,1.0,3.0,170877.218,171057.218
W0543,I0060,competition,central,operational,2.0,1.0,3.0,171067.847,171247.847
W0544,I0061,competition,central,operational,2.0,1.0,3.0,171275.312,171455.312
W0545,I0062,competition,central,ambiguous,2.0,1.0,3.0,171366.86,171546.86
W0546,I0063,competition,central,ambiguous,2.0,1.0,3.0,171472.707,171652.707
W0547,I0064,competition,central,ambiguous,2.0,0.14,2.14,171696.208,171824.608
W0548,I0065,competition,central,monitoring,1.0,1.0,2.0,171895.111,172015.111
W0549,I0066,competition,central,ambiguous,2.0,0.0025,2.0025,173738.971,173859.121
W0550,I0067,competition,central,ambiguous,2.0,1.0425,3.0425,174712.607,174895.157
W0551,I0068,competition,central,monitoring,1.0,1.0,2.0,181055.001,181175.001
W0552,I0069,competition,central,operational,2.0,1.0,3.0,187020.253,187200.253
W0553,I0070,competition,central,operational,2.0,1.0,3.0,187045.929,187225.929
W0554,I0071,competition,central,design_or_correction,8.0,1.0,9.0,187148.313,187688.313
W0555,I0072,competition,central,ambiguous,2.0,1.0,3.0,187972.69,188152.69
W0556,I0073,competition,central,operational,2.0,1.0,3.0,188265.767,188445.767
W0557,I0074,competition,central,monitoring,1.0,1.0,2.0,188477.279,188597.279
W0558,I0075,competition,central,orchestration,3.0,1.0,4.0,188942.522,189182.522
W0559,I0076,competition,central,ambiguous,2.0,1.0,3.0,190002.09,190182.09
W0560,I0077,competition,central,ambiguous,2.0,1.0,3.0,190329.564,190509.564
W0561,I0078,competition,central,orchestration,3.0,1.0,4.0,190566.287,190806.287
W0562,I0079,competition,central,operational,2.0,1.0,3.0,223005.201,223185.201
W0563,I0080,competition,central,monitoring,1.0,1.0,2.0,225452.592,225572.592
W0564,I0081,competition,central,orchestration,3.0,1.0,4.0,226072.148,226312.148
W0565,I0082,competition,central,operational,2.0,1.0,3.0,226558.009,226738.009
W0566,I0083,competition,central,operational,2.0,1.0,3.0,226896.951,227076.951
W0567,I0084,competition,central,orchestration,3.0,1.0,4.0,227347.79,227587.79
W0568,I0085,competition,central,operational,2.0,1.0,3.0,227470.118,227650.118
W0569,I0086,competition,central,design_or_correction,8.0,1.0,9.0,229660.052,230200.052
W0570,I0087,competition,central,orchestration,3.0,1.0,4.0,235599.438,235839.438
W0571,I0088,competition,central,ambiguous,2.0,1.0,3.0,235686.2,235866.2
W0572,I0089,competition,central,monitoring,1.0,1.0,2.0,240488.489,240608.489
W0573,I0090,competition,central,monitoring,1.0,1.0,2.0,243065.516,243185.516
W0574,I0091,competition,central,app_command,0.3,0.0,0.3,244094.895,244112.895
W0575,I0092,competition,central,app_command,0.3,0.0,0.3,244111.143,244129.143
W0576,I0093,competition,central,orchestration,3.0,1.0,4.0,245166.453,245406.453
W0577,I0094,competition,central,orchestration,3.0,1.0,4.0,246187.4,246427.4
W0578,I0095,competition,central,monitoring,1.0,1.0,2.0,248377.278,248497.278
W0579,I0096,competition,central,orchestration,3.0,1.0,4.0,248670.256,248910.256
W0580,I0097,competition,central,orchestration,3.0,1.0,4.0,249632.43,249872.43
W0581,I0098,competition,central,monitoring,1.0,1.0,2.0,254399.494,254519.494
W0582,I0099,competition,central,monitoring,1.0,1.0,2.0,265386.189,265506.189
W0583,I0100,competition,central,operational,2.0,1.0,3.0,265619.668,265799.668
W0584,I0101,competition,central,monitoring,1.0,1.0,2.0,270772.852,270892.852
W0585,I0102,competition,central,ambiguous,2.0,1.0,3.0,272477.155,272657.155
W0586,I0103,competition,central,design_or_correction,8.0,1.0,9.0,272720.97,273260.97
W0587,I0104,competition,central,orchestration,3.0,1.0,4.0,273320.106,273560.106
W0588,I0105,competition,central,monitoring,1.0,1.0,2.0,273717.438,273837.438
W0589,I0106,competition,central,orchestration,3.0,1.0,4.0,303763.882,304003.882
W0590,I0107,competition,central,monitoring,1.0,1.0,2.0,305038.643,305158.643
W0591,I0108,competition,central,orchestration,3.0,1.0,4.0,312928.789,313168.789
W0592,I0109,competition,central,orchestration,3.0,1.0,4.0,313748.61,313988.61
W0593,I0110,competition,central,operational,2.0,1.0,3.0,314115.971,314295.971
W0594,I0111,competition,central,orchestration,3.0,1.0,4.0,314643.093,314883.093
W0595,I0112,competition,central,orchestration,3.0,1.0,4.0,322876.553,323116.553
W0596,I0113,competition,central,operational,2.0,1.0,3.0,324055.909,324235.909
W0597,I0114,competition,central,monitoring,1.0,1.0,2.0,329634.452,329754.452
W0598,I0115,competition,central,monitoring,1.0,1.0,2.0,332097.738,332217.738
W0599,I0116,competition,central,design_or_correction,8.0,1.0,9.0,331900.834,332440.834
W0600,I0117,competition,central,orchestration,3.0,1.0,4.0,339791.384,340031.384
W0601,I0118,competition,central,ambiguous,2.0,1.0,3.0,340162.287,340342.287
W0602,I0119,competition,central,ambiguous,2.0,1.0,3.0,341034.169,341214.169
W0603,I0120,competition,central,design_or_correction,8.0,1.0,9.0,351303.726,351843.726
W0604,I0121,competition,central,operational,2.0,1.0,3.0,352333.753,352513.753
W0605,I0122,competition,central,ambiguous,2.0,1.0,3.0,352476.712,352656.712
W0606,I0123,competition,central,monitoring,1.0,1.0,2.0,396475.413,396595.413
W0607,I0124,competition,central,operational,2.0,1.0,3.0,398139.784,398319.784
W0608,I0125,competition,central,design_or_correction,8.0,1.0,9.0,399969.598,400509.598
W0609,I0126,competition,central,operational,2.0,1.0,3.0,401119.029,401299.029
W0610,I0127,competition,central,app_command,0.3,0.0,0.3,407676.106,407694.106
W0611,I0128,competition,central,operational,2.0,1.0,3.0,408224.592,408404.592
W0612,I0129,competition,central,design_or_correction,8.0,1.0,9.0,408566.394,409106.394
W0613,I0130,competition,central,ambiguous,2.0,1.0,3.0,409006.621,409186.621
W0614,I0131,competition,central,design_or_correction,8.0,1.0,9.0,413322.888,413862.888
W0615,I0132,competition,central,app_command,0.3,0.0,0.3,414962.752,414980.752
W0616,I0133,competition,central,design_or_correction,8.0,1.0,9.0,415555.41,416095.41
W0617,I0134,competition,central,operational,2.0,1.0,3.0,416166.437,416346.437
W0618,I0135,competition,central,orchestration,3.0,1.0,4.0,419848.048,420088.048
W0619,I0136,competition,central,operational,2.0,1.0,3.0,422671.69,422851.69
W0620,I0137,competition,central,monitoring,1.0,1.0,2.0,423545.826,423665.826
W0621,I0138,competition,central,app_command,0.3,0.0,0.3,424344.924,424362.924
W0622,I0139,competition,central,app_command,0.3,0.0,0.3,424357.444,424375.444
W0623,I0140,competition,central,ambiguous,2.0,1.0,3.0,424367.525,424547.525
W0624,I0141,competition,central,operational,2.0,1.225,3.225,429993.281,430186.781
W0625,I0142,competition,central,operational,2.0,0.305,2.305,431448.089,431586.389
W0626,I0143,competition,central,operational,2.0,0.14,2.14,433307.64,433436.04
W0627,I0144,competition,central,ambiguous,2.0,0.18,2.18,434197.802,434328.602
W0628,I0145,competition,central,ambiguous,2.0,0.1475,2.1475,434408.191,434537.041
W0629,I0146,competition,central,ambiguous,2.0,0.165,2.165,435974.535,436104.435
W0630,I0147,competition,central,ambiguous,2.0,0.1025,2.1025,436637.567,436763.717
W0631,I0148,competition,central,ambiguous,2.0,0.1275,2.1275,438089.716,438217.366
W0632,I0149,competition,central,ambiguous,2.0,0.1125,2.1125,438311.177,438437.927
W0633,I0150,competition,central,monitoring,1.0,1.0,2.0,440397.028,440517.028
W0634,I0151,competition,central,app_command,0.3,0.0,0.3,440918.304,440936.304
W0635,I0152,competition,central,orchestration,3.0,1.0,4.0,440816.146,441056.146
W0636,I0153,competition,central,monitoring,1.0,1.0,2.0,442668.988,442788.988
W0637,I0154,competition,central,app_command,0.3,0.0,0.3,444730.366,444748.366
W0638,I0155,competition,central,operational,2.0,0.1175,2.1175,445407.489,445534.539
W0639,I0156,competition,central,app_command,0.3,0.0,0.3,448799.474,448817.474
W0640,I0157,competition,central,app_command,0.3,0.0,0.3,452471.419,452489.419
W0641,I0158,competition,central,app_command,0.3,0.0,0.3,452484.322,452502.322
W0642,I0159,competition,central,app_command,0.3,0.0,0.3,452767.781,452785.781
W0643,I0160,competition,central,app_command,0.3,0.0,0.3,452867.505,452885.505
W0644,I0161,competition,central,design_or_correction,8.0,1.0,9.0,452972.795,453512.795
W0645,I0162,competition,central,orchestration,3.0,1.0,4.0,453374.577,453614.577
W0646,I0163,competition,central,orchestration,3.0,1.0,4.0,453774.922,454014.922
W0647,I0164,competition,central,ambiguous,2.0,1.0,3.0,454355.999,454535.999
W0648,I0165,competition,central,design_or_correction,8.0,1.0,9.0,454496.158,455036.158
W0649,I0166,competition,central,design_or_correction,8.0,1.0,9.0,455318.008,455858.008
W0650,I0167,competition,central,orchestration,3.0,1.0,4.0,456056.741,456296.741
W0651,I0168,competition,central,operational,2.0,1.0,3.0,456688.338,456868.338
W0652,I0169,competition,central,design_or_correction,8.0,1.0,9.0,476259.636,476799.636
W0653,I0170,competition,central,orchestration,3.0,1.0,4.0,476949.211,477189.211
W0654,I0171,competition,central,orchestration,3.0,1.0,4.0,477211.341,477451.341
W0655,I0172,competition,central,app_command,0.3,0.0,0.3,493209.432,493227.432
W0656,I0173,competition,central,orchestration,3.0,1.0,4.0,493144.984,493384.984
W0657,I0174,competition,central,design_or_correction,8.0,1.0,9.0,492867.84,493407.84
W0658,I0175,competition,central,orchestration,3.0,1.0,4.0,493720.661,493960.661
W0659,I0176,competition,central,design_or_correction,8.0,1.0,9.0,494338.235,494878.235
W0660,I0177,competition,central,orchestration,3.0,1.0,4.0,497865.934,498105.934
W0661,I0178,competition,central,operational,2.0,1.0,3.0,498125.881,498305.881
W0662,I0179,competition,central,ambiguous,2.0,1.0,3.0,499321.385,499501.385
W0663,I0180,competition,central,orchestration,3.0,1.0,4.0,500690.894,500930.894
W0664,I0181,competition,central,operational,2.0,1.0,3.0,501444.768,501624.768
W0665,I0182,competition,central,operational,2.0,1.0,3.0,501750.417,501930.417
W0666,I0183,competition,central,ambiguous,2.0,1.0,3.0,502391.816,502571.816
W0667,I0184,competition,central,app_command,0.3,0.0,0.3,503138.66,503156.66
W0668,I0185,competition,central,orchestration,3.0,1.0,4.0,503226.126,503466.126
W0669,I0186,competition,central,operational,2.0,1.0,3.0,503566.845,503746.845
W0670,I0187,competition,central,ambiguous,2.0,1.0,3.0,505435.189,505615.189
W0671,I0188,competition,central,ambiguous,2.0,1.0,3.0,506511.766,506691.766
W0672,I0189,competition,central,operational,2.0,1.0,3.0,507201.038,507381.038
W0673,I0190,competition,central,orchestration,3.0,1.0,4.0,507846.696,508086.696
W0674,I0191,competition,central,operational,2.0,1.0,3.0,508198.252,508378.252
W0675,I0192,competition,central,monitoring,1.0,1.0,2.0,523709.06,523829.06
W0676,I0193,competition,central,monitoring,1.0,1.0,2.0,525083.766,525203.766
W0677,I0194,competition,central,orchestration,3.0,1.0,4.0,527636.764,527876.764
W0678,I0195,competition,central,design_or_correction,8.0,1.0,9.0,527421.588,527961.588
W0679,I0196,competition,central,orchestration,3.0,1.0,4.0,559682.344,559922.344
W0680,I0197,competition,central,orchestration,3.0,1.0,4.0,562885.556,563125.556
W0681,I0198,competition,central,orchestration,3.0,1.0,4.0,563739.041,563979.041
W0682,I0199,competition,central,orchestration,3.0,1.0,4.0,578856.835,579096.835
W0683,I0200,competition,central,orchestration,3.0,1.0,4.0,579773.922,580013.922
W0684,I0201,competition,central,app_command,0.3,0.0,0.3,590396.649,590414.649
W0685,I0202,competition,central,design_or_correction,8.0,1.0,9.0,594754.999,595294.999
W0686,I0203,competition,central,orchestration,3.0,1.0,4.0,595692.546,595932.546
W0687,I0204,competition,central,orchestration,3.0,1.0,4.0,599650.004,599890.004
W0688,I0205,competition,central,operational,2.0,1.0,3.0,600002.373,600182.373
W0689,I0206,competition,central,operational,2.0,1.0,3.0,600954.867,601134.867
W0690,I0207,competition,central,operational,2.0,1.0,3.0,601364.64,601544.64
W0691,I0208,competition,central,operational,2.0,1.0,3.0,603214.637,603394.637
W0692,I0209,competition,central,app_command,0.3,0.0,0.3,603477.61,603495.61
W0693,I0210,competition,central,operational,2.0,1.0,3.0,603510.424,603690.424
W0694,I0211,competition,central,app_command,0.3,0.0,0.3,603857.777,603875.777
W0695,I0212,competition,central,orchestration,3.0,1.0,4.0,603708.483,603948.483
W0696,I0213,competition,central,orchestration,3.0,1.0,4.0,606452.23,606692.23
W0697,I0214,competition,central,orchestration,3.0,1.0,4.0,607780.687,608020.687
W0698,I0215,competition,central,design_or_correction,8.0,1.0,9.0,614535.261,615075.261
W0699,I0216,competition,central,design_or_correction,8.0,1.0,9.0,622442.831,622982.831
W0700,I0217,competition,central,operational,2.0,1.0,3.0,623210.486,623390.486
W0701,I0218,competition,central,orchestration,3.0,1.0,4.0,623500.817,623740.817
W0702,I0219,competition,central,operational,2.0,1.0,3.0,623710.624,623890.624
W0703,I0220,competition,central,orchestration,3.0,1.0,4.0,624468.235,624708.235
W0704,I0221,competition,central,operational,2.0,1.0,3.0,624822.999,625002.999
W0705,I0222,competition,central,operational,2.0,1.0,3.0,653664.208,653844.208
W0706,I0223,competition,central,orchestration,3.0,1.0,4.0,653715.003,653955.003
W0707,I0224,competition,central,orchestration,3.0,1.0,4.0,654663.623,654903.623
W0708,I0225,competition,central,orchestration,3.0,1.0,4.0,657061.557,657301.557
W0709,I0226,competition,central,operational,2.0,1.0,3.0,658258.065,658438.065
W0710,I0227,competition,central,operational,2.0,0.0,2.0,658506.994,658626.994
W0711,I0228,competition,central,design_or_correction,8.0,0.0,8.0,658314.874,658794.874
W0712,I0229,competition,central,design_or_correction,8.0,0.2625,8.2625,658392.215,658887.965
W0713,I0230,competition,central,design_or_correction,8.0,0.0,8.0,659044.783,659524.783
W0714,I0231,competition,central,monitoring,1.0,1.0,2.0,659454.405,659574.405
W0715,I0232,competition,central,orchestration,3.0,1.0,4.0,660861.551,661101.551
W0716,I0233,competition,central,orchestration,3.0,1.0,4.0,661207.386,661447.386
W0717,I0234,competition,central,ambiguous,2.0,1.0,3.0,663129.732,663309.732
W0718,I0235,competition,central,operational,2.0,1.0,3.0,667431.775,667611.775
W0719,I0236,competition,central,design_or_correction,8.0,1.0,9.0,668737.738,669277.738
W0720,I0237,competition,central,operational,2.0,1.0,3.0,670189.552,670369.552
W0721,I0238,competition,central,orchestration,3.0,1.0,4.0,670273.942,670513.942
W0722,I0239,competition,central,monitoring,1.0,1.0,2.0,676026.047,676146.047
W0723,I0240,competition,central,orchestration,3.0,1.0,4.0,676248.684,676488.684
W0724,I0241,competition,central,operational,2.0,1.0,3.0,677846.71,678026.71
W0725,I0242,competition,central,operational,2.0,1.0,3.0,677976.193,678156.193
W0726,I0243,competition,central,orchestration,3.0,1.0,4.0,678214.597,678454.597
W0727,I0244,competition,central,orchestration,3.0,1.0,4.0,678305.879,678545.879
W0728,I0245,competition,central,monitoring,1.0,1.0,2.0,679071.437,679191.437
W0729,I0246,competition,central,ambiguous,2.0,1.0,3.0,679791.809,679971.809
W0730,I0247,competition,central,ambiguous,2.0,1.0,3.0,680024.259,680204.259
W0731,I0248,competition,central,design_or_correction,8.0,1.0,9.0,680456.941,680996.941
W0732,I0249,competition,central,ambiguous,2.0,1.0,3.0,680904.398,681084.398
W0733,I0250,competition,central,orchestration,3.0,1.0,4.0,681948.601,682188.601
W0734,I0251,competition,central,ambiguous,2.0,1.0,3.0,683383.181,683563.181
W0735,I0252,competition,central,operational,2.0,1.0,3.0,683563.028,683743.028
W0736,I0253,competition,central,operational,2.0,1.0,3.0,683736.288,683916.288
W0737,I0254,competition,central,design_or_correction,8.0,1.0,9.0,685372.35,685912.35
W0738,I0255,competition,central,ambiguous,2.0,1.0,3.0,686672.629,686852.629
W0739,I0256,competition,central,operational,2.0,1.0,3.0,686816.142,686996.142
W0740,I0257,competition,central,orchestration,3.0,1.0,4.0,687064.004,687304.004
W0741,I0258,competition,central,orchestration,3.0,1.0,4.0,687429.156,687669.156
W0742,I0259,competition,central,monitoring,1.0,1.0,2.0,688343.83,688463.83
W0743,I0260,competition,central,orchestration,3.0,1.0,4.0,691227.363,691467.363
W0744,I0261,competition,central,monitoring,1.0,1.0,2.0,692155.451,692275.451
W0745,I0262,competition,central,ambiguous,2.0,1.0,3.0,692376.874,692556.874
W0746,I0263,competition,central,monitoring,1.0,1.0,2.0,693916.195,694036.195
W0747,I0264,competition,central,ambiguous,2.0,1.0,3.0,693977.983,694157.983
W0748,I0265,competition,central,ambiguous,2.0,1.0,3.0,695042.553,695222.553
W0749,I0266,competition,central,orchestration,3.0,1.0,4.0,697418.565,697658.565
W0750,I0267,competition,central,operational,2.0,1.0,3.0,697858.327,698038.327
W0751,I0268,competition,central,operational,2.0,1.0,3.0,698390.019,698570.019
W0752,I0269,competition,central,ambiguous,2.0,1.0,3.0,698635.8,698815.8
W0753,I0270,competition,central,monitoring,1.0,1.0,2.0,700496.659,700616.659
W0754,I0271,competition,central,operational,2.0,1.0,3.0,700881.542,701061.542
W0755,I0272,competition,central,ambiguous,2.0,1.0,3.0,700936.106,701116.106
W0756,I0273,competition,central,design_or_correction,8.0,1.0,9.0,702373.972,702913.972
W0757,I0274,competition,central,ambiguous,2.0,1.0,3.0,703517.211,703697.211
W0758,I0275,competition,central,operational,2.0,1.0,3.0,703753.955,703933.955
W0759,I0276,competition,central,operational,2.0,1.0,3.0,708639.279,708819.279
W0760,I0277,competition,central,app_command,0.3,0.0,0.3,708818.486,708836.486
W0761,I0278,competition,central,monitoring,1.0,1.0,2.0,708971.695,709091.695
W0762,I0279,competition,central,acknowledgment,0.5,1.0,1.5,709159.722,709249.722
W0763,I0280,competition,central,app_command,0.3,0.0,0.3,709576.185,709594.185
W0764,I0281,competition,central,app_command,0.3,0.0,0.3,709588.615,709606.615
W0765,I0282,competition,central,operational,2.0,1.0,3.0,709557.136,709737.136
W0766,I0283,competition,central,monitoring,1.0,1.0,2.0,710799.615,710919.615
W0767,I0284,competition,central,operational,2.0,1.0,3.0,710985.051,711165.051
W0768,I0285,competition,central,monitoring,1.0,1.0,2.0,736742.566,736862.566
W0769,I0286,competition,central,operational,2.0,1.0,3.0,736846.18,737026.18
W0770,I0287,competition,central,design_or_correction,8.0,1.0,9.0,736931.175,737471.175
W0771,I0288,competition,central,design_or_correction,8.0,1.0,9.0,737094.773,737634.773
W0772,I0289,competition,central,orchestration,3.0,1.0,4.0,737506.614,737746.614
W0773,I0290,competition,central,operational,2.0,1.0,3.0,737724.037,737904.037
W0774,I0291,competition,central,ambiguous,2.0,1.0,3.0,741664.388,741844.388
W0775,I0292,competition,central,monitoring,1.0,1.0,2.0,746789.402,746909.402
W0776,I0293,competition,central,ambiguous,2.0,1.0,3.0,747933.881,748113.881
W0777,I0294,competition,central,design_or_correction,8.0,1.0,9.0,749478.234,750018.234
W0778,I0295,competition,central,orchestration,3.0,1.0,4.0,750061.387,750301.387
W0779,I0296,competition,central,ambiguous,2.0,1.0,3.0,752082.2,752262.2
W0780,I0297,competition,central,orchestration,3.0,1.0,4.0,752298.533,752538.533
W0781,I0298,competition,central,operational,2.0,1.0,3.0,755708.911,755888.911
W0782,I0299,competition,central,operational,2.0,1.0,3.0,756179.828,756359.828
W0783,I0300,competition,central,orchestration,3.0,1.0,4.0,756559.14,756799.14
W0784,I0301,competition,central,monitoring,1.0,1.0,2.0,756781.232,756901.232
W0785,I0302,competition,central,orchestration,3.0,1.0,4.0,756910.77,757150.77
W0786,I0303,competition,central,design_or_correction,8.0,1.0,9.0,758427.636,758967.636
W0787,I0304,competition,central,orchestration,3.0,1.0,4.0,759511.687,759751.687
W0788,I0305,competition,central,orchestration,3.0,1.0,4.0,759645.978,759885.978
W0789,I0306,competition,central,orchestration,3.0,1.0,4.0,760568.71,760808.71
W0790,I0307,competition,central,operational,2.0,1.0,3.0,761053.109,761233.109
W0791,I0308,competition,central,operational,2.0,1.0,3.0,764178.339,764358.339
W0792,I0309,competition,central,ambiguous,2.0,1.0,3.0,764423.276,764603.276
W0793,I0310,competition,central,ambiguous,2.0,1.0,3.0,764791.176,764971.176
W0794,I0311,competition,central,orchestration,3.0,1.0,4.0,765190.455,765430.455
W0795,I0312,competition,central,ambiguous,2.0,1.0,3.0,765380.707,765560.707
W0796,I0313,competition,central,orchestration,3.0,1.0,4.0,766115.26,766355.26
W0797,I0314,competition,central,orchestration,3.0,1.0,4.0,768314.711,768554.711
W0798,I0315,competition,central,operational,2.0,1.0,3.0,771898.965,772078.965
W0799,I0316,competition,central,orchestration,3.0,1.0,4.0,771915.393,772155.393
W0800,I0317,competition,central,orchestration,3.0,1.0,4.0,772066.321,772306.321
W0801,I0318,competition,central,operational,2.0,1.0,3.0,774276.885,774456.885
W0802,I0319,competition,central,ambiguous,2.0,1.0,3.0,774362.17,774542.17
W0803,I0320,competition,central,design_or_correction,8.0,1.0,9.0,774170.277,774710.277
W0804,I0321,competition,central,operational,2.0,1.0,3.0,775015.115,775195.115
W0805,I0322,competition,central,design_or_correction,8.0,1.0,9.0,775501.535,776041.535
W0806,I0323,competition,central,design_or_correction,8.0,1.0,9.0,777223.452,777763.452
W0807,I0324,competition,central,app_command,0.3,0.0,0.3,778136.847,778154.847
W0808,I0325,competition,central,app_command,0.3,0.0,0.3,779546.54,779564.54
W0809,I0326,competition,central,orchestration,3.0,1.0,4.0,781426.077,781666.077
W0810,I0327,competition,central,monitoring,1.0,1.0,2.0,781615.335,781735.335
W0811,I0328,competition,central,orchestration,3.0,1.0,4.0,781710.906,781950.906
W0812,I0329,competition,central,orchestration,3.0,1.0,4.0,782349.072,782589.072
W0813,I0330,competition,central,app_command,0.3,0.0,0.3,783559.583,783577.583
W0814,I0331,competition,central,app_command,0.3,0.0,0.3,783565.255,783583.255
W0815,I0332,competition,central,long_or_imported_material,2.0,0.0,2.0,783643.528,783763.528
W0816,I0333,competition,central,long_or_imported_material,2.0,0.0,2.0,783681.737,783801.737
W0817,I0334,competition,central,operational,2.0,1.0,3.0,783935.461,784115.461
W0818,I0335,competition,central,operational,2.0,1.0,3.0,784092.15,784272.15
W0819,I0336,competition,central,acknowledgment,0.5,1.0,1.5,784220.101,784310.101
W0820,I0337,competition,central,app_command,0.3,0.0,0.3,786330.151,786348.151
W0821,I0338,competition,central,acknowledgment,0.5,1.0,1.5,786282.453,786372.453
W0822,I0339,competition,central,app_command,0.3,0.0,0.3,786362.918,786380.918
W0823,I0340,competition,central,app_command,0.3,0.0,0.3,786381.09,786399.09
W0824,I0341,competition,central,acknowledgment,0.5,1.0,1.5,786538.898,786628.898
W0825,I0342,competition,central,app_command,0.3,0.0,0.3,786712.369,786730.369
W0826,I0343,competition,central,design_or_correction,8.0,1.0,9.0,786661.379,787201.379
W0827,I0344,competition,central,monitoring,1.0,1.0,2.0,787965.759,788085.759
W0828,I0345,competition,central,long_or_imported_material,2.0,0.1975,2.1975,788228.914,788360.764
W0829,I0346,competition,central,orchestration,3.0,0.5325,3.5325,788431.362,788643.312
W0830,I0347,competition,central,ambiguous,2.0,0.525,2.525,788809.551,788961.051
W0831,I0348,competition,central,long_or_imported_material,2.0,0.2475,2.2475,789310.465,789445.315
W0832,I0349,competition,central,operational,2.0,0.57,2.57,789890.543,790044.743
W0833,I0350,competition,central,long_or_imported_material,2.0,0.82,2.82,790490.864,790660.064
W0834,I0351,competition,central,long_or_imported_material,2.0,0.7075,2.7075,791091.001,791253.451
W0835,I0352,competition,central,design_or_correction,8.0,0.0,8.0,791096.837,791576.837
W0836,I0353,competition,central,design_or_correction,8.0,0.0,8.0,791252.087,791732.087
W0837,I0354,competition,central,design_or_correction,8.0,0.0,8.0,791324.45,791804.45
W0838,I0355,competition,central,design_or_correction,8.0,0.0,8.0,791380.732,791860.732
W0839,I0356,competition,central,orchestration,3.0,0.0,3.0,792812.749,792992.749
W0840,I0357,competition,central,orchestration,3.0,0.95,3.95,793230.825,793467.825
W0841,I0358,competition,central,ambiguous,2.0,0.155,2.155,793498.878,793628.178
W0842,I0359,competition,central,orchestration,3.0,0.09,3.09,793968.401,794153.801
W0843,I0360,competition,central,orchestration,3.0,0.11,3.11,794049.498,794236.098
W0844,I0361,competition,central,operational,2.0,0.05,2.05,796365.351,796488.351
W0845,I0362,competition,central,long_or_imported_material,2.0,0.2425,2.2425,797347.229,797481.779
W0846,I0363,competition,central,orchestration,3.0,0.11,3.11,797601.754,797788.354
W0847,I0364,competition,central,long_or_imported_material,2.0,0.1325,2.1325,798605.473,798733.423
W0848,I0365,competition,central,design_or_correction,8.0,0.077283,8.077283,798459.296,798943.933
W0849,I0366,competition,central,app_command,0.3,0.0,0.3,799097.237,799115.237
W0850,I0367,competition,central,app_command,0.3,0.0,0.3,799111.24,799129.24
W0851,I0368,competition,central,app_command,0.3,0.0,0.3,799156.509,799174.509
W0852,I0369,competition,central,app_command,0.3,0.0,0.3,799171.078,799189.078
W0853,I0370,competition,central,long_or_imported_material,2.0,0.13,2.13,799616.522,799744.322
W0854,I0371,competition,central,orchestration,3.0,0.115,3.115,799849.596,800036.496
W0855,I0372,competition,central,ambiguous,2.0,0.155,2.155,800299.676,800428.976
W0856,I0373,competition,central,design_or_correction,8.0,0.165,8.165,800391.888,800881.788
W0857,I0374,competition,central,orchestration,3.0,0.1775,3.1775,800946.055,801136.705
W0858,I0375,competition,central,ambiguous,2.0,0.2,2.2,801160.668,801292.668
W0859,I0376,competition,central,ambiguous,2.0,0.14,2.14,801427.273,801555.673
W0860,I0377,competition,central,app_command,0.3,0.0,0.3,802572.361,802590.361
W0861,I0378,competition,central,app_command,0.3,0.0,0.3,802610.667,802628.667
W0862,I0379,competition,central,app_command,0.3,0.0,0.3,802631.403,802649.403
W0863,I0380,competition,central,orchestration,3.0,0.1625,3.1625,802552.995,802742.745
W0864,I0381,competition,central,operational,2.0,0.1425,2.1425,802738.712,802867.262
W0865,I0382,competition,central,monitoring,1.0,0.125,1.125,821079.915,821147.415
W0866,I0383,competition,central,design_or_correction,8.0,0.175,8.175,820756.661,821247.161
W0867,I0384,competition,central,orchestration,3.0,0.135,3.135,822382.383,822570.483
W0868,I0385,competition,central,operational,2.0,0.32,2.32,823373.796,823512.996
W0869,I0386,competition,central,orchestration,3.0,0.08,3.08,823604.561,823789.361
W0870,I0387,competition,central,operational,2.0,0.09,2.09,825830.83,825956.23
W0871,I0388,competition,central,monitoring,1.0,0.068433,1.068433,826895.032,826959.138
W0872,I0389,competition,central,app_command,0.3,0.0,0.3,829334.77,829352.77
W0873,I0390,competition,central,app_command,0.3,0.0,0.3,829388.442,829406.442
W0874,I0391,competition,central,app_command,0.3,0.0,0.3,829393.433,829411.433
W0875,I0392,competition,central,design_or_correction,8.0,0.23,8.23,829000.534,829494.334
W0876,I0393,competition,central,ambiguous,2.0,0.315,2.315,830028.6,830167.5
W0877,I0394,competition,central,orchestration,3.0,0.105,3.105,830843.544,831029.844
W0878,I0395,competition,central,design_or_correction,8.0,0.03995,8.03995,830686.149,831168.546
W0879,I0396,competition,central,operational,2.0,0.1575,2.1575,831249.415,831378.865
W0880,I0397,competition,central,monitoring,1.0,0.1125,1.1125,832197.036,832263.786
W0881,I0398,competition,central,operational,2.0,0.095,2.095,832356.648,832482.348
W0882,I0399,competition,central,orchestration,3.0,0.13,3.13,833274.636,833462.436
W0883,I0400,competition,central,operational,2.0,0.1425,2.1425,833648.47,833777.02
W0884,I0401,competition,central,orchestration,3.0,0.135,3.135,838179.982,838368.082
W0885,I0402,competition,central,design_or_correction,8.0,0.1225,8.1225,838317.041,838804.391
W0886,I0403,competition,central,ambiguous,2.0,0.000717,2.000717,838815.676,838935.719
W0887,I0404,competition,central,monitoring,1.0,0.215,1.215,842685.753,842758.653
W0888,I0405,competition,central,design_or_correction,8.0,0.48,8.48,843475.893,843984.693
W0889,I0406,competition,central,operational,2.0,0.2195,2.2195,843943.839,844077.009
W0890,I0407,competition,central,orchestration,3.0,0.1125,3.1125,844371.86,844558.61
W0891,I0408,competition,central,orchestration,3.0,0.3325,3.3325,844950.629,845150.579
W0892,I0409,competition,central,ambiguous,2.0,0.005,2.005,845456.914,845577.214
W0893,I0410,competition,central,orchestration,3.0,0.0525,3.0525,845737.845,845920.995
W0894,I0411,competition,central,orchestration,3.0,0.245,3.245,846513.08,846707.78
W0895,I0412,competition,central,design_or_correction,8.0,0.21,8.21,846451.835,846944.435
W0896,I0413,competition,central,orchestration,3.0,0.3925,3.3925,846933.802,847137.352
W0897,I0414,competition,central,orchestration,3.0,0.3675,3.3675,847245.683,847447.733
W0898,I0415,competition,central,orchestration,3.0,1.105,4.105,847672.767,847919.067
W0899,I0416,competition,central,monitoring,1.0,0.61,1.61,848922.211,849018.811
W0900,I0417,competition,central,orchestration,3.0,0.6475,3.6475,849979.546,850198.396
W0901,I0418,competition,central,orchestration,3.0,0.2325,3.2325,851777.8,851971.75
W0902,I0419,competition,central,orchestration,3.0,0.23,3.23,856446.138,856639.938
W0903,I0420,competition,central,orchestration,3.0,0.074967,3.074967,856540.778,856725.276
W0904,I0421,competition,central,orchestration,3.0,0.2125,3.2125,856600.896,856793.646
W0905,I0422,competition,central,orchestration,3.0,0.22,3.22,856703.224,856896.424
W0906,I0423,competition,central,orchestration,3.0,0.1375,3.1375,857183.753,857372.003
W0907,I0424,competition,central,orchestration,3.0,0.135,3.135,857284.056,857472.156
W0908,I0425,competition,central,orchestration,3.0,0.1375,3.1375,858185.469,858373.719
W0909,I0426,competition,central,operational,2.0,0.18,2.18,859605.144,859735.944
W0910,I0427,competition,central,operational,2.0,0.0925,2.0925,859777.083,859902.633
W0911,I0428,competition,central,operational,2.0,0.13,2.13,859969.191,860096.991
W0912,I0429,competition,central,monitoring,1.0,0.0875,1.0875,860108.57,860173.82
W0913,I0430,competition,central,orchestration,3.0,0.115,3.115,860104.302,860291.202
W0914,I0431,competition,central,design_or_correction,8.0,0.195717,8.195717,859859.44,860351.183
W0915,I0432,competition,central,design_or_correction,8.0,0.1375,8.1375,860061.212,860549.462
W0916,I0433,competition,central,acknowledgment,0.5,0.1275,0.6275,860689.751,860727.401
W0917,I0434,competition,central,ambiguous,2.0,0.165,2.165,860726.484,860856.384
W0918,I0435,competition,central,operational,2.0,0.0575,2.0575,861387.731,861511.181
W0919,I0436,competition,central,orchestration,3.0,0.25,3.25,861433.162,861628.162
W0920,I0437,competition,central,orchestration,3.0,0.38,3.38,861694.429,861897.229
W0921,I0438,competition,central,ambiguous,2.0,0.695,2.695,862356.132,862517.832
W0922,I0439,competition,central,ambiguous,2.0,0.1575,2.1575,862571.886,862701.336
W0923,I0440,competition,central,orchestration,3.0,0.075,3.075,862770.5,862955.0
W0924,I0441,competition,central,orchestration,3.0,0.0575,3.0575,863463.65,863647.1
W0925,I0442,competition,central,orchestration,3.0,0.1725,3.1725,863654.136,863844.486
W0926,I0443,competition,central,orchestration,3.0,0.0275,3.0275,863747.741,863929.391
W0927,I0444,competition,central,operational,2.0,0.1475,2.1475,863867.662,863996.512
W0928,I0448,post_deadline_discovery,central,operational,2.0,0.13,2.13,394.055,521.855
W0929,I0449,post_deadline_discovery,central,orchestration,3.0,0.136433,3.136433,3359.869,3548.055
W0930,I0450,post_deadline_discovery,central,long_or_imported_material,2.0,0.15,2.15,100875.624,101004.624
W0931,I0451,post_deadline_discovery,central,long_or_imported_material,2.0,0.255,2.255,101230.132,101365.432
W0932,I0452,post_deadline_discovery,central,acknowledgment,0.5,0.25,0.75,103011.764,103056.764
W0933,I0453,post_deadline_discovery,central,orchestration,3.0,0.0,3.0,103001.414,103181.414
W0934,I0455,post_deadline_discovery,central,orchestration,3.0,0.15,2.203067,103856.238,103988.422
W0935,I0456,post_deadline_discovery,central,orchestration,3.0,0.1275,3.1275,105307.057,105494.707
W0936,I0457,post_deadline_discovery,central,monitoring,1.0,0.3325,1.3325,106426.003,106505.953
W0937,I0458,post_deadline_discovery,central,monitoring,1.0,0.055,1.055,106724.036,106787.336
W0938,I0459,post_deadline_discovery,central,orchestration,3.0,0.245,3.245,106689.607,106884.307
W0939,I0460,post_deadline_discovery,central,orchestration,3.0,0.1925,3.1925,109586.787,109778.337
W0940,I0461,post_deadline_discovery,central,design_or_correction,8.0,0.1975,8.1975,109454.303,109946.153
W0941,I0462,post_deadline_discovery,central,monitoring,1.0,0.275,1.275,130114.431,130190.931
W0942,I0463,post_deadline_discovery,central,monitoring,1.0,0.205,1.205,132596.587,132668.887
W0943,I0464,post_deadline_discovery,central,design_or_correction,8.0,0.2425,8.2425,132911.178,133405.728
W0944,I0465,post_deadline_discovery,central,orchestration,3.0,0.165,3.165,134764.989,134954.889
W0945,I0466,post_deadline_discovery,central,monitoring,1.0,0.2475,1.2475,136944.932,137019.782
W0946,I0467,post_deadline_discovery,central,orchestration,3.0,0.335,3.335,137634.834,137834.934
W0947,I0468,post_deadline_discovery,central,monitoring,1.0,0.19,1.19,145166.289,145237.689
W0948,I0469,post_deadline_discovery,central,monitoring,1.0,0.3675,1.3675,149760.801,149842.851
W0949,I0470,post_deadline_discovery,central,monitoring,1.0,0.0,1.0,149959.599,150019.599
W0950,I0471,post_deadline_discovery,central,design_or_correction,8.0,0.3725,8.3725,150450.18,150952.53
W0951,I0472,post_deadline_discovery,central,design_or_correction,8.0,1.3175,9.3175,151016.392,151575.442
W0952,I0473,post_deadline_discovery,central,monitoring,1.0,0.000817,1.000817,152289.634,152349.683
W0953,I0474,post_deadline_discovery,central,orchestration,3.0,0.1925,3.1925,154047.385,154238.935
W0954,I0475,post_deadline_discovery,central,orchestration,3.0,0.1375,3.1375,157244.542,157432.792
W0955,I0477,post_deadline_discovery,central,orchestration,3.0,0.39,3.39,165246.369,165449.769
W0956,I0478,post_deadline_discovery,central,orchestration,3.0,0.135,3.135,169564.023,169752.123
W0957,I0479,post_deadline_discovery,central,orchestration,3.0,0.01235,3.01235,170508.688,170689.429
W0958,I0480,post_deadline_discovery,central,orchestration,3.0,0.060233,3.060233,170648.681,170832.295
W0959,I0481,post_deadline_discovery,central,monitoring,1.0,0.1825,1.1825,175168.325,175239.275
W0960,I0482,post_deadline_discovery,central,acknowledgment,0.5,0.002183,0.502183,175305.357,175335.488
W0961,I0483,post_deadline_discovery,central,orchestration,3.0,0.1375,3.1375,176345.541,176533.791
W0962,I0484,post_deadline_discovery,central,monitoring,1.0,0.1575,1.1575,178760.611,178830.061
W0963,I0485,post_deadline_discovery,central,orchestration,3.0,0.1825,3.1825,178839.717,179030.667
W0964,I0486,post_deadline_discovery,central,orchestration,3.0,0.1375,3.1375,180077.631,180265.881
W0965,I0487,post_deadline_discovery,central,orchestration,3.0,0.2375,3.2375,180635.141,180829.391
W0966,I0488,post_deadline_discovery,central,orchestration,3.0,0.185,3.185,182225.923,182417.023
W0967,I0001,competition,high,app_command,1.0,0.0,1.0,81238.488,81298.488
W0968,I0002,competition,high,operational,8.0,3.0,11.0,81140.668,81800.668
W0969,I0003,competition,high,operational,8.0,3.0,11.0,94843.302,95503.302
W0970,I0004,competition,high,orchestration,10.0,3.0,13.0,94756.88,95536.88
W0971,I0005,competition,high,ambiguous,8.0,3.0,11.0,94925.122,95585.122
W0972,I0006,competition,high,orchestration,10.0,3.0,13.0,95021.139,95801.139
W0973,I0007,competition,high,app_command,1.0,0.0,1.0,135525.206,135585.206
W0974,I0008,competition,high,orchestration,10.0,3.0,13.0,137693.506,138473.506
W0975,I0009,competition,high,monitoring,3.0,3.0,6.0,138403.209,138763.209
W0976,I0010,competition,high,ambiguous,8.0,3.0,11.0,138821.688,139481.688
W0977,I0011,competition,high,operational,8.0,3.0,11.0,139072.412,139732.412
W0978,I0012,competition,high,operational,8.0,3.0,11.0,139209.069,139869.069
W0979,I0013,competition,high,monitoring,3.0,3.0,6.0,139802.349,140162.349
W0980,I0014,competition,high,orchestration,10.0,3.0,13.0,139452.005,140232.005
W0981,I0015,competition,high,design_or_correction,25.0,3.0,28.0,138919.28,140599.28
W0982,I0016,competition,high,ambiguous,8.0,3.0,11.0,140814.254,141474.254
W0983,I0017,competition,high,orchestration,10.0,3.0,13.0,140857.017,141637.017
W0984,I0018,competition,high,orchestration,10.0,3.0,13.0,141126.984,141906.984
W0985,I0019,competition,high,orchestration,10.0,3.0,13.0,141200.197,141980.197
W0986,I0020,competition,high,orchestration,10.0,3.0,13.0,141927.137,142707.137
W0987,I0021,competition,high,ambiguous,8.0,3.0,11.0,142611.042,143271.042
W0988,I0022,competition,high,monitoring,3.0,3.0,6.0,144673.894,145033.894
W0989,I0023,competition,high,monitoring,3.0,3.0,6.0,144784.03,145144.03
W0990,I0024,competition,high,monitoring,3.0,3.0,6.0,147184.123,147544.123
W0991,I0025,competition,high,orchestration,10.0,3.0,13.0,146925.172,147705.172
W0992,I0026,competition,high,ambiguous,8.0,0.0,8.0,149169.368,149649.368
W0993,I0027,competition,high,ambiguous,8.0,2.991667,10.991667,149724.975,150384.475
W0994,I0028,competition,high,design_or_correction,25.0,1.508333,26.508333,149199.908,150790.408
W0995,I0029,competition,high,design_or_correction,25.0,0.641667,25.641667,149385.004,150923.504
W0996,I0030,competition,high,operational,8.0,1.2,9.2,150808.035,151360.035
W0997,I0031,competition,high,monitoring,3.0,0.308333,3.308333,151523.307,151721.807
W0998,I0032,competition,high,operational,8.0,0.333333,8.333333,151508.829,152008.829
W0999,I0033,competition,high,ambiguous,8.0,0.683333,8.683333,151860.255,152381.255
W1000,I0034,competition,high,operational,8.0,0.402783,8.402783,152173.687,152677.854
W1001,I0035,competition,high,orchestration,10.0,0.088567,10.088567,152378.8,152984.114
W1002,I0036,competition,high,design_or_correction,25.0,0.475,25.475,154213.397,155741.897
W1003,I0037,competition,high,orchestration,10.0,0.006067,10.006067,155482.988,156083.352
W1004,I0038,competition,high,design_or_correction,25.0,0.685733,25.685733,154588.169,156129.313
W1005,I0039,competition,high,operational,8.0,1.241667,9.241667,155761.505,156316.005
W1006,I0040,competition,high,orchestration,10.0,1.958333,11.958333,155861.173,156578.673
W1007,I0041,competition,high,orchestration,10.0,0.158333,10.158333,156153.612,156763.112
W1008,I0042,competition,high,orchestration,10.0,3.0,13.0,156096.416,156876.416
W1009,I0043,competition,high,orchestration,10.0,3.0,13.0,156272.847,157052.847
W1010,I0044,competition,high,operational,8.0,3.0,11.0,156945.297,157605.297
W1011,I0045,competition,high,orchestration,10.0,3.0,13.0,157127.774,157907.774
W1012,I0046,competition,high,design_or_correction,25.0,3.0,28.0,156477.153,158157.153
W1013,I0047,competition,high,orchestration,10.0,3.0,13.0,158324.978,159104.978
W1014,I0048,competition,high,operational,8.0,3.0,11.0,159433.471,160093.471
W1015,I0049,competition,high,operational,8.0,1.066667,9.066667,159844.299,160388.299
W1016,I0050,competition,high,ambiguous,8.0,0.125,8.125,159975.647,160463.147
W1017,I0051,competition,high,orchestration,10.0,3.0,13.0,163094.782,163874.782
W1018,I0052,competition,high,ambiguous,8.0,3.0,11.0,165837.606,166497.606
W1019,I0053,competition,high,ambiguous,8.0,3.0,11.0,165973.426,166633.426
W1020,I0054,competition,high,orchestration,10.0,3.0,13.0,165968.478,166748.478
W1021,I0055,competition,high,orchestration,10.0,3.0,13.0,166345.467,167125.467
W1022,I0056,competition,high,orchestration,10.0,3.0,13.0,166415.259,167195.259
W1023,I0057,competition,high,orchestration,10.0,3.0,13.0,169799.447,170579.447
W1024,I0058,competition,high,app_command,1.0,0.0,1.0,170868.549,170928.549
W1025,I0059,competition,high,operational,8.0,3.0,11.0,170397.218,171057.218
W1026,I0060,competition,high,operational,8.0,3.0,11.0,170587.847,171247.847
W1027,I0061,competition,high,operational,8.0,3.0,11.0,170795.312,171455.312
W1028,I0062,competition,high,ambiguous,8.0,3.0,11.0,170886.86,171546.86
W1029,I0063,competition,high,ambiguous,8.0,3.0,11.0,170992.707,171652.707
W1030,I0064,competition,high,ambiguous,8.0,0.466667,8.466667,171316.608,171824.608
W1031,I0065,competition,high,monitoring,3.0,3.0,6.0,171655.111,172015.111
W1032,I0066,competition,high,ambiguous,8.0,0.008333,8.008333,173378.621,173859.121
W1033,I0067,competition,high,ambiguous,8.0,3.475,11.475,174206.657,174895.157
W1034,I0068,competition,high,monitoring,3.0,3.0,6.0,180815.001,181175.001
W1035,I0069,competition,high,operational,8.0,3.0,11.0,186540.253,187200.253
W1036,I0070,competition,high,operational,8.0,3.0,11.0,186565.929,187225.929
W1037,I0071,competition,high,design_or_correction,25.0,3.0,28.0,186008.313,187688.313
W1038,I0072,competition,high,ambiguous,8.0,3.0,11.0,187492.69,188152.69
W1039,I0073,competition,high,operational,8.0,3.0,11.0,187785.767,188445.767
W1040,I0074,competition,high,monitoring,3.0,3.0,6.0,188237.279,188597.279
W1041,I0075,competition,high,orchestration,10.0,3.0,13.0,188402.522,189182.522
W1042,I0076,competition,high,ambiguous,8.0,3.0,11.0,189522.09,190182.09
W1043,I0077,competition,high,ambiguous,8.0,3.0,11.0,189849.564,190509.564
W1044,I0078,competition,high,orchestration,10.0,3.0,13.0,190026.287,190806.287
W1045,I0079,competition,high,operational,8.0,3.0,11.0,222525.201,223185.201
W1046,I0080,competition,high,monitoring,3.0,3.0,6.0,225212.592,225572.592
W1047,I0081,competition,high,orchestration,10.0,3.0,13.0,225532.148,226312.148
W1048,I0082,competition,high,operational,8.0,3.0,11.0,226078.009,226738.009
W1049,I0083,competition,high,operational,8.0,3.0,11.0,226416.951,227076.951
W1050,I0084,competition,high,orchestration,10.0,3.0,13.0,226807.79,227587.79
W1051,I0085,competition,high,operational,8.0,3.0,11.0,226990.118,227650.118
W1052,I0086,competition,high,design_or_correction,25.0,3.0,28.0,228520.052,230200.052
W1053,I0087,competition,high,orchestration,10.0,3.0,13.0,235059.438,235839.438
W1054,I0088,competition,high,ambiguous,8.0,3.0,11.0,235206.2,235866.2
W1055,I0089,competition,high,monitoring,3.0,3.0,6.0,240248.489,240608.489
W1056,I0090,competition,high,monitoring,3.0,3.0,6.0,242825.516,243185.516
W1057,I0091,competition,high,app_command,1.0,0.0,1.0,244052.895,244112.895
W1058,I0092,competition,high,app_command,1.0,0.0,1.0,244069.143,244129.143
W1059,I0093,competition,high,orchestration,10.0,3.0,13.0,244626.453,245406.453
W1060,I0094,competition,high,orchestration,10.0,3.0,13.0,245647.4,246427.4
W1061,I0095,competition,high,monitoring,3.0,3.0,6.0,248137.278,248497.278
W1062,I0096,competition,high,orchestration,10.0,3.0,13.0,248130.256,248910.256
W1063,I0097,competition,high,orchestration,10.0,3.0,13.0,249092.43,249872.43
W1064,I0098,competition,high,monitoring,3.0,3.0,6.0,254159.494,254519.494
W1065,I0099,competition,high,monitoring,3.0,3.0,6.0,265146.189,265506.189
W1066,I0100,competition,high,operational,8.0,3.0,11.0,265139.668,265799.668
W1067,I0101,competition,high,monitoring,3.0,3.0,6.0,270532.852,270892.852
W1068,I0102,competition,high,ambiguous,8.0,3.0,11.0,271997.155,272657.155
W1069,I0103,competition,high,design_or_correction,25.0,3.0,28.0,271580.97,273260.97
W1070,I0104,competition,high,orchestration,10.0,3.0,13.0,272780.106,273560.106
W1071,I0105,competition,high,monitoring,3.0,3.0,6.0,273477.438,273837.438
W1072,I0106,competition,high,orchestration,10.0,3.0,13.0,303223.882,304003.882
W1073,I0107,competition,high,monitoring,3.0,3.0,6.0,304798.643,305158.643
W1074,I0108,competition,high,orchestration,10.0,3.0,13.0,312388.789,313168.789
W1075,I0109,competition,high,orchestration,10.0,3.0,13.0,313208.61,313988.61
W1076,I0110,competition,high,operational,8.0,3.0,11.0,313635.971,314295.971
W1077,I0111,competition,high,orchestration,10.0,3.0,13.0,314103.093,314883.093
W1078,I0112,competition,high,orchestration,10.0,3.0,13.0,322336.553,323116.553
W1079,I0113,competition,high,operational,8.0,3.0,11.0,323575.909,324235.909
W1080,I0114,competition,high,monitoring,3.0,3.0,6.0,329394.452,329754.452
W1081,I0115,competition,high,monitoring,3.0,3.0,6.0,331857.738,332217.738
W1082,I0116,competition,high,design_or_correction,25.0,3.0,28.0,330760.834,332440.834
W1083,I0117,competition,high,orchestration,10.0,3.0,13.0,339251.384,340031.384
W1084,I0118,competition,high,ambiguous,8.0,3.0,11.0,339682.287,340342.287
W1085,I0119,competition,high,ambiguous,8.0,3.0,11.0,340554.169,341214.169
W1086,I0120,competition,high,design_or_correction,25.0,3.0,28.0,350163.726,351843.726
W1087,I0121,competition,high,operational,8.0,3.0,11.0,351853.753,352513.753
W1088,I0122,competition,high,ambiguous,8.0,3.0,11.0,351996.712,352656.712
W1089,I0123,competition,high,monitoring,3.0,3.0,6.0,396235.413,396595.413
W1090,I0124,competition,high,operational,8.0,3.0,11.0,397659.784,398319.784
W1091,I0125,competition,high,design_or_correction,25.0,3.0,28.0,398829.598,400509.598
W1092,I0126,competition,high,operational,8.0,3.0,11.0,400639.029,401299.029
W1093,I0127,competition,high,app_command,1.0,0.0,1.0,407634.106,407694.106
W1094,I0128,competition,high,operational,8.0,3.0,11.0,407744.592,408404.592
W1095,I0129,competition,high,design_or_correction,25.0,3.0,28.0,407426.394,409106.394
W1096,I0130,competition,high,ambiguous,8.0,3.0,11.0,408526.621,409186.621
W1097,I0131,competition,high,design_or_correction,25.0,3.0,28.0,412182.888,413862.888
W1098,I0132,competition,high,app_command,1.0,0.0,1.0,414920.752,414980.752
W1099,I0133,competition,high,design_or_correction,25.0,3.0,28.0,414415.41,416095.41
W1100,I0134,competition,high,operational,8.0,3.0,11.0,415686.437,416346.437
W1101,I0135,competition,high,orchestration,10.0,3.0,13.0,419308.048,420088.048
W1102,I0136,competition,high,operational,8.0,3.0,11.0,422191.69,422851.69
W1103,I0137,competition,high,monitoring,3.0,3.0,6.0,423305.826,423665.826
W1104,I0138,competition,high,app_command,1.0,0.0,1.0,424302.924,424362.924
W1105,I0139,competition,high,app_command,1.0,0.0,1.0,424315.444,424375.444
W1106,I0140,competition,high,ambiguous,8.0,3.0,11.0,423887.525,424547.525
W1107,I0141,competition,high,operational,8.0,4.083333,12.083333,429461.781,430186.781
W1108,I0142,competition,high,operational,8.0,1.016667,9.016667,431045.389,431586.389
W1109,I0143,competition,high,operational,8.0,0.466667,8.466667,432928.04,433436.04
W1110,I0144,competition,high,ambiguous,8.0,0.6,8.6,433812.602,434328.602
W1111,I0145,competition,high,ambiguous,8.0,0.491667,8.491667,434027.541,434537.041
W1112,I0146,competition,high,ambiguous,8.0,0.55,8.55,435591.435,436104.435
W1113,I0147,competition,high,ambiguous,8.0,0.341667,8.341667,436263.217,436763.717
W1114,I0148,competition,high,ambiguous,8.0,0.425,8.425,437711.866,438217.366
W1115,I0149,competition,high,ambiguous,8.0,0.375,8.375,437935.427,438437.927
W1116,I0150,competition,high,monitoring,3.0,3.0,6.0,440157.028,440517.028
W1117,I0151,competition,high,app_command,1.0,0.0,1.0,440876.304,440936.304
W1118,I0152,competition,high,orchestration,10.0,3.0,13.0,440276.146,441056.146
W1119,I0153,competition,high,monitoring,3.0,3.0,6.0,442428.988,442788.988
W1120,I0154,competition,high,app_command,1.0,0.0,1.0,444688.366,444748.366
W1121,I0155,competition,high,operational,8.0,0.391667,8.391667,445031.039,445534.539
W1122,I0156,competition,high,app_command,1.0,0.0,1.0,448757.474,448817.474
W1123,I0157,competition,high,app_command,1.0,0.0,1.0,452429.419,452489.419
W1124,I0158,competition,high,app_command,1.0,0.0,1.0,452442.322,452502.322
W1125,I0159,competition,high,app_command,1.0,0.0,1.0,452725.781,452785.781
W1126,I0160,competition,high,app_command,1.0,0.0,1.0,452825.505,452885.505
W1127,I0161,competition,high,design_or_correction,25.0,3.0,28.0,451832.795,453512.795
W1128,I0162,competition,high,orchestration,10.0,3.0,13.0,452834.577,453614.577
W1129,I0163,competition,high,orchestration,10.0,3.0,13.0,453234.922,454014.922
W1130,I0164,competition,high,ambiguous,8.0,3.0,11.0,453875.999,454535.999
W1131,I0165,competition,high,design_or_correction,25.0,3.0,28.0,453356.158,455036.158
W1132,I0166,competition,high,design_or_correction,25.0,3.0,28.0,454178.008,455858.008
W1133,I0167,competition,high,orchestration,10.0,3.0,13.0,455516.741,456296.741
W1134,I0168,competition,high,operational,8.0,3.0,11.0,456208.338,456868.338
W1135,I0169,competition,high,design_or_correction,25.0,3.0,28.0,475119.636,476799.636
W1136,I0170,competition,high,orchestration,10.0,3.0,13.0,476409.211,477189.211
W1137,I0171,competition,high,orchestration,10.0,3.0,13.0,476671.341,477451.341
W1138,I0172,competition,high,app_command,1.0,0.0,1.0,493167.432,493227.432
W1139,I0173,competition,high,orchestration,10.0,3.0,13.0,492604.984,493384.984
W1140,I0174,competition,high,design_or_correction,25.0,3.0,28.0,491727.84,493407.84
W1141,I0175,competition,high,orchestration,10.0,3.0,13.0,493180.661,493960.661
W1142,I0176,competition,high,design_or_correction,25.0,3.0,28.0,493198.235,494878.235
W1143,I0177,competition,high,orchestration,10.0,3.0,13.0,497325.934,498105.934
W1144,I0178,competition,high,operational,8.0,3.0,11.0,497645.881,498305.881
W1145,I0179,competition,high,ambiguous,8.0,3.0,11.0,498841.385,499501.385
W1146,I0180,competition,high,orchestration,10.0,3.0,13.0,500150.894,500930.894
W1147,I0181,competition,high,operational,8.0,3.0,11.0,500964.768,501624.768
W1148,I0182,competition,high,operational,8.0,3.0,11.0,501270.417,501930.417
W1149,I0183,competition,high,ambiguous,8.0,3.0,11.0,501911.816,502571.816
W1150,I0184,competition,high,app_command,1.0,0.0,1.0,503096.66,503156.66
W1151,I0185,competition,high,orchestration,10.0,3.0,13.0,502686.126,503466.126
W1152,I0186,competition,high,operational,8.0,3.0,11.0,503086.845,503746.845
W1153,I0187,competition,high,ambiguous,8.0,3.0,11.0,504955.189,505615.189
W1154,I0188,competition,high,ambiguous,8.0,3.0,11.0,506031.766,506691.766
W1155,I0189,competition,high,operational,8.0,3.0,11.0,506721.038,507381.038
W1156,I0190,competition,high,orchestration,10.0,3.0,13.0,507306.696,508086.696
W1157,I0191,competition,high,operational,8.0,3.0,11.0,507718.252,508378.252
W1158,I0192,competition,high,monitoring,3.0,3.0,6.0,523469.06,523829.06
W1159,I0193,competition,high,monitoring,3.0,3.0,6.0,524843.766,525203.766
W1160,I0194,competition,high,orchestration,10.0,3.0,13.0,527096.764,527876.764
W1161,I0195,competition,high,design_or_correction,25.0,3.0,28.0,526281.588,527961.588
W1162,I0196,competition,high,orchestration,10.0,3.0,13.0,559142.344,559922.344
W1163,I0197,competition,high,orchestration,10.0,3.0,13.0,562345.556,563125.556
W1164,I0198,competition,high,orchestration,10.0,3.0,13.0,563199.041,563979.041
W1165,I0199,competition,high,orchestration,10.0,3.0,13.0,578316.835,579096.835
W1166,I0200,competition,high,orchestration,10.0,3.0,13.0,579233.922,580013.922
W1167,I0201,competition,high,app_command,1.0,0.0,1.0,590354.649,590414.649
W1168,I0202,competition,high,design_or_correction,25.0,3.0,28.0,593614.999,595294.999
W1169,I0203,competition,high,orchestration,10.0,3.0,13.0,595152.546,595932.546
W1170,I0204,competition,high,orchestration,10.0,3.0,13.0,599110.004,599890.004
W1171,I0205,competition,high,operational,8.0,3.0,11.0,599522.373,600182.373
W1172,I0206,competition,high,operational,8.0,3.0,11.0,600474.867,601134.867
W1173,I0207,competition,high,operational,8.0,3.0,11.0,600884.64,601544.64
W1174,I0208,competition,high,operational,8.0,3.0,11.0,602734.637,603394.637
W1175,I0209,competition,high,app_command,1.0,0.0,1.0,603435.61,603495.61
W1176,I0210,competition,high,operational,8.0,3.0,11.0,603030.424,603690.424
W1177,I0211,competition,high,app_command,1.0,0.0,1.0,603815.777,603875.777
W1178,I0212,competition,high,orchestration,10.0,3.0,13.0,603168.483,603948.483
W1179,I0213,competition,high,orchestration,10.0,3.0,13.0,605912.23,606692.23
W1180,I0214,competition,high,orchestration,10.0,3.0,13.0,607240.687,608020.687
W1181,I0215,competition,high,design_or_correction,25.0,3.0,28.0,613395.261,615075.261
W1182,I0216,competition,high,design_or_correction,25.0,3.0,28.0,621302.831,622982.831
W1183,I0217,competition,high,operational,8.0,3.0,11.0,622730.486,623390.486
W1184,I0218,competition,high,orchestration,10.0,3.0,13.0,622960.817,623740.817
W1185,I0219,competition,high,operational,8.0,3.0,11.0,623230.624,623890.624
W1186,I0220,competition,high,orchestration,10.0,3.0,13.0,623928.235,624708.235
W1187,I0221,competition,high,operational,8.0,3.0,11.0,624342.999,625002.999
W1188,I0222,competition,high,operational,8.0,3.0,11.0,653184.208,653844.208
W1189,I0223,competition,high,orchestration,10.0,3.0,13.0,653175.003,653955.003
W1190,I0224,competition,high,orchestration,10.0,3.0,13.0,654123.623,654903.623
W1191,I0225,competition,high,orchestration,10.0,3.0,13.0,656521.557,657301.557
W1192,I0226,competition,high,operational,8.0,3.0,11.0,657778.065,658438.065
W1193,I0227,competition,high,operational,8.0,0.0,8.0,658146.994,658626.994
W1194,I0228,competition,high,design_or_correction,25.0,0.0,25.0,657294.874,658794.874
W1195,I0229,competition,high,design_or_correction,25.0,0.875,25.875,657335.465,658887.965
W1196,I0230,competition,high,design_or_correction,25.0,0.0,25.0,658024.783,659524.783
W1197,I0231,competition,high,monitoring,3.0,3.0,6.0,659214.405,659574.405
W1198,I0232,competition,high,orchestration,10.0,3.0,13.0,660321.551,661101.551
W1199,I0233,competition,high,orchestration,10.0,3.0,13.0,660667.386,661447.386
W1200,I0234,competition,high,ambiguous,8.0,3.0,11.0,662649.732,663309.732
W1201,I0235,competition,high,operational,8.0,3.0,11.0,666951.775,667611.775
W1202,I0236,competition,high,design_or_correction,25.0,3.0,28.0,667597.738,669277.738
W1203,I0237,competition,high,operational,8.0,3.0,11.0,669709.552,670369.552
W1204,I0238,competition,high,orchestration,10.0,3.0,13.0,669733.942,670513.942
W1205,I0239,competition,high,monitoring,3.0,3.0,6.0,675786.047,676146.047
W1206,I0240,competition,high,orchestration,10.0,3.0,13.0,675708.684,676488.684
W1207,I0241,competition,high,operational,8.0,3.0,11.0,677366.71,678026.71
W1208,I0242,competition,high,operational,8.0,3.0,11.0,677496.193,678156.193
W1209,I0243,competition,high,orchestration,10.0,3.0,13.0,677674.597,678454.597
W1210,I0244,competition,high,orchestration,10.0,3.0,13.0,677765.879,678545.879
W1211,I0245,competition,high,monitoring,3.0,3.0,6.0,678831.437,679191.437
W1212,I0246,competition,high,ambiguous,8.0,3.0,11.0,679311.809,679971.809
W1213,I0247,competition,high,ambiguous,8.0,3.0,11.0,679544.259,680204.259
W1214,I0248,competition,high,design_or_correction,25.0,3.0,28.0,679316.941,680996.941
W1215,I0249,competition,high,ambiguous,8.0,3.0,11.0,680424.398,681084.398
W1216,I0250,competition,high,orchestration,10.0,3.0,13.0,681408.601,682188.601
W1217,I0251,competition,high,ambiguous,8.0,3.0,11.0,682903.181,683563.181
W1218,I0252,competition,high,operational,8.0,3.0,11.0,683083.028,683743.028
W1219,I0253,competition,high,operational,8.0,3.0,11.0,683256.288,683916.288
W1220,I0254,competition,high,design_or_correction,25.0,3.0,28.0,684232.35,685912.35
W1221,I0255,competition,high,ambiguous,8.0,3.0,11.0,686192.629,686852.629
W1222,I0256,competition,high,operational,8.0,3.0,11.0,686336.142,686996.142
W1223,I0257,competition,high,orchestration,10.0,3.0,13.0,686524.004,687304.004
W1224,I0258,competition,high,orchestration,10.0,3.0,13.0,686889.156,687669.156
W1225,I0259,competition,high,monitoring,3.0,3.0,6.0,688103.83,688463.83
W1226,I0260,competition,high,orchestration,10.0,3.0,13.0,690687.363,691467.363
W1227,I0261,competition,high,monitoring,3.0,3.0,6.0,691915.451,692275.451
W1228,I0262,competition,high,ambiguous,8.0,3.0,11.0,691896.874,692556.874
W1229,I0263,competition,high,monitoring,3.0,3.0,6.0,693676.195,694036.195
W1230,I0264,competition,high,ambiguous,8.0,3.0,11.0,693497.983,694157.983
W1231,I0265,competition,high,ambiguous,8.0,3.0,11.0,694562.553,695222.553
W1232,I0266,competition,high,orchestration,10.0,3.0,13.0,696878.565,697658.565
W1233,I0267,competition,high,operational,8.0,3.0,11.0,697378.327,698038.327
W1234,I0268,competition,high,operational,8.0,3.0,11.0,697910.019,698570.019
W1235,I0269,competition,high,ambiguous,8.0,3.0,11.0,698155.8,698815.8
W1236,I0270,competition,high,monitoring,3.0,3.0,6.0,700256.659,700616.659
W1237,I0271,competition,high,operational,8.0,3.0,11.0,700401.542,701061.542
W1238,I0272,competition,high,ambiguous,8.0,3.0,11.0,700456.106,701116.106
W1239,I0273,competition,high,design_or_correction,25.0,3.0,28.0,701233.972,702913.972
W1240,I0274,competition,high,ambiguous,8.0,3.0,11.0,703037.211,703697.211
W1241,I0275,competition,high,operational,8.0,3.0,11.0,703273.955,703933.955
W1242,I0276,competition,high,operational,8.0,3.0,11.0,708159.279,708819.279
W1243,I0277,competition,high,app_command,1.0,0.0,1.0,708776.486,708836.486
W1244,I0278,competition,high,monitoring,3.0,3.0,6.0,708731.695,709091.695
W1245,I0279,competition,high,acknowledgment,2.0,3.0,5.0,708949.722,709249.722
W1246,I0280,competition,high,app_command,1.0,0.0,1.0,709534.185,709594.185
W1247,I0281,competition,high,app_command,1.0,0.0,1.0,709546.615,709606.615
W1248,I0282,competition,high,operational,8.0,3.0,11.0,709077.136,709737.136
W1249,I0283,competition,high,monitoring,3.0,3.0,6.0,710559.615,710919.615
W1250,I0284,competition,high,operational,8.0,3.0,11.0,710505.051,711165.051
W1251,I0285,competition,high,monitoring,3.0,3.0,6.0,736502.566,736862.566
W1252,I0286,competition,high,operational,8.0,3.0,11.0,736366.18,737026.18
W1253,I0287,competition,high,design_or_correction,25.0,3.0,28.0,735791.175,737471.175
W1254,I0288,competition,high,design_or_correction,25.0,3.0,28.0,735954.773,737634.773
W1255,I0289,competition,high,orchestration,10.0,3.0,13.0,736966.614,737746.614
W1256,I0290,competition,high,operational,8.0,3.0,11.0,737244.037,737904.037
W1257,I0291,competition,high,ambiguous,8.0,3.0,11.0,741184.388,741844.388
W1258,I0292,competition,high,monitoring,3.0,3.0,6.0,746549.402,746909.402
W1259,I0293,competition,high,ambiguous,8.0,3.0,11.0,747453.881,748113.881
W1260,I0294,competition,high,design_or_correction,25.0,3.0,28.0,748338.234,750018.234
W1261,I0295,competition,high,orchestration,10.0,3.0,13.0,749521.387,750301.387
W1262,I0296,competition,high,ambiguous,8.0,3.0,11.0,751602.2,752262.2
W1263,I0297,competition,high,orchestration,10.0,3.0,13.0,751758.533,752538.533
W1264,I0298,competition,high,operational,8.0,3.0,11.0,755228.911,755888.911
W1265,I0299,competition,high,operational,8.0,3.0,11.0,755699.828,756359.828
W1266,I0300,competition,high,orchestration,10.0,3.0,13.0,756019.14,756799.14
W1267,I0301,competition,high,monitoring,3.0,3.0,6.0,756541.232,756901.232
W1268,I0302,competition,high,orchestration,10.0,3.0,13.0,756370.77,757150.77
W1269,I0303,competition,high,design_or_correction,25.0,3.0,28.0,757287.636,758967.636
W1270,I0304,competition,high,orchestration,10.0,3.0,13.0,758971.687,759751.687
W1271,I0305,competition,high,orchestration,10.0,3.0,13.0,759105.978,759885.978
W1272,I0306,competition,high,orchestration,10.0,3.0,13.0,760028.71,760808.71
W1273,I0307,competition,high,operational,8.0,3.0,11.0,760573.109,761233.109
W1274,I0308,competition,high,operational,8.0,3.0,11.0,763698.339,764358.339
W1275,I0309,competition,high,ambiguous,8.0,3.0,11.0,763943.276,764603.276
W1276,I0310,competition,high,ambiguous,8.0,3.0,11.0,764311.176,764971.176
W1277,I0311,competition,high,orchestration,10.0,3.0,13.0,764650.455,765430.455
W1278,I0312,competition,high,ambiguous,8.0,3.0,11.0,764900.707,765560.707
W1279,I0313,competition,high,orchestration,10.0,3.0,13.0,765575.26,766355.26
W1280,I0314,competition,high,orchestration,10.0,3.0,13.0,767774.711,768554.711
W1281,I0315,competition,high,operational,8.0,3.0,11.0,771418.965,772078.965
W1282,I0316,competition,high,orchestration,10.0,3.0,13.0,771375.393,772155.393
W1283,I0317,competition,high,orchestration,10.0,3.0,13.0,771526.321,772306.321
W1284,I0318,competition,high,operational,8.0,3.0,11.0,773796.885,774456.885
W1285,I0319,competition,high,ambiguous,8.0,3.0,11.0,773882.17,774542.17
W1286,I0320,competition,high,design_or_correction,25.0,3.0,28.0,773030.277,774710.277
W1287,I0321,competition,high,operational,8.0,3.0,11.0,774535.115,775195.115
W1288,I0322,competition,high,design_or_correction,25.0,3.0,28.0,774361.535,776041.535
W1289,I0323,competition,high,design_or_correction,25.0,3.0,28.0,776083.452,777763.452
W1290,I0324,competition,high,app_command,1.0,0.0,1.0,778094.847,778154.847
W1291,I0325,competition,high,app_command,1.0,0.0,1.0,779504.54,779564.54
W1292,I0326,competition,high,orchestration,10.0,3.0,13.0,780886.077,781666.077
W1293,I0327,competition,high,monitoring,3.0,3.0,6.0,781375.335,781735.335
W1294,I0328,competition,high,orchestration,10.0,3.0,13.0,781170.906,781950.906
W1295,I0329,competition,high,orchestration,10.0,3.0,13.0,781809.072,782589.072
W1296,I0330,competition,high,app_command,1.0,0.0,1.0,783517.583,783577.583
W1297,I0331,competition,high,app_command,1.0,0.0,1.0,783523.255,783583.255
W1298,I0332,competition,high,long_or_imported_material,6.0,0.0,6.0,783403.528,783763.528
W1299,I0333,competition,high,long_or_imported_material,6.0,0.0,6.0,783441.737,783801.737
W1300,I0334,competition,high,operational,8.0,3.0,11.0,783455.461,784115.461
W1301,I0335,competition,high,operational,8.0,3.0,11.0,783612.15,784272.15
W1302,I0336,competition,high,acknowledgment,2.0,3.0,5.0,784010.101,784310.101
W1303,I0337,competition,high,app_command,1.0,0.0,1.0,786288.151,786348.151
W1304,I0338,competition,high,acknowledgment,2.0,3.0,5.0,786072.453,786372.453
W1305,I0339,competition,high,app_command,1.0,0.0,1.0,786320.918,786380.918
W1306,I0340,competition,high,app_command,1.0,0.0,1.0,786339.09,786399.09
W1307,I0341,competition,high,acknowledgment,2.0,3.0,5.0,786328.898,786628.898
W1308,I0342,competition,high,app_command,1.0,0.0,1.0,786670.369,786730.369
W1309,I0343,competition,high,design_or_correction,25.0,3.0,28.0,785521.379,787201.379
W1310,I0344,competition,high,monitoring,3.0,3.0,6.0,787725.759,788085.759
W1311,I0345,competition,high,long_or_imported_material,6.0,0.658333,6.658333,787961.264,788360.764
W1312,I0346,competition,high,orchestration,10.0,1.590317,11.590317,787947.893,788643.312
W1313,I0347,competition,high,ambiguous,8.0,1.728983,9.728983,788377.312,788961.051
W1314,I0348,competition,high,long_or_imported_material,6.0,0.825,6.825,789035.815,789445.315
W1315,I0349,competition,high,operational,8.0,1.9,9.9,789450.743,790044.743
W1316,I0350,competition,high,long_or_imported_material,6.0,2.733333,8.733333,790136.064,790660.064
W1317,I0351,competition,high,long_or_imported_material,6.0,2.358333,8.358333,790751.951,791253.451
W1318,I0352,competition,high,design_or_correction,25.0,0.0,25.0,790076.837,791576.837
W1319,I0353,competition,high,design_or_correction,25.0,0.0,25.0,790232.087,791732.087
W1320,I0354,competition,high,design_or_correction,25.0,0.0,25.0,790304.45,791804.45
W1321,I0355,competition,high,design_or_correction,25.0,0.0,25.0,790360.732,791860.732
W1322,I0356,competition,high,orchestration,10.0,0.0,10.0,792392.749,792992.749
W1323,I0357,competition,high,orchestration,10.0,3.166667,13.166667,792677.825,793467.825
W1324,I0358,competition,high,ambiguous,8.0,0.446967,8.446967,793121.36,793628.178
W1325,I0359,competition,high,orchestration,10.0,0.175567,10.175567,793543.267,794153.801
W1326,I0360,competition,high,orchestration,10.0,0.366667,10.366667,793614.098,794236.098
W1327,I0361,competition,high,operational,8.0,0.166667,8.166667,795998.351,796488.351
W1328,I0362,competition,high,long_or_imported_material,6.0,0.808333,6.808333,797073.279,797481.779
W1329,I0363,competition,high,orchestration,10.0,0.366667,10.366667,797166.354,797788.354
W1330,I0364,competition,high,long_or_imported_material,6.0,0.441667,6.441667,798346.923,798733.423
W1331,I0365,competition,high,design_or_correction,25.0,0.077283,25.077283,797439.296,798943.933
W1332,I0366,competition,high,app_command,1.0,0.0,1.0,799055.237,799115.237
W1333,I0367,competition,high,app_command,1.0,0.0,1.0,799069.24,799129.24
W1334,I0368,competition,high,app_command,1.0,0.0,1.0,799114.509,799174.509
W1335,I0369,competition,high,app_command,1.0,0.0,1.0,799129.078,799189.078
W1336,I0370,competition,high,long_or_imported_material,6.0,0.1722,6.1722,799373.99,799744.322
W1337,I0371,competition,high,orchestration,10.0,0.308133,10.308133,799418.008,800036.496
W1338,I0372,competition,high,ambiguous,8.0,0.166567,8.166567,799938.982,800428.976
W1339,I0373,competition,high,design_or_correction,25.0,0.46495,25.46495,799353.891,800881.788
W1340,I0374,competition,high,orchestration,10.0,0.591667,10.591667,800501.205,801136.705
W1341,I0375,competition,high,ambiguous,8.0,0.234117,8.234117,800798.621,801292.668
W1342,I0376,competition,high,ambiguous,8.0,0.466667,8.466667,801047.673,801555.673
W1343,I0377,competition,high,app_command,1.0,0.0,1.0,802530.361,802590.361
W1344,I0378,competition,high,app_command,1.0,0.0,1.0,802568.667,802628.667
W1345,I0379,competition,high,app_command,1.0,0.0,1.0,802589.403,802649.403
W1346,I0380,competition,high,orchestration,10.0,0.541667,10.541667,802110.245,802742.745
W1347,I0381,competition,high,operational,8.0,0.475,8.475,802358.762,802867.262
W1348,I0382,competition,high,monitoring,3.0,0.416667,3.416667,820942.415,821147.415
W1349,I0383,competition,high,design_or_correction,25.0,0.583333,25.583333,819712.161,821247.161
W1350,I0384,competition,high,orchestration,10.0,0.45,10.45,821943.483,822570.483
W1351,I0385,competition,high,operational,8.0,0.535767,8.535767,823000.85,823512.996
W1352,I0386,competition,high,orchestration,10.0,0.266667,10.266667,823173.361,823789.361
W1353,I0387,competition,high,operational,8.0,0.3,8.3,825458.23,825956.23
W1354,I0388,competition,high,monitoring,3.0,0.068433,3.068433,826775.032,826959.138
W1355,I0389,competition,high,app_command,1.0,0.0,1.0,829292.77,829352.77
W1356,I0390,competition,high,app_command,1.0,0.0,1.0,829346.442,829406.442
W1357,I0391,competition,high,app_command,1.0,0.0,1.0,829351.433,829411.433
W1358,I0392,competition,high,design_or_correction,25.0,0.766667,25.766667,827948.334,829494.334
W1359,I0393,competition,high,ambiguous,8.0,1.05,9.05,829624.5,830167.5
W1360,I0394,competition,high,orchestration,10.0,0.35,10.35,830408.844,831029.844
W1361,I0395,competition,high,design_or_correction,25.0,0.03995,25.03995,829666.149,831168.546
W1362,I0396,competition,high,operational,8.0,0.5021,8.5021,830868.739,831378.865
W1363,I0397,competition,high,monitoring,3.0,0.375,3.375,832061.286,832263.786
W1364,I0398,competition,high,operational,8.0,0.316667,8.316667,831983.348,832482.348
W1365,I0399,competition,high,orchestration,10.0,0.433333,10.433333,832836.436,833462.436
W1366,I0400,competition,high,operational,8.0,0.475,8.475,833268.52,833777.02
W1367,I0401,competition,high,orchestration,10.0,0.45,10.45,837741.082,838368.082
W1368,I0402,competition,high,design_or_correction,25.0,0.408333,25.408333,837279.891,838804.391
W1369,I0403,competition,high,ambiguous,8.0,0.000717,8.000717,838455.676,838935.719
W1370,I0404,competition,high,monitoring,3.0,0.716667,3.716667,842535.653,842758.653
W1371,I0405,competition,high,design_or_correction,25.0,1.6,26.6,842388.693,843984.693
W1372,I0406,competition,high,operational,8.0,0.2195,8.2195,843583.839,844077.009
W1373,I0407,competition,high,orchestration,10.0,0.375,10.375,843936.11,844558.61
W1374,I0408,competition,high,orchestration,10.0,1.108333,11.108333,844484.079,845150.579
W1375,I0409,competition,high,ambiguous,8.0,0.005,8.005,845096.914,845577.214
W1376,I0410,competition,high,orchestration,10.0,0.175,10.175,845310.495,845920.995
W1377,I0411,competition,high,orchestration,10.0,0.816667,10.816667,846058.78,846707.78
W1378,I0412,competition,high,design_or_correction,25.0,0.7,25.7,845402.435,846944.435
W1379,I0413,competition,high,orchestration,10.0,1.308333,11.308333,846458.852,847137.352
W1380,I0414,competition,high,orchestration,10.0,1.225,11.225,846774.233,847447.733
W1381,I0415,competition,high,orchestration,10.0,3.488817,13.488817,847109.738,847919.067
W1382,I0416,competition,high,monitoring,3.0,2.033333,5.033333,848716.811,849018.811
W1383,I0417,competition,high,orchestration,10.0,2.158333,12.158333,849468.896,850198.396
W1384,I0418,competition,high,orchestration,10.0,0.775,10.775,851325.25,851971.75
W1385,I0419,competition,high,orchestration,10.0,0.766667,10.766667,855993.938,856639.938
W1386,I0420,competition,high,orchestration,10.0,0.074967,10.074967,856120.778,856725.276
W1387,I0421,competition,high,orchestration,10.0,0.274117,10.274117,856177.199,856793.646
W1388,I0422,competition,high,orchestration,10.0,0.733333,10.733333,856252.424,856896.424
W1389,I0423,competition,high,orchestration,10.0,0.458333,10.458333,856744.503,857372.003
W1390,I0424,competition,high,orchestration,10.0,0.45,10.45,856845.156,857472.156
W1391,I0425,competition,high,orchestration,10.0,0.458333,10.458333,857746.219,858373.719
W1392,I0426,competition,high,operational,8.0,0.6,8.6,859219.944,859735.944
W1393,I0427,competition,high,operational,8.0,0.308333,8.308333,859404.133,859902.633
W1394,I0428,competition,high,operational,8.0,0.433333,8.433333,859590.991,860096.991
W1395,I0429,competition,high,monitoring,3.0,0.291667,3.291667,859976.32,860173.82
W1396,I0430,competition,high,orchestration,10.0,0.383333,10.383333,859668.202,860291.202
W1397,I0431,competition,high,design_or_correction,25.0,0.195717,25.195717,858839.44,860351.183
W1398,I0432,competition,high,design_or_correction,25.0,0.175567,25.175567,859038.928,860549.462
W1399,I0433,competition,high,acknowledgment,2.0,0.425,2.425,860581.901,860727.401
W1400,I0434,competition,high,ambiguous,8.0,0.20655,8.20655,860363.991,860856.384
W1401,I0435,competition,high,operational,8.0,0.191667,8.191667,861019.681,861511.181
W1402,I0436,competition,high,orchestration,10.0,0.833333,10.833333,860978.162,861628.162
W1403,I0437,competition,high,orchestration,10.0,1.266667,11.266667,861221.229,861897.229
W1404,I0438,competition,high,ambiguous,8.0,2.316667,10.316667,861898.832,862517.832
W1405,I0439,competition,high,ambiguous,8.0,0.4144,8.4144,862196.472,862701.336
W1406,I0440,competition,high,orchestration,10.0,0.25,10.25,862340.0,862955.0
W1407,I0441,competition,high,orchestration,10.0,0.191667,10.191667,863035.6,863647.1
W1408,I0442,competition,high,orchestration,10.0,0.355017,10.355017,863223.185,863844.486
W1409,I0443,competition,high,orchestration,10.0,0.091667,10.091667,863323.891,863929.391
W1410,I0444,competition,high,operational,8.0,0.491667,8.491667,863487.012,863996.512
W1411,I0448,post_deadline_discovery,high,operational,8.0,0.433333,3.726083,298.29,521.855
W1412,I0449,post_deadline_discovery,high,orchestration,10.0,0.136433,10.136433,2939.869,3548.055
W1413,I0450,post_deadline_discovery,high,long_or_imported_material,6.0,0.5,6.5,100614.624,101004.624
W1414,I0451,post_deadline_discovery,high,long_or_imported_material,6.0,0.85,6.85,100954.432,101365.432
W1415,I0452,post_deadline_discovery,high,acknowledgment,2.0,0.833333,2.833333,102886.764,103056.764
W1416,I0453,post_deadline_discovery,high,orchestration,10.0,0.0,10.0,102581.414,103181.414
W1417,I0455,post_deadline_discovery,high,orchestration,10.0,0.5,2.203067,103856.238,103988.422
W1418,I0456,post_deadline_discovery,high,orchestration,10.0,0.425,10.425,104869.207,105494.707
W1419,I0457,post_deadline_discovery,high,monitoring,3.0,1.108333,4.108333,106259.453,106505.953
W1420,I0458,post_deadline_discovery,high,monitoring,3.0,0.183333,3.183333,106596.336,106787.336
W1421,I0459,post_deadline_discovery,high,orchestration,10.0,0.816667,10.816667,106235.307,106884.307
W1422,I0460,post_deadline_discovery,high,orchestration,10.0,0.641667,10.641667,109139.837,109778.337
W1423,I0461,post_deadline_discovery,high,design_or_correction,25.0,0.658333,25.658333,108406.653,109946.153
W1424,I0462,post_deadline_discovery,high,monitoring,3.0,0.916667,3.916667,129955.931,130190.931
W1425,I0463,post_deadline_discovery,high,monitoring,3.0,0.683333,3.683333,132447.887,132668.887
W1426,I0464,post_deadline_discovery,high,design_or_correction,25.0,0.808333,25.808333,131857.228,133405.728
W1427,I0465,post_deadline_discovery,high,orchestration,10.0,0.55,10.55,134321.889,134954.889
W1428,I0466,post_deadline_discovery,high,monitoring,3.0,0.825,3.825,136790.282,137019.782
W1429,I0467,post_deadline_discovery,high,orchestration,10.0,1.116667,11.116667,137167.934,137834.934
W1430,I0468,post_deadline_discovery,high,monitoring,3.0,0.633333,3.633333,145019.689,145237.689
W1431,I0469,post_deadline_discovery,high,monitoring,3.0,1.225,4.225,149589.351,149842.851
W1432,I0470,post_deadline_discovery,high,monitoring,3.0,0.0,3.0,149839.599,150019.599
W1433,I0471,post_deadline_discovery,high,design_or_correction,25.0,1.241667,26.241667,149378.03,150952.53
W1434,I0472,post_deadline_discovery,high,design_or_correction,25.0,4.391667,29.391667,149811.942,151575.442
W1435,I0473,post_deadline_discovery,high,monitoring,3.0,0.000817,3.000817,152169.634,152349.683
W1436,I0474,post_deadline_discovery,high,orchestration,10.0,0.641667,10.641667,153600.435,154238.935
W1437,I0475,post_deadline_discovery,high,orchestration,10.0,0.458333,10.458333,156805.292,157432.792
W1438,I0477,post_deadline_discovery,high,orchestration,10.0,1.3,11.3,164771.769,165449.769
W1439,I0478,post_deadline_discovery,high,orchestration,10.0,0.45,10.45,169125.123,169752.123
W1440,I0479,post_deadline_discovery,high,orchestration,10.0,0.01235,10.01235,170088.688,170689.429
W1441,I0480,post_deadline_discovery,high,orchestration,10.0,0.060233,10.060233,170228.681,170832.295
W1442,I0481,post_deadline_discovery,high,monitoring,3.0,0.608333,3.608333,175022.775,175239.275
W1443,I0482,post_deadline_discovery,high,acknowledgment,2.0,0.002183,2.002183,175215.357,175335.488
W1444,I0483,post_deadline_discovery,high,orchestration,10.0,0.458333,10.458333,175906.291,176533.791
W1445,I0484,post_deadline_discovery,high,monitoring,3.0,0.525,3.525,178618.561,178830.061
W1446,I0485,post_deadline_discovery,high,orchestration,10.0,0.608333,10.608333,178394.167,179030.667
W1447,I0486,post_deadline_discovery,high,orchestration,10.0,0.458333,10.458333,179638.381,180265.881
W1448,I0487,post_deadline_discovery,high,orchestration,10.0,0.791667,10.791667,180181.891,180829.391
W1449,I0488,post_deadline_discovery,high,orchestration,10.0,0.616667,10.616667,181780.023,182417.023


==> anc/evidence/data/audit_effect.csv <==
scenario,phase,initial_lexical_scenario_hours,partially_audited_scenario_hours,difference_hours_not_measured_work
low,competition,6.361901,6.276386,-0.085515
low,post_deadline_discovery,0.502246,0.492551,-0.009695
low,total,6.864147,6.768937,-0.09521
central,competition,22.489818,22.265788,-0.22403
central,post_deadline_discovery,1.848566,1.807766,-0.0408
central,total,24.338384,24.073554,-0.26483
high,competition,55.198145,55.038363,-0.159782
high,post_deadline_discovery,5.300938,4.932371,-0.368567
high,total,60.499083,59.970733,-0.52835


==> anc/evidence/data/bounded_validations.csv <==
record_id,task,family,outcome,elapsed_seconds_recorded,phase
V0001,053,F1,validated_cost0,0.2235,post_deadline_discovery
V0002,053,F1,validated_cost0,0.1928,post_deadline_discovery
V0003,053,F1,validated_cost0,0.1693,post_deadline_discovery
V0004,087,F1,checker_or_session_rejection,0.1734,post_deadline_discovery
V0005,087,F1,checker_or_session_rejection,0.1597,post_deadline_discovery
V0006,087,F1,checker_or_session_rejection,0.1686,post_deadline_discovery
V0007,140,F1,checker_or_session_rejection,0.1521,post_deadline_discovery
V0008,140,F1,checker_or_session_rejection,0.1775,post_deadline_discovery
V0009,140,F1,checker_or_session_rejection,0.1659,post_deadline_discovery
V0010,087,F1,checker_or_session_rejection,0.1597,post_deadline_discovery
V0011,087,F1,checker_or_session_rejection,0.1778,post_deadline_discovery
V0012,087,F1,checker_or_session_rejection,0.1599,post_deadline_discovery
V0013,140,F1,checker_or_session_rejection,0.1595,post_deadline_discovery
V0014,140,F1,checker_or_session_rejection,0.1822,post_deadline_discovery
V0015,140,F1,checker_or_session_rejection,0.1986,post_deadline_discovery
V0016,087,F1,checker_or_session_rejection,0.2122,post_deadline_discovery
V0017,087,F1,checker_or_session_rejection,0.1701,post_deadline_discovery
V0018,087,F1,checker_or_session_rejection,0.207,post_deadline_discovery
V0019,140,F1,checker_or_session_rejection,0.1958,post_deadline_discovery
V0020,140,F1,checker_or_session_rejection,0.1931,post_deadline_discovery
V0021,140,F1,checker_or_session_rejection,0.2066,post_deadline_discovery
V0022,087,F1,checker_or_session_rejection,0.163,post_deadline_discovery
V0023,087,F1,checker_or_session_rejection,0.1895,post_deadline_discovery
V0024,087,F1,checker_or_session_rejection,0.1918,post_deadline_discovery
V0025,140,F1,checker_or_session_rejection,0.1973,post_deadline_discovery
V0026,140,F1,checker_or_session_rejection,0.1938,post_deadline_discovery
V0027,140,F1,checker_or_session_rejection,0.177,post_deadline_discovery
V0028,087,F1,checker_or_session_rejection,0.2728,post_deadline_discovery
V0029,087,F1,checker_or_session_rejection,0.2942,post_deadline_discovery
V0030,087,F1,checker_or_session_rejection,0.2438,post_deadline_discovery
V0031,140,F1,checker_or_session_rejection,0.2666,post_deadline_discovery
V0032,140,F1,checker_or_session_rejection,0.2683,post_deadline_discovery
V0033,140,F1,checker_or_session_rejection,0.2752,post_deadline_discovery
V0034,053,F1,checker_or_session_rejection,0.1757,post_deadline_discovery
V0035,053,F1,checker_or_session_rejection,0.1893,post_deadline_discovery
V0036,053,F1,checker_or_session_rejection,0.1383,post_deadline_discovery
V0037,053,F1,checker_or_session_rejection,0.1777,post_deadline_discovery
V0038,053,F1,checker_or_session_rejection,0.1896,post_deadline_discovery
V0039,053,F1,checker_or_session_rejection,0.1298,post_deadline_discovery
V0040,053,F1,checker_or_session_rejection,0.17,post_deadline_discovery
V0041,053,F1,checker_or_session_rejection,0.1816,post_deadline_discovery
V0042,053,F1,checker_or_session_rejection,0.1115,post_deadline_discovery
V0043,053,F1,checker_or_session_rejection,0.1545,post_deadline_discovery
V0044,053,F1,checker_or_session_rejection,0.1729,post_deadline_discovery
V0045,053,F1,checker_or_session_rejection,0.1252,post_deadline_discovery
V0046,053,F1,checker_or_session_rejection,0.1704,post_deadline_discovery
V0047,053,F1,checker_or_session_rejection,0.1682,post_deadline_discovery
V0048,053,F1,checker_or_session_rejection,0.1184,post_deadline_discovery
V0049,053,F1,checker_or_session_rejection,0.1503,post_deadline_discovery
V0050,053,F1,checker_or_session_rejection,0.1713,post_deadline_discovery
V0051,053,F1,checker_or_session_rejection,0.1343,post_deadline_discovery
V0052,087,F1,checker_or_session_rejection,0.1321,post_deadline_discovery
V0053,087,F1,checker_or_session_rejection,0.2041,post_deadline_discovery
V0054,087,F1,checker_or_session_rejection,0.168,post_deadline_discovery
V0055,087,F1,checker_or_session_rejection,0.1714,post_deadline_discovery
V0056,087,F1,checker_or_session_rejection,0.1846,post_deadline_discovery
V0057,087,F1,checker_or_session_rejection,0.1383,post_deadline_discovery
V0058,140,F1,checker_or_session_rejection,0.1832,post_deadline_discovery
V0059,140,F1,checker_or_session_rejection,0.2089,post_deadline_discovery
V0060,140,F1,checker_or_session_rejection,0.1208,post_deadline_discovery
V0061,140,F1,checker_or_session_rejection,0.1821,post_deadline_discovery
V0062,140,F1,checker_or_session_rejection,0.186,post_deadline_discovery
V0063,140,F1,checker_or_session_rejection,0.1203,post_deadline_discovery
V0064,053,F1,checker_or_session_rejection,0.1289,post_deadline_discovery
V0065,053,F1,checker_or_session_rejection,0.154,post_deadline_discovery
V0066,053,F1,checker_or_session_rejection,0.1954,post_deadline_discovery
V0067,053,F1,checker_or_session_rejection,0.1374,post_deadline_discovery
V0068,053,F1,checker_or_session_rejection,0.1813,post_deadline_discovery
V0069,053,F1,checker_or_session_rejection,0.2027,post_deadline_discovery
V0070,053,F1,checker_or_session_rejection,0.1261,post_deadline_discovery
V0071,053,F1,checker_or_session_rejection,0.1589,post_deadline_discovery
V0072,053,F1,checker_or_session_rejection,0.1874,post_deadline_discovery
V0073,053,F1,checker_or_session_rejection,0.1309,post_deadline_discovery
V0074,053,F1,checker_or_session_rejection,0.1902,post_deadline_discovery
V0075,053,F1,checker_or_session_rejection,0.1764,post_deadline_discovery
V0076,053,F1,checker_or_session_rejection,0.1407,post_deadline_discovery
V0077,053,F1,checker_or_session_rejection,0.1855,post_deadline_discovery
V0078,053,F1,checker_or_session_rejection,0.169,post_deadline_discovery
V0079,053,F1,checker_or_session_rejection,0.1717,post_deadline_discovery
V0080,053,F1,checker_or_session_rejection,0.199,post_deadline_discovery
V0081,053,F1,checker_or_session_rejection,0.1354,post_deadline_discovery
V0082,087,F1,checker_or_session_rejection,0.1568,post_deadline_discovery
V0083,087,F1,checker_or_session_rejection,0.1893,post_deadline_discovery
V0084,087,F1,checker_or_session_rejection,0.1325,post_deadline_discovery
V0085,087,F1,checker_or_session_rejection,0.182,post_deadline_discovery
V0086,087,F1,checker_or_session_rejection,0.1947,post_deadline_discovery
V0087,087,F1,checker_or_session_rejection,0.1258,post_deadline_discovery
V0088,140,F1,checker_or_session_rejection,0.1877,post_deadline_discovery
V0089,140,F1,checker_or_session_rejection,0.1699,post_deadline_discovery
V0090,140,F1,checker_or_session_rejection,0.1373,post_deadline_discovery
V0091,140,F1,checker_or_session_rejection,0.1814,post_deadline_discovery
V0092,140,F1,checker_or_session_rejection,0.1662,post_deadline_discovery
V0093,140,F1,checker_or_session_rejection,0.1926,post_deadline_discovery
V0094,053,F1,checker_or_session_rejection,0.1912,post_deadline_discovery
V0095,053,F1,checker_or_session_rejection,0.2102,post_deadline_discovery
V0096,053,F1,checker_or_session_rejection,0.1202,post_deadline_discovery
V0097,053,F1,checker_or_session_rejection,0.1927,post_deadline_discovery
V0098,053,F1,checker_or_session_rejection,0.1689,post_deadline_discovery
V0099,053,F1,checker_or_session_rejection,0.176,post_deadline_discovery
V0100,053,F1,checker_or_session_rejection,0.1721,post_deadline_discovery
V0101,053,F1,checker_or_session_rejection,0.1197,post_deadline_discovery
V0102,053,F1,checker_or_session_rejection,0.1396,post_deadline_discovery
V0103,053,F1,checker_or_session_rejection,0.1631,post_deadline_discovery
V0104,053,F1,checker_or_session_rejection,0.1218,post_deadline_discovery
V0105,053,F1,checker_or_session_rejection,0.1367,post_deadline_discovery
V0106,053,F1,checker_or_session_rejection,0.1442,post_deadline_discovery
V0107,053,F1,checker_or_session_rejection,0.1338,post_deadline_discovery
V0108,053,F1,checker_or_session_rejection,0.1018,post_deadline_discovery
V0109,053,F1,checker_or_session_rejection,0.1437,post_deadline_discovery
V0110,053,F1,checker_or_session_rejection,0.1653,post_deadline_discovery
V0111,053,F1,checker_or_session_rejection,0.1037,post_deadline_discovery
V0112,087,F1,checker_or_session_rejection,0.1916,post_deadline_discovery
V0113,087,F1,checker_or_session_rejection,0.1826,post_deadline_discovery
V0114,087,F1,checker_or_session_rejection,0.1605,post_deadline_discovery
V0115,087,F1,checker_or_session_rejection,0.1989,post_deadline_discovery
V0116,087,F1,checker_or_session_rejection,0.142,post_deadline_discovery
V0117,087,F1,checker_or_session_rejection,0.1689,post_deadline_discovery
V0118,140,F1,checker_or_session_rejection,0.2027,post_deadline_discovery
V0119,140,F1,checker_or_session_rejection,0.1197,post_deadline_discovery
V0120,140,F1,checker_or_session_rejection,0.2016,post_deadline_discovery
V0121,140,F1,checker_or_session_rejection,0.1561,post_deadline_discovery
V0122,140,F1,checker_or_session_rejection,0.1919,post_deadline_discovery
V0123,140,F1,checker_or_session_rejection,0.2135,post_deadline_discovery
V0124,087,F1,isolated_process_crash,1.2172,post_deadline_discovery
V0125,087,F1,scorer_mismatch,0.1763,post_deadline_discovery
V0126,087,F1,validated_cost0,0.1729,post_deadline_discovery
V0127,140,F1,isolated_process_crash,1.241,post_deadline_discovery
V0128,140,F1,scorer_mismatch,0.2795,post_deadline_discovery
V0129,140,F1,validated_cost0,0.2306,post_deadline_discovery
V0130,087,F1,validated_cost0,0.2577,post_deadline_discovery
V0131,087,F1,scorer_mismatch,0.2303,post_deadline_discovery
V0132,087,F1,validated_cost0,0.2458,post_deadline_discovery
V0133,140,F1,validated_cost0,0.2525,post_deadline_discovery
V0134,140,F1,scorer_mismatch,0.237,post_deadline_discovery
V0135,140,F1,validated_cost0,0.2347,post_deadline_discovery
V0136,087,F1,validated_cost0,0.3267,post_deadline_discovery
V0137,087,F1,scorer_mismatch,0.306,post_deadline_discovery
V0138,087,F1,validated_cost0,0.3656,post_deadline_discovery
V0139,087,F1,validated_cost0,0.379,post_deadline_discovery
V0140,087,F1,scorer_mismatch,0.4282,post_deadline_discovery
V0141,087,F1,validated_cost0,0.377,post_deadline_discovery
V0142,140,F1,validated_cost0,0.51,post_deadline_discovery
V0143,140,F1,scorer_mismatch,0.4654,post_deadline_discovery
V0144,140,F1,validated_cost0,0.2957,post_deadline_discovery
V0145,140,F1,validated_cost0,0.2462,post_deadline_discovery
V0146,140,F1,scorer_mismatch,0.1567,post_deadline_discovery
V0147,140,F1,validated_cost0,0.1751,post_deadline_discovery
V0148,053,F1,validated_cost0,0.2022,post_deadline_discovery
V0149,053,F1,validated_cost0,0.2782,post_deadline_discovery
V0150,053,F1,validated_cost0,0.322,post_deadline_discovery
V0151,087,F1,validated_cost0,0.2574,post_deadline_discovery
V0152,087,F1,scorer_mismatch,0.2322,post_deadline_discovery
V0153,087,F1,validated_cost0,0.2908,post_deadline_discovery
V0154,087,F1,validated_cost0,0.2532,post_deadline_discovery
V0155,087,F1,scorer_mismatch,0.2185,post_deadline_discovery
V0156,087,F1,validated_cost0,0.2683,post_deadline_discovery
V0157,140,F1,validated_cost0,0.2076,post_deadline_discovery
V0158,140,F1,scorer_mismatch,0.2519,post_deadline_discovery
V0159,140,F1,validated_cost0,0.2192,post_deadline_discovery
V0160,140,F1,validated_cost0,0.2315,post_deadline_discovery
V0161,140,F1,scorer_mismatch,0.1954,post_deadline_discovery
V0162,140,F1,validated_cost0,0.212,post_deadline_discovery
V0163,053,F1,validated_cost0,0.3153,post_deadline_discovery
V0164,053,F1,validated_cost0,0.2888,post_deadline_discovery
V0165,053,F1,validated_cost0,0.305,post_deadline_discovery
V0166,087,F1,validated_cost0,0.2072,post_deadline_discovery
V0167,087,F1,scorer_mismatch,0.3312,post_deadline_discovery
V0168,087,F1,validated_cost0,0.2915,post_deadline_discovery
V0169,087,F1,validated_cost0,0.2423,post_deadline_discovery
V0170,087,F1,scorer_mismatch,0.1933,post_deadline_discovery
V0171,087,F1,validated_cost0,0.2243,post_deadline_discovery
V0172,140,F1,validated_cost0,0.2271,post_deadline_discovery
V0173,140,F1,scorer_mismatch,0.2379,post_deadline_discovery
V0174,140,F1,validated_cost0,0.2746,post_deadline_discovery
V0175,140,F1,validated_cost0,0.2483,post_deadline_discovery
V0176,140,F1,scorer_mismatch,0.2091,post_deadline_discovery
V0177,140,F1,validated_cost0,0.2515,post_deadline_discovery
V0178,087,F1,validated_cost0,0.2504,post_deadline_discovery
V0179,087,F1,scorer_mismatch,0.2139,post_deadline_discovery
V0180,087,F1,validated_cost0,0.2258,post_deadline_discovery
V0181,087,F1,validated_cost0,0.2154,post_deadline_discovery
V0182,087,F1,scorer_mismatch,0.1817,post_deadline_discovery
V0183,087,F1,validated_cost0,0.2446,post_deadline_discovery
V0184,140,F1,validated_cost0,0.2075,post_deadline_discovery
V0185,140,F1,scorer_mismatch,0.2421,post_deadline_discovery
V0186,140,F1,validated_cost0,0.2905,post_deadline_discovery
V0187,140,F1,validated_cost0,0.2897,post_deadline_discovery
V0188,140,F1,scorer_mismatch,0.2328,post_deadline_discovery
V0189,140,F1,validated_cost0,0.2455,post_deadline_discovery
V0190,087,F1,validated_cost0,0.251,post_deadline_discovery
V0191,087,F1,scorer_mismatch,0.2022,post_deadline_discovery
V0192,087,F1,validated_cost0,0.2407,post_deadline_discovery
V0193,140,F1,validated_cost0,0.2492,post_deadline_discovery
V0194,140,F1,scorer_mismatch,0.2243,post_deadline_discovery
V0195,140,F1,validated_cost0,0.2458,post_deadline_discovery
V0196,087,F1,validated_cost0,0.2391,post_deadline_discovery
V0197,087,F1,scorer_mismatch,0.2353,post_deadline_discovery
V0198,087,F1,validated_cost0,0.232,post_deadline_discovery
V0199,140,F1,validated_cost0,0.2206,post_deadline_discovery
V0200,140,F1,scorer_mismatch,0.2091,post_deadline_discovery
V0201,140,F1,validated_cost0,0.2355,post_deadline_discovery
V0202,087,F1,validated_cost0,0.2224,post_deadline_discovery
V0203,087,F1,scorer_mismatch,0.2033,post_deadline_discovery
V0204,087,F1,validated_cost0,0.2381,post_deadline_discovery
V0205,087,F1,validated_cost0,0.2311,post_deadline_discovery
V0206,087,F1,scorer_mismatch,0.2522,post_deadline_discovery
V0207,087,F1,validated_cost0,0.2526,post_deadline_discovery
V0208,140,F1,validated_cost0,0.2217,post_deadline_discovery
V0209,140,F1,scorer_mismatch,0.2197,post_deadline_discovery
V0210,140,F1,validated_cost0,0.2381,post_deadline_discovery
V0211,140,F1,validated_cost0,0.2617,post_deadline_discovery
V0212,140,F1,scorer_mismatch,0.2195,post_deadline_discovery
V0213,140,F1,validated_cost0,0.2364,post_deadline_discovery
V0214,087,F1,validated_cost0,0.2384,post_deadline_discovery
V0215,087,F1,scorer_mismatch,0.2405,post_deadline_discovery
V0216,087,F1,validated_cost0,0.2393,post_deadline_discovery
V0217,087,F1,validated_cost0,0.2328,post_deadline_discovery
V0218,087,F1,scorer_mismatch,0.2326,post_deadline_discovery
V0219,087,F1,validated_cost0,0.2392,post_deadline_discovery
V0220,087,F1,validated_cost0,0.2417,post_deadline_discovery
V0221,087,F1,scorer_mismatch,0.2339,post_deadline_discovery
V0222,087,F1,validated_cost0,0.2426,post_deadline_discovery
V0223,087,F1,validated_cost0,0.2499,post_deadline_discovery
V0224,087,F1,scorer_mismatch,0.2223,post_deadline_discovery
V0225,087,F1,validated_cost0,0.2489,post_deadline_discovery
V0226,140,F1,validated_cost0,0.2424,post_deadline_discovery
V0227,140,F1,scorer_mismatch,0.2321,post_deadline_discovery
V0228,140,F1,validated_cost0,0.246,post_deadline_discovery
V0229,140,F1,validated_cost0,0.2351,post_deadline_discovery
V0230,140,F1,scorer_mismatch,0.2278,post_deadline_discovery
V0231,140,F1,validated_cost0,0.2418,post_deadline_discovery
V0232,140,F1,validated_cost0,0.2687,post_deadline_discovery
V0233,140,F1,scorer_mismatch,0.2264,post_deadline_discovery
V0234,140,F1,validated_cost0,0.2433,post_deadline_discovery
V0235,140,F1,validated_cost0,0.2468,post_deadline_discovery
V0236,140,F1,scorer_mismatch,0.2362,post_deadline_discovery
V0237,140,F1,validated_cost0,0.2329,post_deadline_discovery
V0238,087,F1,validated_cost0,0.3544,post_deadline_discovery
V0239,087,F1,scorer_mismatch,0.1908,post_deadline_discovery
V0240,087,F1,validated_cost0,0.3663,post_deadline_discovery
V0241,087,F1,validated_cost0,0.3734,post_deadline_discovery
V0242,087,F1,scorer_mismatch,0.3915,post_deadline_discovery
V0243,087,F1,validated_cost0,0.4136,post_deadline_discovery
V0244,140,F1,validated_cost0,0.3579,post_deadline_discovery
V0245,140,F1,scorer_mismatch,0.3291,post_deadline_discovery
V0246,140,F1,validated_cost0,0.386,post_deadline_discovery
V0247,140,F1,validated_cost0,0.404,post_deadline_discovery
V0248,140,F1,scorer_mismatch,0.3566,post_deadline_discovery
V0249,140,F1,validated_cost0,0.3812,post_deadline_discovery
V0250,053,F1,validated_cost0,0.3368,post_deadline_discovery
V0251,053,F1,validated_cost0,0.4141,post_deadline_discovery
V0252,053,F1,validated_cost0,0.3671,post_deadline_discovery
V0253,087,F1,validated_cost0,0.3648,post_deadline_discovery
V0254,087,F1,scorer_mismatch,0.3666,post_deadline_discovery
V0255,087,F1,validated_cost0,0.396,post_deadline_discovery
V0256,087,F1,validated_cost0,0.3876,post_deadline_discovery
V0257,087,F1,scorer_mismatch,0.4205,post_deadline_discovery
V0258,087,F1,validated_cost0,0.3718,post_deadline_discovery
V0259,140,F1,validated_cost0,0.3133,post_deadline_discovery
V0260,140,F1,scorer_mismatch,0.3799,post_deadline_discovery
V0261,140,F1,validated_cost0,0.3542,post_deadline_discovery
V0262,140,F1,validated_cost0,0.3836,post_deadline_discovery
V0263,140,F1,scorer_mismatch,0.3324,post_deadline_discovery
V0264,140,F1,validated_cost0,0.3829,post_deadline_discovery


==> anc/evidence/data/classification_sensitivity.csv <==
scenario,phase,primary_category_hours,all_declared_alternatives_hours
low,competition,6.276386,6.374401
low,post_deadline_discovery,0.492551,0.475579
low,total,6.768937,6.84998
central,competition,22.265788,22.384359
central,post_deadline_discovery,1.807766,1.735557
central,total,24.073554,24.119916
high,competition,55.038363,54.792364
high,post_deadline_discovery,4.932371,5.185662
high,total,59.970733,59.978026


==> anc/evidence/data/competition_progress.csv <==
record_id,task,initial_cost,deadline_cost,initial_accepted,deadline_has_ok,deadline_has_accepted_promotion,accepted_both,same_artifact,local_cost_implied_gain,deadline_has_mixed_ok_records
G001,001,445,140,True,True,True,True,False,1.1564318595569354,False
G002,002,14610,6864,True,True,True,True,False,0.7554158635769479,False
G003,003,261,167,True,True,True,True,False,0.4465265949059365,False
G004,004,5121,2275,True,True,True,True,False,0.8113696800774974,False
G005,005,6763,2224,True,True,True,True,False,1.1121592022044666,False
G006,006,153,66,True,True,True,True,False,0.8407831793660066,False
G007,007,127,127,True,True,True,True,True,0.0,False
G008,008,3222,655,True,True,True,True,False,1.5931223281016678,False
G009,009,6699,948,True,True,True,True,False,1.955359038253249,False
G010,010,1012,198,True,True,True,True,False,1.631416819152875,False
G011,011,1460,318,True,True,True,True,False,1.5241403319222044,False
G012,012,2259,730,True,True,True,True,False,1.1296329823255675,False
G013,013,1930,877,True,True,True,True,False,0.7887682895267467,False
G014,014,4117,551,True,True,True,True,False,2.011145212616988,False
G015,015,900,253,True,True,True,True,False,1.2690052745967897,False
G016,016,10,10,True,True,True,True,True,0.0,False
G017,017,6455,10,True,True,True,True,False,6.470025210286696,False
G018,018,24384,16882,True,True,True,True,False,0.36767921394270786,True
G019,019,2793,684,True,True,True,True,False,1.4069136483226252,False
G020,020,1346,366,True,True,True,True,False,1.3022591768033074,False
G021,021,324,177,True,True,True,True,False,0.6045937832185011,True
G022,022,2302,492,True,True,True,True,False,1.5430548727895221,False
G023,023,8228,2835,True,True,True,True,False,1.065501034610996,False
G024,024,110,56,True,False,False,False,False,0.675128675057266,False
G025,025,10236,1973,True,True,True,True,False,1.6463556912570656,False
G026,026,200,200,True,True,True,True,True,0.0,False
G027,027,1310,419,True,True,True,True,False,1.1399114962730579,False
G028,028,168,99,True,True,True,True,False,0.5288441292686663,False
G029,029,5299,609,True,True,True,True,False,2.1634551347828648,False
G030,030,2396,185,True,True,True,True,False,2.5612001341570156,False
G031,031,688,273,True,True,True,True,False,0.9243170427483847,False
G032,032,910,139,True,True,True,True,False,1.878970666380205,False
G033,033,1639,268,True,True,True,True,False,1.8108545982329751,True
G034,034,2365,1032,True,True,True,True,False,0.8292793548845268,False
G035,035,2249,966,True,True,True,True,False,0.8450771177467971,False
G036,036,2100,458,True,True,True,True,False,1.5228234395973317,False
G037,037,3937,1178,True,True,True,True,False,1.2066009267322073,False
G038,038,213,213,True,True,True,True,True,0.0,False
G039,039,455,259,True,True,True,True,False,0.5634693572514138,False
G040,040,190,80,True,False,False,False,False,0.8649974374866041,False
G041,041,1789,460,True,True,True,True,False,1.3581855940255778,True
G042,042,3110,774,True,True,True,True,False,1.3908061315835525,False
G043,043,793,58,True,True,True,True,False,2.6153802110884286,False
G044,044,4974,2556,True,True,True,True,False,0.6657808088659252,False
G045,045,1673,90,True,True,True,True,False,2.9225640306565595,False
G046,046,2285,1588,True,True,True,True,False,0.36389066152122496,False
G047,047,862,30,True,True,True,True,False,3.3580578890015396,False
G048,048,804,651,True,True,True,True,False,0.21108962697039857,False
G049,049,345,345,False,False,False,False,True,0.0,False
G050,050,3852,140,True,True,True,True,False,3.31470535030871,False
G051,051,1744,586,True,True,True,True,False,1.0906168148919164,False
G052,052,194,30,True,True,True,True,False,1.8666607774011759,False
G053,053,30,30,True,True,True,True,True,0.0,False
G054,054,25481,3127,True,True,True,True,False,2.097858997925952,True
G055,055,3144,476,True,True,True,True,False,1.887833299317677,False
G056,056,34,30,True,True,True,True,False,0.12516314295400832,False
G057,057,668,187,True,True,True,True,False,1.2731795566820558,False
G058,058,1033,173,True,True,True,True,False,1.7869308746218593,False
G059,059,549,150,True,True,True,True,False,1.297463147413275,False
G060,060,1010,129,True,True,True,True,False,2.0578932054736327,False
G061,061,1668,1665,True,True,True,True,False,0.0018001805041478747,False
G062,062,2536,555,True,True,True,True,False,1.519375201810682,False
G063,063,1869,845,True,True,True,True,False,0.7938221800983882,False
G064,064,12687,626,True,True,True,True,False,3.008982755040501,False
G065,065,641,332,True,True,True,True,False,0.6578944880041817,False
G066,066,11111,3445,True,True,True,True,False,1.1710117041362516,False
G067,067,0,0,True,True,True,True,True,0.0,False
G068,068,623,329,True,True,True,True,False,0.6384887680220821,False
G069,069,3912,1003,True,True,True,True,False,1.3610532431927709,False
G070,070,3008,340,True,True,True,True,False,2.1800850674595225,False
G071,071,2698,618,True,True,True,True,False,1.4737775793100099,False
G072,072,421,180,True,True,True,True,False,0.8496759827921707,False
G073,073,40,24,True,True,True,True,False,0.5108256237659923,False
G074,074,9050,1814,True,True,True,True,False,1.607230406018891,False
G075,075,1487,497,True,True,True,True,False,1.095925920363527,False
G076,076,13235,7458,True,True,True,True,False,0.573577553922437,False
G077,077,8512,1641,True,True,True,True,False,1.646171120491335,False
G078,078,1293,82,True,True,True,True,False,2.758001131507605,False
G079,079,3133,572,True,True,False,False,False,1.7006072995723969,False
G080,080,9833,1238,True,True,True,True,False,2.0722469015356157,False
G081,081,464,405,True,True,True,True,False,0.13599748511971654,False
G082,082,190,190,True,True,True,True,True,0.0,False
G083,083,210,138,True,True,True,True,False,0.41985384556026517,False
G084,084,2038,402,True,True,True,True,False,1.6232721251636484,False
G085,085,5381,150,True,True,True,True,False,3.579994215393164,False
G086,086,3136,458,True,True,True,True,False,1.9238341973561148,False
G087,087,5,5,True,True,True,True,True,0.0,False
G088,088,1872,570,True,True,True,True,False,1.18912629620894,False
G089,089,6745,2541,True,True,True,True,False,0.9762437853216923,False
G090,090,3058,2423,True,True,True,True,False,0.23275466567248415,False
G091,091,3028,484,True,True,True,True,False,1.833572707840709,False
G092,092,6562,1266,False,True,True,False,False,1.6454331108169242,False
G093,093,3559,195,True,True,True,True,False,2.9042353269464485,False
G094,094,2709,335,True,True,True,True,False,2.090204310260031,False
G095,095,345,276,True,True,True,True,False,0.22314355131420882,False
G096,096,7682,1995,True,True,True,True,False,1.3482358795818854,True
G097,097,910,688,True,True,True,True,False,0.27965576157755123,False
G098,098,900,270,True,True,True,True,False,1.203972804325936,False
G099,099,1899,504,True,True,True,True,False,1.326506442740918,False
G100,100,361,183,True,True,True,True,False,0.6793918054914592,False
G101,101,13773,3692,True,True,True,True,False,1.3165418372945865,False
G102,102,2527,1798,True,True,True,True,False,0.3403578923566286,False
G103,103,60,60,True,True,True,True,True,0.0,False
G104,104,238,118,True,True,True,True,False,0.7015860492058081,False
G105,105,2943,1170,True,True,True,True,False,0.922425720441673,False
G106,106,626,349,True,True,True,True,False,0.5842784488976704,False
G107,107,3690,1231,True,True,True,True,False,1.097799610850121,False
G108,108,300,128,True,True,True,True,False,0.8517522107365849,True
G109,109,1650,608,True,True,True,True,False,0.9983556849284589,False
G110,110,10590,310,True,True,True,True,False,3.5310931411162603,False
G111,111,311,299,True,True,True,True,False,0.03934933878854707,False
G112,112,1774,1346,True,True,True,True,False,0.27609965266485403,False
G113,113,30,30,True,True,True,True,True,0.0,False
G114,114,900,194,True,True,True,True,False,1.5345366042609818,False
G115,115,1043,334,True,True,True,True,False,1.1387154620240736,False
G116,116,30,30,True,True,True,True,True,0.0,False
G117,117,4089,683,True,True,True,True,False,1.7895608607938556,False
G118,118,12283,11581,True,True,True,True,False,0.05885036835471702,True
G119,119,1363,1344,True,True,True,True,False,0.014037910613438953,False
G120,120,910,536,True,True,True,True,False,0.529310438440092,False
G121,121,328,326,True,True,True,True,False,0.006116227017436415,False
G122,122,810,248,True,True,True,True,False,1.1836055015015,False
G123,123,1342,272,True,True,True,True,False,1.5961142512356297,False
G124,124,1953,511,True,True,True,True,False,1.3407523406729744,False
G125,125,3463,1333,True,True,True,True,False,0.9547032242237137,False
G126,126,605,229,True,True,True,True,False,0.9715064544766001,False
G127,127,396,330,True,True,True,True,False,0.1823215567939549,False
G128,128,136,136,True,True,True,True,True,0.0,False
G129,129,80,80,True,True,True,True,True,0.0,False
G130,130,30,30,True,True,True,True,True,0.0,False
G131,131,3976,1650,True,True,True,True,False,0.879501000881838,False
G132,132,4089,452,True,True,True,True,False,2.202373540532413,False
G133,133,21506,4641,True,True,True,True,False,1.5334021057092944,False
G134,134,2284,1143,True,True,True,True,False,0.692271906981091,False
G135,135,200,30,True,True,True,True,False,1.897119984885883,False
G136,136,1194,178,True,True,True,True,False,1.9032807436604635,False
G137,137,3526,1136,True,True,True,True,False,1.1326507636767218,False
G138,138,13010,2453,True,True,True,True,False,1.6684065272480613,False
G139,139,904,209,True,True,True,True,False,1.4644951084273643,False
G140,140,5,5,True,True,True,True,True,0.0,False
G141,141,1383,144,True,True,True,True,False,2.2621970320887606,False
G142,142,90,64,True,True,True,True,False,0.34092658697059264,False
G143,143,837,502,True,True,True,True,False,0.5112239507977456,False
G144,144,104,100,True,True,True,True,False,0.03922071315327713,False
G145,145,12855,6483,True,True,True,True,False,0.6845494745249958,False
G146,146,267,265,True,True,True,True,False,0.007518832414028509,False
G147,147,532,254,True,True,True,True,False,0.7393092223231079,False
G148,148,4888,576,True,True,True,True,False,2.138430840155543,False
G149,149,136,136,True,True,True,True,True,0.0,False
G150,150,138,135,True,True,True,True,False,0.02197890671877545,False
G151,151,900,144,True,True,True,True,False,1.832581463748312,False
G152,152,90,60,True,True,True,True,False,0.4054651081081637,False
G153,153,795,382,True,True,True,True,False,0.7329215060477559,False
G154,154,2759,638,True,True,True,True,False,1.4642852908724961,False
G155,155,138,137,True,True,True,True,False,0.007272759329080003,False
G156,156,1564,481,True,True,True,True,False,1.1791346509994938,False
G157,157,7024,3802,True,True,True,True,False,0.613805612266578,False
G158,158,29003,10095,True,True,True,True,False,1.0553590211471313,False
G159,159,1568,499,True,True,True,True,False,1.1449501051588342,False
G160,160,1334,899,True,True,True,True,False,0.3946541920039479,False
G161,161,2306,367,True,True,True,True,False,1.837907852774432,False
G162,162,4068,821,True,True,True,True,False,1.600383647716022,False
G163,163,2345,310,True,True,True,True,False,2.0234683834011875,False
G164,164,30,30,True,True,True,True,True,0.0,False
G165,165,4838,2200,True,True,True,True,False,0.7880440518235687,False
G166,166,24,24,True,True,True,True,True,0.0,False
G167,167,146,54,True,True,True,True,False,0.99462257514406,False
G168,168,2239,693,True,True,True,True,False,1.1727546174088523,False
G169,169,1670,892,True,True,True,True,False,0.6271127728307917,False
G170,170,2545,1317,True,True,True,True,False,0.658774227241345,False
G171,171,759,78,True,True,True,True,False,2.2752929507060387,False
G172,172,30,30,True,True,True,True,True,0.0,False
G173,173,13384,3405,True,True,True,True,False,1.36881502408305,False
G174,174,4378,1439,True,True,True,True,False,1.1126435711954379,False
G175,175,1255,434,True,True,True,True,False,1.0618463174654806,False
G176,176,210,210,True,True,True,True,True,0.0,False
G177,177,3621,580,True,True,True,True,False,1.8314774062251757,False
G178,178,763,468,True,True,True,True,False,0.4887897353668116,False
G179,179,0,0,True,True,True,True,True,0.0,False
G180,180,210,210,True,True,True,True,True,0.0,False
G181,181,368,353,True,True,True,True,False,0.041614881235634726,False
G182,182,6099,3336,True,True,True,True,False,0.6033523388178175,False
G183,183,1025,534,True,True,True,True,False,0.6520520526123121,False
G184,184,2041,790,True,True,True,True,False,0.9491622173487748,False
G185,185,1961,749,True,True,True,True,False,0.962470842679128,False
G186,186,103,73,True,True,True,True,False,0.34426954708124313,False
G187,187,16112,2279,True,True,True,True,False,1.9558275857126581,False
G188,188,764,109,True,True,True,True,False,1.9472199069373772,False
G189,189,913,267,True,True,True,True,False,1.2294872221947202,False
G190,190,2527,693,True,True,True,True,False,1.2937581081982898,False
G191,191,11092,6185,True,True,True,True,False,0.5840971219090818,False
G192,192,6837,578,True,True,True,True,False,2.4705304492414157,False
G193,193,910,712,True,True,True,True,False,0.24536668809891893,False
G194,194,949,127,True,True,True,True,False,2.0112217121513396,False
G195,195,921,270,True,True,True,True,False,1.2270380772569318,False
G196,196,4538,2235,True,True,True,True,False,0.7082451582921188,False
G197,197,2602,700,True,True,True,True,False,1.3129553240290441,False
G198,198,11412,2214,True,True,True,True,False,1.6398645990648095,False
G199,199,1829,906,True,True,True,True,False,0.7024853423478881,False
G200,200,756,500,True,True,True,True,False,0.41343327775734195,False
G201,201,3676,2480,True,True,True,True,False,0.3935666443165502,False
G202,202,7804,142,True,True,True,True,False,4.00656464414174,False
G203,203,355,146,True,True,True,True,False,0.8885111677670814,False
G204,204,10232,2986,True,True,True,True,False,1.2315853651595425,False
G205,205,6467,1813,True,True,True,True,False,1.2717293906917462,False
G206,206,1795,674,True,True,True,True,False,0.9795301900100704,False
G207,207,236,114,True,True,True,True,False,0.7276333566311131,False
G208,208,4207,1209,True,True,True,True,False,1.2469562329757267,False
G209,209,7862,3204,True,True,True,True,False,0.8976409977935553,False
G210,210,30,30,True,True,True,True,True,0.0,False
G211,211,270,126,True,True,True,True,False,0.7621400520468988,False
G212,212,2360,412,True,True,True,True,False,1.7453935486701297,False
G213,213,1851,321,True,True,True,True,False,1.7520401894434805,False
G214,214,525,272,True,True,True,True,False,0.6575961962956249,False
G215,215,741,138,True,True,True,True,False,1.6807469401388815,False
G216,216,9127,7382,True,True,True,True,False,0.2121924489269329,False
G217,217,1470,150,True,True,True,True,False,2.2823823856765273,False
G218,218,649,609,True,True,True,True,False,0.0636144489941941,False
G219,219,9647,4379,True,True,True,True,False,0.7898265983691566,False
G220,220,900,423,True,True,True,True,False,0.7550225842780343,False
G221,221,805,544,True,True,True,True,False,0.39189303056262403,False
G222,222,2733,569,True,True,True,True,False,1.5692747518017391,False
G223,223,5,5,True,True,True,True,True,0.0,False
G224,224,2831,384,True,True,True,True,False,1.9977427325241734,False
G225,225,1033,339,True,True,True,True,False,1.1142223617391878,False
G226,226,1534,821,True,True,True,True,False,0.6251108724747745,False
G227,227,100,100,True,True,True,True,True,0.0,False
G228,228,962,935,True,True,True,True,False,0.028467921377018257,False
G229,229,200,96,True,True,True,True,False,0.7339691750802011,False
G230,230,900,306,True,True,True,True,False,1.0788096613719311,False
G231,231,219,168,True,True,True,True,False,0.2651077504132431,False
G232,232,1410,252,True,True,True,True,False,1.7219158958607892,False
G233,233,34410,10801,True,True,True,True,False,1.158708497373052,False
G234,234,3987,591,True,True,True,True,False,1.908978329975259,False
G235,235,170,129,True,True,True,True,False,0.27598603268858923,False
G236,236,237,110,True,True,True,True,False,0.7675797753427176,False
G237,237,1838,620,True,True,True,True,False,1.0867138248764938,False
G238,238,1947,723,True,True,True,True,False,0.9906357832134347,False
G239,239,947,612,True,True,True,True,False,0.4365668106737495,False
G240,240,1475,200,True,True,True,True,False,1.9980959022258808,False
G241,241,0,0,True,True,True,True,True,0.0,False
G242,242,432,425,True,True,True,True,False,0.016336419319692652,False
G243,243,19889,5331,True,True,True,True,False,1.3166279772404863,False
G244,244,1179,114,True,True,True,True,False,2.3362234521428746,False
G245,245,2743,879,True,True,True,True,False,1.1380225932524262,False
G246,246,2637,281,True,True,True,True,False,2.2390425170195414,False
G247,247,469,461,True,True,True,True,False,0.017204725449630587,False
G248,248,151,151,True,True,True,True,True,0.0,False
G249,249,261,206,True,True,True,True,False,0.23664423853311334,False
G250,250,2538,735,True,True,True,True,False,1.2392611490614946,False
G251,251,4920,2282,True,True,True,True,False,0.7682562790643317,False
G252,252,180,88,True,True,True,True,False,0.7156200364120053,False
G253,253,500,332,True,True,True,True,False,0.40947312950570236,False
G254,254,687,132,True,True,True,True,False,1.6495323696359776,False
G255,255,8978,8911,True,True,True,True,False,0.007490671729156517,False
G256,256,2251,2083,True,True,True,True,False,0.07756539964575992,False
G257,257,400,114,True,True,True,True,False,1.2552660987134843,False
G258,258,160,150,True,True,True,True,False,0.06453852113757108,False
G259,259,894,287,True,True,True,True,False,1.1362235594138923,False
G260,260,1576,454,True,True,True,True,False,1.2445480723764781,False
G261,261,200,200,True,True,True,True,True,0.0,False
G262,262,106,74,True,True,True,True,False,0.3593740009078985,False
G263,263,670,367,True,True,True,True,False,0.6019158643304401,False
G264,264,5408,1444,True,True,True,True,False,1.32046229827003,False
G265,265,4357,2670,True,True,True,True,False,0.4897052747231463,False
G266,266,311,170,True,True,True,True,False,0.603994475128971,False
G267,267,766,61,True,True,True,True,False,2.5303083055672815,False
G268,268,3356,1971,True,True,True,True,False,0.5322087604343757,False
G269,269,709,312,True,True,True,True,False,0.820852338722645,False
G270,270,3069,391,True,True,True,True,False,2.060399494634371,False
G271,271,1187,403,True,True,True,True,False,1.0802478326629874,False
G272,272,402,104,True,True,True,True,False,1.3520611894776522,False
G273,273,2160,580,True,True,True,True,False,1.3148353971377453,False
G274,274,175,165,True,True,True,True,False,0.05884050002293506,False
G275,275,1356,634,True,True,True,True,False,0.760245514063115,False
G276,276,10,10,True,True,True,True,True,0.0,False
G277,277,3744,3240,True,True,True,True,False,0.14458122881110924,False
G278,278,5012,446,True,True,True,True,False,2.419271363995893,False
G279,279,5555,2672,True,True,True,True,False,0.7318711674171929,False
G280,280,6035,1675,True,True,True,True,False,1.2817626892724618,False
G281,281,2386,421,True,True,True,True,False,1.7347407689754775,False
G282,282,446,207,True,True,True,True,False,0.7676001587546963,False
G283,283,910,304,True,True,True,True,False,1.0964168981046711,False
G284,284,3649,1729,True,True,True,True,False,0.7469099507531602,False
G285,285,19767,13326,True,True,True,True,False,0.39429686645944706,False
G286,286,27306,4057,True,True,True,True,False,1.9066626740382517,True
G287,287,1994,190,True,True,True,True,False,2.3508738783612984,False
G288,288,958,381,True,True,True,True,False,0.9220484028441582,False
G289,289,742,351,True,True,True,True,False,0.7485630197015141,False
G290,290,355,272,True,True,True,True,False,0.26631572317942087,False
G291,291,68,40,True,True,True,True,False,0.5306282510621685,False
G292,292,80,80,True,True,True,True,True,0.0,False
G293,293,1043,40,True,True,True,True,False,3.260977000886836,False
G294,294,910,510,True,True,True,True,False,0.5790338737925254,False
G295,295,1604,225,True,True,True,True,False,1.9641553862220391,False
G296,296,314,90,True,True,True,True,False,1.2495833155779863,False
G297,297,1389,572,True,True,True,True,False,0.887200351374549,False
G298,298,135,60,True,True,True,True,False,0.8109302162163274,False
G299,299,50,34,True,True,True,True,False,0.38566248081198395,False
G300,300,528,318,True,True,True,True,False,0.5070449009260827,False
G301,301,1141,639,True,True,True,True,False,0.5797558954845385,False
G302,302,1774,322,True,True,True,True,False,1.7064406173251179,False
G303,303,1450,54,True,True,True,True,False,3.2903347888503447,False
G304,304,1441,300,True,True,True,True,False,1.569310121343321,False
G305,305,636,10,True,True,True,True,False,4.1526134703460755,False
G306,306,300,220,True,True,True,True,False,0.31015492830383806,False
G307,307,5,5,True,True,True,True,True,0.0,False
G308,308,1468,1059,True,True,True,True,False,0.3265758635730549,False
G309,309,10,10,True,True,True,True,True,0.0,False
G310,310,3287,445,True,True,True,True,False,1.9996562914979776,False
G311,311,30,30,True,True,True,True,True,0.0,False
G312,312,20,20,True,True,True,True,True,0.0,False
G313,313,188,154,True,True,True,True,False,0.19948936041632237,False
G314,314,100,100,True,True,True,True,True,0.0,False
G315,315,230,182,True,True,True,True,False,0.23407262184640132,False
G316,316,426,406,True,True,True,True,False,0.048086186667635644,False
G317,317,146,146,True,True,True,True,True,0.0,False
G318,318,100,100,True,True,True,True,True,0.0,False
G319,319,5857,2314,True,True,True,True,False,0.9286598983361607,False
G320,320,770,88,True,True,True,True,False,2.169053700369524,False
G321,321,300,180,True,True,True,True,False,0.5108256237659887,False
G322,322,200,74,True,False,False,False,False,0.9942522733438679,False
G323,323,2177,853,True,True,True,True,False,0.9369435137428681,False
G324,324,8894,820,True,True,True,True,False,2.3838278308123417,False
G325,325,1483,833,True,True,True,True,False,0.5767886999710896,False
G326,326,30,30,True,True,True,True,True,0.0,False
G327,327,640,269,True,True,True,True,False,0.8667567967518792,False
G328,328,6634,1225,True,True,True,True,False,1.689267096528173,False
G329,329,1059,88,True,True,True,True,False,2.4877435311232006,False
G330,330,3022,2302,True,True,True,True,False,0.2721405535508552,False
G331,331,910,297,True,True,True,True,False,1.1197124607081932,False
G332,332,561,80,True,True,True,True,False,1.9476942708488139,False
G333,333,3223,914,True,True,True,True,False,1.260237310361287,False
G334,334,197,85,True,True,True,True,False,0.8405524722476727,False
G335,335,3135,351,True,True,True,True,False,2.189598229601156,False
G336,336,1820,1400,True,True,True,True,False,0.26236426446749306,False
G337,337,10,10,True,True,True,True,True,0.0,False
G338,338,9250,1406,True,True,True,True,False,1.8838747581358604,False
G339,339,140,140,True,True,True,True,True,0.0,False
G340,340,3707,2362,True,True,True,True,False,0.45071420639342463,False
G341,341,1429,332,True,True,True,True,False,1.4595952090133792,False
G342,342,1084,346,True,True,True,True,False,1.1419744069418662,False
G343,343,1546,350,True,True,True,True,False,1.4854930746639106,False
G344,344,910,389,True,True,True,True,False,0.8498652558924498,False
G345,345,1495,781,True,True,True,True,False,0.6493063359850986,False
G346,346,1254,571,True,True,True,True,False,0.7867045115368541,False
G347,347,143,143,True,True,True,True,True,0.0,False
G348,348,2095,363,True,True,True,True,False,1.7529059980913857,False
G349,349,15042,3359,True,True,True,True,False,1.4992029777740523,False
G350,350,9036,371,True,True,True,True,False,3.1927698149804584,False
G351,351,1230,682,True,True,True,True,False,0.5897397905230015,False
G352,352,460,220,True,True,True,True,False,0.7375989431307772,False
G353,353,244,244,True,True,True,True,True,0.0,False
G354,354,2692,298,True,True,True,True,False,2.200946204259214,False
G355,355,569,416,True,True,True,True,False,0.3131951738650649,False
G356,356,1319,196,True,True,True,True,False,1.906514493486796,False
G357,357,291,279,True,True,True,True,False,0.042111485350130096,False
G358,358,4027,1399,True,True,True,True,False,1.0572639861859727,False
G359,359,4344,303,True,True,True,True,False,2.6628180561044026,False
G360,360,340,206,True,True,True,True,False,0.5010694488206298,False
G361,361,4809,1135,True,True,True,True,False,1.44385651136216,False
G362,362,521,121,True,True,True,True,False,1.4599594961566247,False
G363,363,4617,2281,True,True,True,True,False,0.7051312002226027,False
G364,364,20805,5067,True,True,True,True,False,1.4124444159411311,False
G365,365,3932,2088,True,True,True,True,False,0.6329415322645247,False
G366,366,34256,10563,True,True,True,True,False,1.1765044030063017,True
G367,367,16690,3166,True,True,True,True,False,1.662340776214922,False
G368,368,5145,852,True,True,True,True,False,1.7981941214388328,False
G369,369,1393,266,True,True,True,True,False,1.6557186649981084,False
G370,370,8104,1981,True,True,True,True,False,1.4087559992299674,False
G371,371,467,140,True,True,True,True,False,1.20468683505959,False
G372,372,710,324,True,True,True,True,False,0.7845214542430305,False
G373,373,60,30,True,True,True,True,False,0.6931471805599472,False
G374,374,2284,695,True,True,True,True,False,1.1897717252111093,False
G375,375,327,146,True,True,True,True,False,0.8063535491889162,False
G376,376,186,176,True,True,True,True,False,0.05526267867505297,False
G377,377,5019,1677,True,True,True,True,False,1.0962242278317227,False
G378,378,4432,700,True,True,True,True,False,1.8455258933837122,False
G379,379,9113,3090,True,True,True,True,False,1.0815308746043364,False
G380,380,99,90,True,True,True,True,False,0.09531017980432566,False
G381,381,2064,182,True,True,True,True,False,2.4283944395246593,False
G382,382,5732,2282,True,True,True,True,False,0.9210122585260407,True
G383,383,6014,287,True,True,True,True,False,3.0423631477888513,False
G384,384,509,325,True,True,True,True,False,0.4486228342207852,False
G385,385,30,30,True,True,True,True,True,0.0,False
G386,386,211,211,True,True,True,True,True,0.0,False
G387,387,5059,1984,True,True,True,True,False,0.9360538264471181,False
G388,388,2191,755,True,True,True,True,False,1.0653955903464407,False
G389,389,130,55,True,True,True,True,False,0.860201265223111,False
G390,390,3090,855,True,True,True,True,False,1.28482490095503,False
G391,391,159,159,True,True,True,True,True,0.0,False
G392,392,1951,1169,True,True,True,True,False,0.5121933791510429,False
G393,393,144,117,True,True,True,True,False,0.20763936477824174,True
G394,394,2780,359,True,True,True,True,False,2.046883818196406,False
G395,395,165,140,True,True,True,True,False,0.16430305129127376,False
G396,396,4929,1447,True,True,True,True,False,1.225643680073894,True
G397,397,2782,887,True,True,True,True,False,1.1430803901738074,False
G398,398,2855,731,True,True,True,True,False,1.3624136623403338,False
G399,399,60,60,True,True,True,True,True,0.0,False
G400,400,1222,789,True,True,True,True,False,0.4374778188856645,False


==> anc/evidence/data/effort_scenarios.csv <==
scenario,calibration_status,phase,assumed_effort_hours_union,base_only_hours_union,incremental_reading_hours_after_union,requested_minutes_before_clipping_and_union,scope_clipped_minutes_before_union,merged_activity_windows
low,UNCALIBRATED,competition,6.276386,4.996458,1.279928,383.919233,383.919233,430
low,UNCALIBRATED,post_deadline_discovery,0.492551,0.446667,0.045885,29.553083,29.553083,39
low,UNCALIBRATED,total,6.768937,5.443124,1.325812,413.472317,413.472317,469
central,UNCALIBRATED,competition,22.265788,18.121637,4.144151,1520.7812,1520.7812,328
central,UNCALIBRATED,post_deadline_discovery,1.807766,1.684736,0.12303,115.089517,114.142583,35
central,UNCALIBRATED,total,24.073554,19.806373,4.267181,1635.870717,1634.923783,363
high,UNCALIBRATED,competition,55.038363,47.785988,7.252375,5070.80485,5070.80485,177
high,UNCALIBRATED,post_deadline_discovery,4.932371,4.694792,0.237579,373.47035,360.466167,26
high,UNCALIBRATED,total,59.970733,52.48078,7.489954,5444.2752,5431.271017,203


==> anc/evidence/data/events.csv <==
record_id,family,event_type,phase,certainty,phase_seconds
E001,inherited,bank_promotion,competition,direct_record,94960.0
E002,inherited,bank_promotion,competition,direct_record,94968.0
E003,inherited,bank_promotion,competition,direct_record,94972.0
E004,F1,investigation_start_approximate,post_deadline_discovery,retrospective_approximation,100800.0
E005,F1,human_input,post_deadline_discovery,direct_record,101004.624
E006,F1,human_input,post_deadline_discovery,direct_record,157432.792
E007,F1,agent_instruction,post_deadline_discovery,direct_record,157507.707
E008,F1,test_launch,post_deadline_discovery,direct_record,157909.641
E009,F1,test_running,post_deadline_discovery,direct_record,157919.682
E010,F1,returned_validation,post_deadline_discovery,direct_record,157946.191
E011,F1,human_input,post_deadline_discovery,direct_record,165449.769
E012,F1,bank_promotion,post_deadline_discovery,direct_record,165593.0
E013,F1,failed_stored_validation,post_deadline_discovery,direct_record,165626.805
E014,F1,failed_stored_validation,post_deadline_discovery,direct_record,165735.301
E015,F1,bounded_semantic_screen_result,post_deadline_discovery,direct_record,165910.243
E016,F1,returned_stored_success,post_deadline_discovery,direct_record,166002.125
E017,F1,external_generator_mismatch,post_deadline_discovery,direct_record,166058.193
E018,F1,returned_validation_and_transfer_check,post_deadline_discovery,direct_record,166182.763
E019,F1,returned_stored_success,post_deadline_discovery,direct_record,166260.239
E020,F1,bank_promotion,post_deadline_discovery,direct_record,166278.0
E021,F1,returned_validation_and_transfer_check,post_deadline_discovery,direct_record,166343.559
E022,F1,bank_promotion,post_deadline_discovery,direct_record,166403.0
E023,F1,bank_promotion,post_deadline_discovery,direct_record,166403.0
E024,F1,returned_stored_success,post_deadline_discovery,direct_record,166404.718
E025,F1,smoke_test_launch,post_deadline_discovery,direct_record,166426.641
E026,F1,smoke_test_return,post_deadline_discovery,direct_record,166427.213
E027,F1,initial_sweep_launch,post_deadline_discovery,direct_record,166446.509
E028,F1,initial_sweep_return,post_deadline_discovery,direct_record,166466.206
E029,F1,returned_validation,post_deadline_discovery,direct_record,166487.452
E030,F1,bank_promotion,post_deadline_discovery,direct_record,166538.0
E031,F1,sweep_reset,post_deadline_discovery,direct_record,166572.545
E032,F1,reset_checkpoint_created,post_deadline_discovery,direct_record,166586.0
E033,F1,bounded_sweep_result,post_deadline_discovery,direct_record,167174.0
E034,F2,human_input,post_deadline_discovery,direct_record,180829.391
E035,F2,human_input,post_deadline_discovery,direct_record,182417.023
E036,F2,returned_validation,post_deadline_discovery,direct_record,183538.779
E037,F2,returned_validation,post_deadline_discovery,direct_record,183660.275
E038,F2,bank_promotion,post_deadline_discovery,direct_record,183732.0
E039,F2,post_completion_generalization,post_completion_validation_excluded_from_effort,direct_record,184480.0
E040,combined,post_completion_submission,post_completion_validation_excluded_from_effort,direct_record,187473.597
E041,combined,platform_receipt,post_completion_validation_excluded_from_effort,direct_record,188943.0
E042,F1,unsuccessful_prior_attempt,date_or_order_only,dated_retained_report,
E043,F1,unsuccessful_prior_search,date_or_order_only,retrospective_count,
E044,F2,unsuccessful_prior_search,date_or_order_only,retrospective_count,


==> anc/evidence/data/fixed_artifact_recipients.csv <==
record_id,fixed_artifact_id,task,result
P0001,F01,001,first_case_rejected
P0002,F01,002,first_case_rejected
P0003,F01,003,first_case_rejected
P0004,F01,004,first_case_rejected
P0005,F01,005,first_case_rejected
P0006,F01,006,first_case_rejected
P0007,F01,007,first_case_rejected
P0008,F01,008,first_case_rejected
P0009,F01,009,first_case_rejected
P0010,F01,010,first_case_rejected
P0011,F01,011,first_case_rejected
P0012,F01,012,first_case_rejected
P0013,F01,013,first_case_rejected
P0014,F01,014,first_case_rejected
P0015,F01,015,first_case_rejected
P0016,F01,016,first_case_rejected
P0017,F01,017,first_case_rejected
P0018,F01,018,first_case_rejected
P0019,F01,019,first_case_rejected
P0020,F01,020,first_case_rejected
P0021,F01,021,first_case_rejected
P0022,F01,022,first_case_rejected
P0023,F01,023,first_case_rejected
P0024,F01,024,first_case_rejected
P0025,F01,025,first_case_rejected
P0026,F01,026,first_case_rejected
P0027,F01,027,first_case_rejected
P0028,F01,028,first_case_rejected
P0029,F01,029,first_case_rejected
P0030,F01,030,first_case_rejected
P0031,F01,031,first_case_rejected
P0032,F01,032,first_case_rejected
P0033,F01,033,first_case_rejected
P0034,F01,034,first_case_rejected
P0035,F01,035,first_case_rejected
P0036,F01,036,first_case_rejected
P0037,F01,037,first_case_rejected
P0038,F01,038,first_case_rejected
P0039,F01,039,first_case_rejected
P0040,F01,040,first_case_rejected
P0041,F01,041,first_case_rejected
P0042,F01,042,first_case_rejected
P0043,F01,043,first_case_rejected
P0044,F01,044,first_case_rejected
P0045,F01,045,first_case_rejected
P0046,F01,046,first_case_rejected
P0047,F01,047,first_case_rejected
P0048,F01,048,first_case_rejected
P0049,F01,049,first_case_rejected
P0050,F01,050,first_case_rejected
P0051,F01,051,first_case_rejected
P0052,F01,052,first_case_rejected
P0053,F01,053,first_case_rejected
P0054,F01,054,first_case_rejected
P0055,F01,055,first_case_rejected
P0056,F01,056,first_case_rejected
P0057,F01,057,first_case_rejected
P0058,F01,058,first_case_rejected
P0059,F01,059,first_case_rejected
P0060,F01,060,first_case_rejected
P0061,F01,061,first_case_rejected
P0062,F01,062,first_case_rejected
P0063,F01,063,first_case_rejected
P0064,F01,064,first_case_rejected
P0065,F01,065,first_case_rejected
P0066,F01,066,first_case_rejected
P0067,F01,067,first_case_survived_full_stored_rejected
P0068,F01,068,first_case_rejected
P0069,F01,069,first_case_rejected
P0070,F01,070,first_case_rejected
P0071,F01,071,first_case_rejected
P0072,F01,072,first_case_rejected
P0073,F01,073,first_case_rejected
P0074,F01,074,first_case_rejected
P0075,F01,075,first_case_rejected
P0076,F01,076,first_case_rejected
P0077,F01,077,first_case_rejected
P0078,F01,078,first_case_rejected
P0079,F01,079,first_case_rejected
P0080,F01,080,first_case_rejected
P0081,F01,081,first_case_rejected
P0082,F01,082,first_case_rejected
P0083,F01,083,first_case_rejected
P0084,F01,084,first_case_rejected
P0085,F01,085,first_case_rejected
P0086,F01,086,first_case_rejected
P0087,F01,087,first_case_rejected
P0088,F01,088,first_case_rejected
P0089,F01,089,first_case_rejected
P0090,F01,090,first_case_rejected
P0091,F01,091,first_case_rejected
P0092,F01,092,first_case_rejected
P0093,F01,093,first_case_rejected
P0094,F01,094,first_case_rejected
P0095,F01,095,first_case_rejected
P0096,F01,096,first_case_rejected
P0097,F01,097,first_case_rejected
P0098,F01,098,first_case_rejected
P0099,F01,099,first_case_rejected
P0100,F01,100,first_case_rejected
P0101,F01,101,first_case_rejected
P0102,F01,102,first_case_rejected
P0103,F01,103,first_case_rejected
P0104,F01,104,first_case_rejected
P0105,F01,105,first_case_rejected
P0106,F01,106,first_case_rejected
P0107,F01,107,first_case_rejected
P0108,F01,108,first_case_rejected
P0109,F01,109,first_case_rejected
P0110,F01,110,first_case_rejected
P0111,F01,111,first_case_rejected
P0112,F01,112,first_case_rejected
P0113,F01,113,first_case_rejected
P0114,F01,114,first_case_rejected
P0115,F01,115,first_case_rejected
P0116,F01,116,first_case_rejected
P0117,F01,117,first_case_rejected
P0118,F01,118,first_case_rejected
P0119,F01,119,first_case_rejected
P0120,F01,120,first_case_rejected
P0121,F01,121,first_case_rejected
P0122,F01,122,first_case_rejected
P0123,F01,123,first_case_rejected
P0124,F01,124,first_case_rejected
P0125,F01,125,first_case_rejected
P0126,F01,126,first_case_rejected
P0127,F01,127,first_case_rejected
P0128,F01,128,first_case_rejected
P0129,F01,129,first_case_rejected
P0130,F01,130,first_case_rejected
P0131,F01,131,first_case_rejected
P0132,F01,132,first_case_rejected
P0133,F01,133,first_case_rejected
P0134,F01,134,first_case_rejected
P0135,F01,135,full_stored_hit
P0136,F01,136,first_case_rejected
P0137,F01,137,first_case_rejected
P0138,F01,138,first_case_rejected
P0139,F01,139,first_case_rejected
P0140,F01,140,first_case_rejected
P0141,F01,141,first_case_rejected
P0142,F01,142,first_case_rejected
P0143,F01,143,first_case_rejected
P0144,F01,144,first_case_rejected
P0145,F01,145,first_case_rejected
P0146,F01,146,first_case_rejected
P0147,F01,147,first_case_rejected
P0148,F01,148,first_case_rejected
P0149,F01,149,first_case_rejected
P0150,F01,150,first_case_rejected
P0151,F01,151,first_case_rejected
P0152,F01,152,first_case_rejected
P0153,F01,153,first_case_rejected
P0154,F01,154,first_case_rejected
P0155,F01,155,first_case_rejected
P0156,F01,156,first_case_rejected
P0157,F01,157,first_case_rejected
P0158,F01,158,first_case_rejected
P0159,F01,159,first_case_rejected
P0160,F01,160,first_case_rejected
P0161,F01,161,first_case_rejected
P0162,F01,162,first_case_rejected
P0163,F01,163,first_case_rejected
P0164,F01,164,first_case_rejected
P0165,F01,165,first_case_rejected
P0166,F01,166,first_case_rejected
P0167,F01,167,first_case_rejected
P0168,F01,168,first_case_rejected
P0169,F01,169,first_case_rejected
P0170,F01,170,first_case_rejected
P0171,F01,171,first_case_rejected
P0172,F01,172,first_case_rejected
P0173,F01,173,first_case_rejected
P0174,F01,174,first_case_rejected
P0175,F01,175,first_case_rejected
P0176,F01,176,first_case_rejected
P0177,F01,177,first_case_rejected
P0178,F01,178,first_case_rejected
P0179,F01,179,first_case_rejected
P0180,F01,180,first_case_rejected
P0181,F01,181,first_case_rejected
P0182,F01,182,first_case_rejected
P0183,F01,183,first_case_rejected
P0184,F01,184,first_case_rejected
P0185,F01,185,first_case_rejected
P0186,F01,186,first_case_rejected
P0187,F01,187,first_case_rejected
P0188,F01,188,first_case_rejected
P0189,F01,189,first_case_rejected
P0190,F01,190,first_case_rejected
P0191,F01,191,first_case_rejected
P0192,F01,192,first_case_rejected
P0193,F01,193,first_case_rejected
P0194,F01,194,first_case_rejected
P0195,F01,195,first_case_rejected
P0196,F01,196,first_case_rejected
P0197,F01,197,first_case_rejected
P0198,F01,198,first_case_rejected
P0199,F01,199,first_case_rejected
P0200,F01,200,first_case_rejected
P0201,F01,201,first_case_rejected
P0202,F01,202,first_case_rejected
P0203,F01,203,first_case_rejected
P0204,F01,204,first_case_rejected
P0205,F01,205,first_case_rejected
P0206,F01,206,first_case_rejected
P0207,F01,207,first_case_rejected
P0208,F01,208,first_case_rejected
P0209,F01,209,first_case_rejected
P0210,F01,210,first_case_rejected
P0211,F01,211,first_case_rejected
P0212,F01,212,first_case_rejected
P0213,F01,213,first_case_rejected
P0214,F01,214,first_case_rejected
P0215,F01,215,first_case_rejected
P0216,F01,216,first_case_rejected
P0217,F01,217,first_case_rejected
P0218,F01,218,first_case_rejected
P0219,F01,219,first_case_rejected
P0220,F01,220,first_case_rejected
P0221,F01,221,first_case_rejected
P0222,F01,222,first_case_rejected
P0223,F01,223,first_case_rejected
P0224,F01,224,first_case_rejected
P0225,F01,225,first_case_rejected
P0226,F01,226,first_case_rejected
P0227,F01,227,first_case_rejected
P0228,F01,228,first_case_rejected
P0229,F01,229,first_case_rejected
P0230,F01,230,first_case_rejected
P0231,F01,231,first_case_rejected
P0232,F01,232,first_case_rejected
P0233,F01,233,first_case_rejected
P0234,F01,234,first_case_rejected
P0235,F01,235,first_case_rejected
P0236,F01,236,first_case_rejected
P0237,F01,237,first_case_rejected
P0238,F01,238,first_case_rejected
P0239,F01,239,first_case_rejected
P0240,F01,240,first_case_rejected
P0241,F01,241,first_case_rejected
P0242,F01,242,first_case_rejected
P0243,F01,243,first_case_rejected
P0244,F01,244,first_case_rejected
P0245,F01,245,first_case_rejected
P0246,F01,246,first_case_rejected
P0247,F01,247,first_case_rejected
P0248,F01,248,first_case_rejected
P0249,F01,249,first_case_rejected
P0250,F01,250,first_case_rejected
P0251,F01,251,first_case_rejected
P0252,F01,252,first_case_rejected
P0253,F01,253,first_case_rejected
P0254,F01,254,first_case_rejected
P0255,F01,255,first_case_rejected
P0256,F01,256,first_case_rejected
P0257,F01,257,first_case_rejected
P0258,F01,258,first_case_rejected
P0259,F01,259,first_case_rejected
P0260,F01,260,first_case_rejected
P0261,F01,261,first_case_rejected
P0262,F01,262,first_case_rejected
P0263,F01,263,first_case_rejected
P0264,F01,264,first_case_rejected
P0265,F01,265,first_case_rejected
P0266,F01,266,first_case_rejected
P0267,F01,267,first_case_rejected
P0268,F01,268,first_case_rejected
P0269,F01,269,first_case_rejected
P0270,F01,270,first_case_rejected
P0271,F01,271,first_case_rejected
P0272,F01,272,first_case_rejected
P0273,F01,273,first_case_rejected
P0274,F01,274,first_case_rejected
P0275,F01,275,first_case_rejected
P0276,F01,276,first_case_rejected
P0277,F01,277,first_case_rejected
P0278,F01,278,first_case_rejected
P0279,F01,279,first_case_rejected
P0280,F01,280,first_case_rejected
P0281,F01,281,first_case_rejected
P0282,F01,282,first_case_rejected
P0283,F01,283,first_case_rejected
P0284,F01,284,first_case_rejected
P0285,F01,285,first_case_rejected
P0286,F01,286,first_case_rejected
P0287,F01,287,first_case_rejected
P0288,F01,288,first_case_rejected
P0289,F01,289,first_case_rejected
P0290,F01,290,first_case_rejected
P0291,F01,291,first_case_rejected
P0292,F01,292,first_case_rejected
P0293,F01,293,first_case_rejected
P0294,F01,294,first_case_rejected
P0295,F01,295,first_case_rejected
P0296,F01,296,first_case_rejected
P0297,F01,297,first_case_rejected
P0298,F01,298,first_case_rejected
P0299,F01,299,first_case_rejected
P0300,F01,300,first_case_rejected
P0301,F01,301,first_case_rejected
P0302,F01,302,first_case_rejected
P0303,F01,303,first_case_rejected
P0304,F01,304,first_case_rejected
P0305,F01,305,first_case_rejected
P0306,F01,306,first_case_rejected
P0307,F01,307,first_case_rejected
P0308,F01,308,first_case_rejected
P0309,F01,309,first_case_rejected
P0310,F01,310,first_case_rejected
P0311,F01,311,first_case_rejected
P0312,F01,312,first_case_rejected
P0313,F01,313,first_case_rejected
P0314,F01,314,first_case_rejected
P0315,F01,315,first_case_rejected
P0316,F01,316,first_case_rejected
P0317,F01,317,first_case_rejected
P0318,F01,318,first_case_rejected
P0319,F01,319,first_case_rejected
P0320,F01,320,first_case_rejected
P0321,F01,321,first_case_rejected
P0322,F01,322,first_case_rejected
P0323,F01,323,first_case_rejected
P0324,F01,324,first_case_rejected
P0325,F01,325,first_case_rejected
P0326,F01,326,first_case_rejected
P0327,F01,327,first_case_rejected
P0328,F01,328,first_case_rejected
P0329,F01,329,first_case_rejected
P0330,F01,330,first_case_rejected
P0331,F01,331,first_case_rejected
P0332,F01,332,first_case_rejected
P0333,F01,333,first_case_rejected
P0334,F01,334,first_case_rejected
P0335,F01,335,first_case_rejected
P0336,F01,336,first_case_rejected
P0337,F01,337,first_case_rejected
P0338,F01,338,first_case_rejected
P0339,F01,339,first_case_rejected
P0340,F01,340,first_case_rejected
P0341,F01,341,first_case_rejected
P0342,F01,342,first_case_rejected
P0343,F01,343,first_case_rejected
P0344,F01,344,first_case_rejected
P0345,F01,345,first_case_rejected
P0346,F01,346,first_case_rejected
P0347,F01,347,first_case_rejected
P0348,F01,348,first_case_rejected
P0349,F01,349,first_case_rejected
P0350,F01,350,first_case_rejected
P0351,F01,351,first_case_rejected
P0352,F01,352,first_case_rejected
P0353,F01,353,first_case_rejected
P0354,F01,354,first_case_rejected
P0355,F01,355,first_case_rejected
P0356,F01,356,first_case_rejected
P0357,F01,357,first_case_rejected
P0358,F01,358,first_case_rejected
P0359,F01,359,first_case_rejected
P0360,F01,360,first_case_rejected
P0361,F01,361,first_case_rejected
P0362,F01,362,first_case_rejected
P0363,F01,363,first_case_rejected
P0364,F01,364,first_case_rejected
P0365,F01,365,first_case_rejected
P0366,F01,366,first_case_rejected
P0367,F01,367,first_case_rejected
P0368,F01,368,first_case_rejected
P0369,F01,369,first_case_rejected
P0370,F01,370,first_case_rejected
P0371,F01,371,first_case_rejected
P0372,F01,372,first_case_rejected
P0373,F01,373,first_case_rejected
P0374,F01,374,first_case_rejected
P0375,F01,375,first_case_rejected
P0376,F01,376,first_case_rejected
P0377,F01,377,first_case_rejected
P0378,F01,378,first_case_rejected
P0379,F01,379,first_case_rejected
P0380,F01,380,first_case_rejected
P0381,F01,381,first_case_rejected
P0382,F01,382,first_case_rejected
P0383,F01,383,first_case_rejected
P0384,F01,384,first_case_rejected
P0385,F01,385,first_case_rejected
P0386,F01,386,first_case_rejected
P0387,F01,387,first_case_rejected
P0388,F01,388,first_case_rejected
P0389,F01,389,first_case_rejected
P0390,F01,390,first_case_rejected
P0391,F01,391,first_case_rejected
P0392,F01,392,first_case_rejected
P0393,F01,393,first_case_rejected
P0394,F01,394,first_case_rejected
P0395,F01,395,first_case_rejected
P0396,F01,396,first_case_rejected
P0397,F01,397,first_case_rejected
P0398,F01,398,first_case_rejected
P0399,F01,399,first_case_rejected
P0400,F01,400,first_case_rejected
P0401,F02,001,first_case_rejected
P0402,F02,002,first_case_rejected
P0403,F02,003,first_case_rejected
P0404,F02,004,first_case_rejected
P0405,F02,005,first_case_rejected
P0406,F02,006,first_case_rejected
P0407,F02,007,first_case_rejected
P0408,F02,008,first_case_rejected
P0409,F02,009,first_case_rejected
P0410,F02,010,first_case_rejected
P0411,F02,011,first_case_rejected
P0412,F02,012,first_case_rejected
P0413,F02,013,first_case_rejected
P0414,F02,014,first_case_rejected
P0415,F02,015,first_case_rejected
P0416,F02,016,first_case_rejected
P0417,F02,017,first_case_rejected
P0418,F02,018,first_case_rejected
P0419,F02,019,first_case_rejected
P0420,F02,020,first_case_rejected
P0421,F02,021,first_case_rejected
P0422,F02,022,first_case_rejected
P0423,F02,023,first_case_rejected
P0424,F02,024,first_case_rejected
P0425,F02,025,first_case_rejected
P0426,F02,026,first_case_rejected
P0427,F02,027,first_case_rejected
P0428,F02,028,first_case_rejected
P0429,F02,029,first_case_rejected
P0430,F02,030,first_case_rejected
P0431,F02,031,first_case_rejected
P0432,F02,032,first_case_rejected
P0433,F02,033,first_case_rejected
P0434,F02,034,first_case_rejected
P0435,F02,035,first_case_rejected
P0436,F02,036,first_case_rejected
P0437,F02,037,first_case_rejected
P0438,F02,038,first_case_rejected
P0439,F02,039,first_case_rejected
P0440,F02,040,first_case_rejected
P0441,F02,041,first_case_rejected
P0442,F02,042,first_case_rejected
P0443,F02,043,first_case_rejected
P0444,F02,044,first_case_rejected
P0445,F02,045,first_case_rejected
P0446,F02,046,first_case_rejected
P0447,F02,047,first_case_rejected
P0448,F02,048,first_case_rejected
P0449,F02,049,first_case_rejected
P0450,F02,050,first_case_rejected
P0451,F02,051,first_case_rejected
P0452,F02,052,first_case_rejected
P0453,F02,053,first_case_rejected
P0454,F02,054,first_case_rejected
P0455,F02,055,first_case_rejected
P0456,F02,056,first_case_rejected
P0457,F02,057,first_case_rejected
P0458,F02,058,first_case_rejected
P0459,F02,059,first_case_rejected
P0460,F02,060,first_case_rejected
P0461,F02,061,first_case_rejected
P0462,F02,062,first_case_rejected
P0463,F02,063,first_case_rejected
P0464,F02,064,first_case_rejected
P0465,F02,065,first_case_rejected
P0466,F02,066,first_case_rejected
P0467,F02,067,first_case_survived_full_stored_rejected
P0468,F02,068,first_case_rejected
P0469,F02,069,first_case_rejected
P0470,F02,070,first_case_rejected
P0471,F02,071,first_case_rejected
P0472,F02,072,first_case_rejected
P0473,F02,073,first_case_rejected
P0474,F02,074,first_case_rejected
P0475,F02,075,first_case_rejected
P0476,F02,076,first_case_rejected
P0477,F02,077,first_case_rejected
P0478,F02,078,first_case_rejected
P0479,F02,079,first_case_rejected
P0480,F02,080,first_case_rejected
P0481,F02,081,first_case_rejected
P0482,F02,082,first_case_rejected
P0483,F02,083,first_case_rejected
P0484,F02,084,first_case_rejected
P0485,F02,085,first_case_rejected
P0486,F02,086,first_case_rejected
P0487,F02,087,full_stored_hit
P0488,F02,088,first_case_rejected
P0489,F02,089,first_case_rejected
P0490,F02,090,first_case_rejected
P0491,F02,091,first_case_rejected
P0492,F02,092,first_case_rejected
P0493,F02,093,first_case_rejected
P0494,F02,094,first_case_rejected
P0495,F02,095,first_case_rejected
P0496,F02,096,first_case_rejected
P0497,F02,097,first_case_rejected
P0498,F02,098,first_case_rejected
P0499,F02,099,first_case_rejected
P0500,F02,100,first_case_rejected
P0501,F02,101,first_case_rejected
P0502,F02,102,first_case_rejected
P0503,F02,103,first_case_rejected
P0504,F02,104,first_case_rejected
P0505,F02,105,first_case_rejected
P0506,F02,106,first_case_rejected
P0507,F02,107,first_case_rejected
P0508,F02,108,first_case_rejected
P0509,F02,109,first_case_rejected
P0510,F02,110,first_case_rejected
P0511,F02,111,first_case_rejected
P0512,F02,112,first_case_rejected
P0513,F02,113,first_case_rejected
P0514,F02,114,first_case_rejected
P0515,F02,115,first_case_rejected
P0516,F02,116,first_case_rejected
P0517,F02,117,first_case_rejected
P0518,F02,118,first_case_rejected
P0519,F02,119,first_case_rejected
P0520,F02,120,first_case_rejected
P0521,F02,121,first_case_rejected
P0522,F02,122,first_case_rejected
P0523,F02,123,first_case_rejected
P0524,F02,124,first_case_rejected
P0525,F02,125,first_case_rejected
P0526,F02,126,first_case_rejected
P0527,F02,127,first_case_rejected
P0528,F02,128,first_case_rejected
P0529,F02,129,first_case_rejected
P0530,F02,130,first_case_rejected
P0531,F02,131,first_case_rejected
P0532,F02,132,first_case_rejected
P0533,F02,133,first_case_rejected
P0534,F02,134,first_case_rejected
P0535,F02,135,first_case_rejected
P0536,F02,136,first_case_rejected
P0537,F02,137,first_case_rejected
P0538,F02,138,first_case_rejected
P0539,F02,139,first_case_rejected
P0540,F02,140,full_stored_hit
P0541,F02,141,first_case_rejected
P0542,F02,142,first_case_rejected
P0543,F02,143,first_case_rejected
P0544,F02,144,first_case_rejected
P0545,F02,145,first_case_rejected
P0546,F02,146,first_case_rejected
P0547,F02,147,first_case_rejected
P0548,F02,148,first_case_rejected
P0549,F02,149,first_case_rejected
P0550,F02,150,first_case_rejected
P0551,F02,151,first_case_rejected
P0552,F02,152,first_case_rejected
P0553,F02,153,first_case_rejected
P0554,F02,154,first_case_rejected
P0555,F02,155,first_case_rejected
P0556,F02,156,first_case_rejected
P0557,F02,157,first_case_rejected
P0558,F02,158,first_case_rejected
P0559,F02,159,first_case_rejected
P0560,F02,160,first_case_rejected
P0561,F02,161,first_case_rejected
P0562,F02,162,first_case_rejected
P0563,F02,163,first_case_rejected
P0564,F02,164,first_case_rejected
P0565,F02,165,first_case_rejected
P0566,F02,166,first_case_rejected
P0567,F02,167,first_case_rejected
P0568,F02,168,first_case_rejected
P0569,F02,169,first_case_rejected
P0570,F02,170,first_case_rejected
P0571,F02,171,first_case_rejected
P0572,F02,172,first_case_rejected
P0573,F02,173,first_case_rejected
P0574,F02,174,first_case_rejected
P0575,F02,175,first_case_rejected
P0576,F02,176,first_case_rejected
P0577,F02,177,first_case_rejected
P0578,F02,178,first_case_rejected
P0579,F02,179,first_case_rejected
P0580,F02,180,first_case_rejected
P0581,F02,181,first_case_rejected
P0582,F02,182,first_case_rejected
P0583,F02,183,first_case_rejected
P0584,F02,184,first_case_rejected
P0585,F02,185,first_case_rejected
P0586,F02,186,first_case_rejected
P0587,F02,187,first_case_rejected
P0588,F02,188,first_case_rejected
P0589,F02,189,first_case_rejected
P0590,F02,190,first_case_rejected
P0591,F02,191,first_case_rejected
P0592,F02,192,first_case_rejected
P0593,F02,193,first_case_rejected
P0594,F02,194,first_case_rejected
P0595,F02,195,first_case_rejected
P0596,F02,196,first_case_rejected
P0597,F02,197,first_case_rejected
P0598,F02,198,first_case_rejected
P0599,F02,199,first_case_rejected
P0600,F02,200,first_case_rejected
P0601,F02,201,first_case_rejected
P0602,F02,202,first_case_rejected
P0603,F02,203,first_case_rejected
P0604,F02,204,first_case_rejected
P0605,F02,205,first_case_rejected
P0606,F02,206,first_case_rejected
P0607,F02,207,first_case_rejected
P0608,F02,208,first_case_rejected
P0609,F02,209,first_case_rejected
P0610,F02,210,first_case_rejected
P0611,F02,211,first_case_rejected
P0612,F02,212,first_case_rejected
P0613,F02,213,first_case_rejected
P0614,F02,214,first_case_rejected
P0615,F02,215,first_case_rejected
P0616,F02,216,first_case_rejected
P0617,F02,217,first_case_rejected
P0618,F02,218,first_case_rejected
P0619,F02,219,first_case_rejected
P0620,F02,220,first_case_rejected
P0621,F02,221,first_case_rejected
P0622,F02,222,first_case_rejected
P0623,F02,223,first_case_rejected
P0624,F02,224,first_case_rejected
P0625,F02,225,first_case_rejected
P0626,F02,226,first_case_rejected
P0627,F02,227,first_case_rejected
P0628,F02,228,first_case_rejected
P0629,F02,229,first_case_rejected
P0630,F02,230,first_case_rejected
P0631,F02,231,first_case_rejected
P0632,F02,232,first_case_rejected
P0633,F02,233,first_case_rejected
P0634,F02,234,first_case_rejected
P0635,F02,235,first_case_rejected
P0636,F02,236,first_case_rejected
P0637,F02,237,first_case_rejected
P0638,F02,238,first_case_rejected
P0639,F02,239,first_case_rejected
P0640,F02,240,first_case_rejected
P0641,F02,241,first_case_rejected
P0642,F02,242,first_case_rejected
P0643,F02,243,first_case_rejected
P0644,F02,244,first_case_rejected
P0645,F02,245,first_case_rejected
P0646,F02,246,first_case_rejected
P0647,F02,247,first_case_rejected
P0648,F02,248,first_case_rejected
P0649,F02,249,first_case_rejected
P0650,F02,250,first_case_rejected
P0651,F02,251,first_case_rejected
P0652,F02,252,first_case_rejected
P0653,F02,253,first_case_rejected
P0654,F02,254,first_case_rejected
P0655,F02,255,first_case_rejected
P0656,F02,256,first_case_rejected
P0657,F02,257,first_case_rejected
P0658,F02,258,first_case_rejected
P0659,F02,259,first_case_rejected
P0660,F02,260,first_case_rejected
P0661,F02,261,first_case_rejected
P0662,F02,262,first_case_rejected
P0663,F02,263,first_case_rejected
P0664,F02,264,first_case_rejected
P0665,F02,265,first_case_rejected
P0666,F02,266,first_case_rejected
P0667,F02,267,first_case_rejected
P0668,F02,268,first_case_rejected
P0669,F02,269,first_case_rejected
P0670,F02,270,first_case_rejected
P0671,F02,271,first_case_rejected
P0672,F02,272,first_case_rejected
P0673,F02,273,first_case_rejected
P0674,F02,274,first_case_rejected
P0675,F02,275,first_case_rejected
P0676,F02,276,first_case_rejected
P0677,F02,277,first_case_rejected
P0678,F02,278,first_case_rejected
P0679,F02,279,first_case_rejected
P0680,F02,280,first_case_rejected
P0681,F02,281,first_case_rejected
P0682,F02,282,first_case_rejected
P0683,F02,283,first_case_rejected
P0684,F02,284,first_case_rejected
P0685,F02,285,first_case_rejected
P0686,F02,286,first_case_rejected
P0687,F02,287,first_case_rejected
P0688,F02,288,first_case_rejected
P0689,F02,289,first_case_rejected
P0690,F02,290,first_case_rejected
P0691,F02,291,first_case_rejected
P0692,F02,292,first_case_rejected
P0693,F02,293,first_case_rejected
P0694,F02,294,first_case_rejected
P0695,F02,295,first_case_rejected
P0696,F02,296,first_case_rejected
P0697,F02,297,first_case_rejected
P0698,F02,298,first_case_rejected
P0699,F02,299,first_case_rejected
P0700,F02,300,first_case_rejected
P0701,F02,301,first_case_rejected
P0702,F02,302,first_case_rejected
P0703,F02,303,first_case_rejected
P0704,F02,304,first_case_rejected
P0705,F02,305,first_case_rejected
P0706,F02,306,first_case_rejected
P0707,F02,307,first_case_rejected
P0708,F02,308,first_case_rejected
P0709,F02,309,first_case_rejected
P0710,F02,310,first_case_rejected
P0711,F02,311,first_case_rejected
P0712,F02,312,first_case_rejected
P0713,F02,313,first_case_rejected
P0714,F02,314,first_case_rejected
P0715,F02,315,first_case_rejected
P0716,F02,316,first_case_rejected
P0717,F02,317,first_case_rejected
P0718,F02,318,first_case_rejected
P0719,F02,319,first_case_rejected
P0720,F02,320,first_case_rejected
P0721,F02,321,first_case_rejected
P0722,F02,322,first_case_rejected
P0723,F02,323,first_case_rejected
P0724,F02,324,first_case_rejected
P0725,F02,325,first_case_rejected
P0726,F02,326,first_case_rejected
P0727,F02,327,first_case_rejected
P0728,F02,328,first_case_rejected
P0729,F02,329,first_case_rejected
P0730,F02,330,first_case_rejected
P0731,F02,331,first_case_rejected
P0732,F02,332,first_case_rejected
P0733,F02,333,first_case_rejected
P0734,F02,334,first_case_rejected
P0735,F02,335,first_case_rejected
P0736,F02,336,first_case_rejected
P0737,F02,337,first_case_rejected
P0738,F02,338,first_case_rejected
P0739,F02,339,first_case_rejected
P0740,F02,340,first_case_rejected
P0741,F02,341,first_case_rejected
P0742,F02,342,first_case_rejected
P0743,F02,343,first_case_rejected
P0744,F02,344,first_case_rejected
P0745,F02,345,first_case_rejected
P0746,F02,346,first_case_rejected
P0747,F02,347,first_case_rejected
P0748,F02,348,first_case_rejected
P0749,F02,349,first_case_rejected
P0750,F02,350,first_case_rejected
P0751,F02,351,first_case_rejected
P0752,F02,352,first_case_rejected
P0753,F02,353,first_case_rejected
P0754,F02,354,first_case_rejected
P0755,F02,355,first_case_rejected
P0756,F02,356,first_case_rejected
P0757,F02,357,first_case_rejected
P0758,F02,358,first_case_rejected
P0759,F02,359,first_case_rejected
P0760,F02,360,first_case_rejected
P0761,F02,361,first_case_rejected
P0762,F02,362,first_case_rejected
P0763,F02,363,first_case_rejected
P0764,F02,364,first_case_rejected
P0765,F02,365,first_case_rejected
P0766,F02,366,first_case_rejected
P0767,F02,367,first_case_rejected
P0768,F02,368,first_case_rejected
P0769,F02,369,first_case_rejected
P0770,F02,370,first_case_rejected
P0771,F02,371,first_case_rejected
P0772,F02,372,first_case_rejected
P0773,F02,373,first_case_rejected
P0774,F02,374,first_case_rejected
P0775,F02,375,first_case_rejected
P0776,F02,376,first_case_rejected
P0777,F02,377,first_case_rejected
P0778,F02,378,first_case_rejected
P0779,F02,379,first_case_rejected
P0780,F02,380,first_case_rejected
P0781,F02,381,first_case_rejected
P0782,F02,382,first_case_rejected
P0783,F02,383,first_case_rejected
P0784,F02,384,first_case_rejected
P0785,F02,385,first_case_rejected
P0786,F02,386,first_case_rejected
P0787,F02,387,first_case_rejected
P0788,F02,388,first_case_rejected
P0789,F02,389,first_case_rejected
P0790,F02,390,first_case_rejected
P0791,F02,391,first_case_rejected
P0792,F02,392,first_case_rejected
P0793,F02,393,first_case_rejected
P0794,F02,394,first_case_rejected
P0795,F02,395,first_case_rejected
P0796,F02,396,first_case_rejected
P0797,F02,397,first_case_rejected
P0798,F02,398,first_case_rejected
P0799,F02,399,first_case_rejected
P0800,F02,400,first_case_rejected


==> anc/evidence/data/input_features.csv <==
record_id,phase,included,input_kind,pattern,initial_lexical_pattern,alternative_category,classification_confidence,semantic_review_status,response_context,latest_response_word_units,seconds_since_latest_response,display_chars_not_typed_chars,input_word_units_not_typed_words,attachment_or_paste_entries,singleton_at_15min_input_gap_rule,temporal_pattern,phase_seconds
I0001,competition,1,slash_command,app_command,app_command,,not_assessed,not_reviewed,missing_full_transcript,,,6,1,0,0,no_specific_temporal_interpretation,81298.488
I0002,competition,1,text,operational,operational,,not_assessed,not_reviewed,missing_full_transcript,,,810,132,0,0,no_specific_temporal_interpretation,81800.668
I0003,competition,1,text,operational,ambiguous,,high,reviewed_request_framing,missing_full_transcript,,,44,6,0,0,no_specific_temporal_interpretation,95503.302
I0004,competition,1,text,orchestration,orchestration,,not_assessed,not_reviewed,missing_full_transcript,,,15,3,0,0,no_specific_temporal_interpretation,95536.88
I0005,competition,1,text,ambiguous,ambiguous,,not_assessed,not_reviewed,missing_full_transcript,,,62,11,0,0,no_specific_temporal_interpretation,95585.122
I0006,competition,1,text,orchestration,orchestration,,not_assessed,not_reviewed,missing_full_transcript,,,95,17,0,0,no_specific_temporal_interpretation,95801.139
I0007,competition,1,slash_command,app_command,app_command,,not_assessed,not_reviewed,missing_full_transcript,,,5,1,0,1,no_specific_temporal_interpretation,135585.206
I0008,competition,1,text,orchestration,orchestration,,not_assessed,not_reviewed,missing_full_transcript,,,41,7,0,0,no_specific_temporal_interpretation,138473.506
I0009,competition,1,text,monitoring,monitoring,,not_assessed,not_reviewed,missing_full_transcript,,,23,5,0,0,no_specific_temporal_interpretation,138763.209
I0010,competition,1,text,ambiguous,ambiguous,,not_assessed,not_reviewed,missing_full_transcript,,,37,6,0,0,no_specific_temporal_interpretation,139481.688
I0011,competition,1,text,operational,operational,,not_assessed,not_reviewed,missing_full_transcript,,,72,15,0,0,no_specific_temporal_interpretation,139732.412
I0012,competition,1,text,operational,operational,,not_assessed,not_reviewed,missing_full_transcript,,,84,16,0,0,no_specific_temporal_interpretation,139869.069
I0013,competition,1,text,monitoring,monitoring,,not_assessed,not_reviewed,missing_full_transcript,,,22,4,0,0,no_specific_temporal_interpretation,140162.349
I0014,competition,1,text,orchestration,orchestration,,not_assessed,not_reviewed,missing_full_transcript,,,15,3,0,0,no_specific_temporal_interpretation,140232.005
I0015,competition,1,text,design_or_correction,design_or_correction,,high,reviewed_request_framing,missing_full_transcript,,,213,38,0,0,no_specific_temporal_interpretation,140599.28
I0016,competition,1,text,ambiguous,ambiguous,,not_assessed,not_reviewed,missing_full_transcript,,,94,20,0,0,no_specific_temporal_interpretation,141474.254
I0017,competition,1,text,orchestration,orchestration,,not_assessed,not_reviewed,missing_full_transcript,,,145,30,0,0,no_specific_temporal_interpretation,141637.017
I0018,competition,1,text,orchestration,orchestration,,not_assessed,not_reviewed,missing_full_transcript,,,120,17,0,0,no_specific_temporal_interpretation,141906.984
I0019,competition,1,text,orchestration,orchestration,,not_assessed,not_reviewed,missing_full_transcript,,,87,19,0,0,no_specific_temporal_interpretation,141980.197
I0020,competition,1,text,orchestration,orchestration,,not_assessed,not_reviewed,missing_full_transcript,,,48,8,0,0,no_specific_temporal_interpretation,142707.137
I0021,competition,1,text,ambiguous,ambiguous,,not_assessed,not_reviewed,missing_full_transcript,,,25,5,0,0,no_specific_temporal_interpretation,143271.042
I0022,competition,1,text,monitoring,monitoring,,not_assessed,not_reviewed,missing_full_transcript,,,100,17,0,0,no_specific_temporal_interpretation,145033.894
I0023,competition,1,text,monitoring,monitoring,,not_assessed,not_reviewed,missing_full_transcript,,,25,4,0,0,no_specific_temporal_interpretation,145144.03
I0024,competition,1,text,monitoring,monitoring,,not_assessed,not_reviewed,missing_full_transcript,,,42,7,0,0,return_visit_monitoring_candidate,147544.123
I0025,competition,1,text,orchestration,orchestration,,not_assessed,not_reviewed,missing_full_transcript,,,46,9,0,0,no_specific_temporal_interpretation,147705.172
I0026,competition,1,text,ambiguous,ambiguous,,not_assessed,not_reviewed,no_new_visible_response_in_retained_root,,,239,34,0,0,no_specific_temporal_interpretation,149649.368
I0027,competition,1,text,ambiguous,ambiguous,,not_assessed,not_reviewed,visible_response_available,359,242.721,102,20,0,0,no_specific_temporal_interpretation,150384.475
I0028,competition,1,text,design_or_correction,design_or_correction,,not_assessed,not_reviewed,visible_response_available,181,382.194,49,11,0,0,rapid_content_followup_candidate_not_verified_reading,150790.408
I0029,competition,1,text,design_or_correction,design_or_correction,,not_assessed,not_reviewed,visible_response_available,77,69.691,134,23,0,0,rapid_content_followup_candidate_not_verified_reading,150923.504
I0030,competition,1,text,operational,operational,,not_assessed,not_reviewed,visible_response_available,144,138.125,307,42,0,0,no_specific_temporal_interpretation,151360.035
I0031,competition,1,text,monitoring,ambiguous,,high,reviewed_request_framing,visible_response_available,37,30.729,31,6,0,0,no_specific_temporal_interpretation,151721.807
I0032,competition,1,text,operational,operational,,not_assessed,not_reviewed,visible_response_available,40,145.78,197,35,0,0,no_specific_temporal_interpretation,152008.829
I0033,competition,1,text,ambiguous,ambiguous,,not_assessed,not_reviewed,visible_response_available,82,65.594,81,15,0,0,no_specific_temporal_interpretation,152381.255
I0034,competition,1,text,operational,operational,,not_assessed,not_reviewed,visible_response_available,129,24.167,75,13,0,0,no_specific_temporal_interpretation,152677.854
I0035,competition,1,text,orchestration,orchestration,,not_assessed,not_reviewed,visible_response_available,71,5.314,93,17,0,0,no_specific_temporal_interpretation,152984.114
I0036,competition,1,text,design_or_correction,design_or_correction,,not_assessed,not_reviewed,visible_response_available,57,2693.653,46,7,0,0,no_specific_temporal_interpretation,155741.897
I0037,competition,1,text,orchestration,orchestration,,not_assessed,not_reviewed,visible_response_available,26,0.364,4,1,0,0,no_specific_temporal_interpretation,156083.352
I0038,competition,1,text,design_or_correction,design_or_correction,,not_assessed,not_reviewed,visible_response_available,111,41.144,92,19,0,0,rapid_content_followup_candidate_not_verified_reading,156129.313
I0039,competition,1,text,operational,design_or_correction,design_or_correction,medium,reviewed_request_framing,visible_response_available,149,161.777,188,31,0,0,no_specific_temporal_interpretation,156316.005
I0040,competition,1,text,orchestration,orchestration,,not_assessed,not_reviewed,visible_response_available,235,169.976,112,22,0,0,no_specific_temporal_interpretation,156578.673
I0041,competition,1,text,orchestration,orchestration,,not_assessed,not_reviewed,visible_response_available,19,51.559,73,13,0,0,no_specific_temporal_interpretation,156763.112
I0042,competition,1,text,orchestration,orchestration,,not_assessed,not_reviewed,missing_full_transcript,,,108,17,0,0,no_specific_temporal_interpretation,156876.416
I0043,competition,1,text,orchestration,orchestration,,not_assessed,not_reviewed,missing_full_transcript,,,69,14,0,0,no_specific_temporal_interpretation,157052.847
I0044,competition,1,text,operational,operational,,not_assessed,not_reviewed,missing_full_transcript,,,163,27,0,0,no_specific_temporal_interpretation,157605.297
I0045,competition,1,text,orchestration,orchestration,,not_assessed,not_reviewed,missing_full_transcript,,,135,20,0,0,no_specific_temporal_interpretation,157907.774
I0046,competition,1,text,design_or_correction,design_or_correction,,not_assessed,not_reviewed,missing_full_transcript,,,175,30,0,0,no_specific_temporal_interpretation,158157.153
I0047,competition,1,text,orchestration,orchestration,,not_assessed,not_reviewed,missing_full_transcript,,,210,35,0,1,no_specific_temporal_interpretation,159104.978
I0048,competition,1,text,operational,operational,,not_assessed,not_reviewed,missing_full_transcript,,,132,19,0,0,no_specific_temporal_interpretation,160093.471
I0049,competition,1,text,operational,operational,,not_assessed,not_reviewed,visible_response_available,128,3608.493,23,4,0,0,no_specific_temporal_interpretation,160388.299
I0050,competition,1,text,ambiguous,ambiguous,,not_assessed,not_reviewed,visible_response_available,15,33.888,55,11,0,0,no_specific_temporal_interpretation,160463.147
I0051,competition,1,text,orchestration,orchestration,,not_assessed,not_reviewed,missing_full_transcript,,,157,26,0,1,no_specific_temporal_interpretation,163874.782
I0052,competition,1,text,ambiguous,ambiguous,,not_assessed,not_reviewed,missing_full_transcript,,,25,5,0,0,no_specific_temporal_interpretation,166497.606
I0053,competition,1,text,ambiguous,ambiguous,,not_assessed,not_reviewed,missing_full_transcript,,,39,7,0,0,no_specific_temporal_interpretation,166633.426
I0054,competition,1,text,orchestration,orchestration,,not_assessed,not_reviewed,missing_full_transcript,,,113,21,0,0,no_specific_temporal_interpretation,166748.478
I0055,competition,1,text,orchestration,orchestration,,not_assessed,not_reviewed,missing_full_transcript,,,48,8,0,0,no_specific_temporal_interpretation,167125.467
I0056,competition,1,text,orchestration,orchestration,,not_assessed,not_reviewed,missing_full_transcript,,,42,8,0,0,no_specific_temporal_interpretation,167195.259
I0057,competition,1,text,orchestration,orchestration,,not_assessed,not_reviewed,missing_full_transcript,,,268,51,0,0,no_specific_temporal_interpretation,170579.447
I0058,competition,1,slash_command,app_command,app_command,,not_assessed,not_reviewed,missing_full_transcript,,,6,1,0,0,no_specific_temporal_interpretation,170928.549
I0059,competition,1,text,operational,operational,,not_assessed,not_reviewed,missing_full_transcript,,,54,10,0,0,no_specific_temporal_interpretation,171057.218
I0060,competition,1,text,operational,operational,,not_assessed,not_reviewed,missing_full_transcript,,,52,9,0,0,no_specific_temporal_interpretation,171247.847
I0061,competition,1,text,operational,operational,,not_assessed,not_reviewed,missing_full_transcript,,,75,13,0,0,no_specific_temporal_interpretation,171455.312
I0062,competition,1,text,ambiguous,ambiguous,,not_assessed,not_reviewed,missing_full_transcript,,,49,9,0,0,no_specific_temporal_interpretation,171546.86
I0063,competition,1,text,ambiguous,ambiguous,,not_assessed,not_reviewed,missing_full_transcript,,,57,10,0,0,no_specific_temporal_interpretation,171652.707
I0064,competition,1,text,ambiguous,ambiguous,,low,reviewed_request_framing,visible_response_available,56,11324.608,5,1,0,0,no_specific_temporal_interpretation,171824.608
I0065,competition,1,text,monitoring,monitoring,,not_assessed,not_reviewed,missing_full_transcript,,,22,4,0,0,no_specific_temporal_interpretation,172015.111
I0066,competition,1,text,ambiguous,ambiguous,,not_assessed,not_reviewed,visible_response_available,1,2031.271,34,7,0,1,no_specific_temporal_interpretation,173859.121
I0067,competition,1,text,ambiguous,ambiguous,,not_assessed,not_reviewed,visible_response_available,417,900.69,696,108,0,1,no_specific_temporal_interpretation,174895.157
I0068,competition,1,text,monitoring,monitoring,,not_assessed,not_reviewed,missing_full_transcript,,,20,3,0,1,return_visit_monitoring_candidate,181175.001
I0069,competition,1,text,operational,operational,,not_assessed,not_reviewed,missing_full_transcript,,,276,54,0,0,no_specific_temporal_interpretation,187200.253
I0070,competition,1,text,operational,operational,,not_assessed,not_reviewed,missing_full_transcript,,,300,55,0,0,no_specific_temporal_interpretation,187225.929
I0071,competition,1,text,design_or_correction,design_or_correction,,not_assessed,not_reviewed,missing_full_transcript,,,95,15,0,0,no_specific_temporal_interpretation,187688.313
I0072,competition,1,text,ambiguous,ambiguous,,not_assessed,not_reviewed,missing_full_transcript,,,165,30,0,0,no_specific_temporal_interpretation,188152.69
I0073,competition,1,text,operational,operational,,not_assessed,not_reviewed,missing_full_transcript,,,50,7,0,0,no_specific_temporal_interpretation,188445.767
I0074,competition,1,text,monitoring,monitoring,,not_assessed,not_reviewed,missing_full_transcript,,,31,5,0,0,no_specific_temporal_interpretation,188597.279
I0075,competition,1,text,orchestration,orchestration,,not_assessed,not_reviewed,missing_full_transcript,,,291,46,0,0,no_specific_temporal_interpretation,189182.522
I0076,competition,1,text,ambiguous,ambiguous,,not_assessed,not_reviewed,missing_full_transcript,,,81,15,0,0,no_specific_temporal_interpretation,190182.09
I0077,competition,1,text,ambiguous,ambiguous,,not_assessed,not_reviewed,missing_full_transcript,,,82,13,0,0,no_specific_temporal_interpretation,190509.564
I0078,competition,1,text,orchestration,orchestration,,not_assessed,not_reviewed,missing_full_transcript,,,119,18,0,0,no_specific_temporal_interpretation,190806.287
I0079,competition,1,text,operational,long_or_imported_material,,high,reviewed_request_framing,missing_full_transcript,,,162,32,1,1,no_specific_temporal_interpretation,223185.201
I0080,competition,1,text,monitoring,monitoring,,not_assessed,not_reviewed,missing_full_transcript,,,50,8,0,0,return_visit_monitoring_candidate,225572.592
I0081,competition,1,text,orchestration,orchestration,,not_assessed,not_reviewed,missing_full_transcript,,,64,10,0,0,no_specific_temporal_interpretation,226312.148
I0082,competition,1,text,operational,operational,,not_assessed,not_reviewed,missing_full_transcript,,,217,37,0,0,no_specific_temporal_interpretation,226738.009
I0083,competition,1,text,operational,operational,,not_assessed,not_reviewed,missing_full_transcript,,,41,8,0,0,no_specific_temporal_interpretation,227076.951
I0084,competition,1,text,orchestration,orchestration,,not_assessed,not_reviewed,missing_full_transcript,,,75,15,0,0,no_specific_temporal_interpretation,227587.79
I0085,competition,1,text,operational,operational,,not_assessed,not_reviewed,missing_full_transcript,,,59,12,0,0,no_specific_temporal_interpretation,227650.118
I0086,competition,1,text,design_or_correction,design_or_correction,,not_assessed,not_reviewed,missing_full_transcript,,,219,35,0,1,no_specific_temporal_interpretation,230200.052
I0087,competition,1,text,orchestration,orchestration,,not_assessed,not_reviewed,missing_full_transcript,,,212,41,0,0,no_specific_temporal_interpretation,235839.438
I0088,competition,1,text,ambiguous,ambiguous,,not_assessed,not_reviewed,missing_full_transcript,,,42,6,0,0,no_specific_temporal_interpretation,235866.2
I0089,competition,1,text,monitoring,monitoring,,not_assessed,not_reviewed,missing_full_transcript,,,40,7,0,1,return_visit_monitoring_candidate,240608.489
I0090,competition,1,text,monitoring,monitoring,,not_assessed,not_reviewed,missing_full_transcript,,,23,4,0,1,return_visit_monitoring_candidate,243185.516
I0091,competition,1,slash_command,app_command,app_command,,not_assessed,not_reviewed,missing_full_transcript,,,12,2,0,0,no_specific_temporal_interpretation,244112.895
I0092,competition,1,slash_command,app_command,app_command,,not_assessed,not_reviewed,missing_full_transcript,,,6,1,0,0,no_specific_temporal_interpretation,244129.143
I0093,competition,1,text,orchestration,orchestration,,not_assessed,not_reviewed,missing_full_transcript,,,171,28,0,1,no_specific_temporal_interpretation,245406.453
I0094,competition,1,text,orchestration,ambiguous,,high,reviewed_request_framing,missing_full_transcript,,,38,7,0,1,no_specific_temporal_interpretation,246427.4
I0095,competition,1,text,monitoring,monitoring,,not_assessed,not_reviewed,missing_full_transcript,,,49,9,0,0,return_visit_monitoring_candidate,248497.278
I0096,competition,1,text,orchestration,orchestration,,not_assessed,not_reviewed,missing_full_transcript,,,245,36,0,0,no_specific_temporal_interpretation,248910.256
I0097,competition,1,text,orchestration,orchestration,,not_assessed,not_reviewed,missing_full_transcript,,,122,23,0,1,no_specific_temporal_interpretation,249872.43
I0098,competition,1,text,monitoring,monitoring,,not_assessed,not_reviewed,missing_full_transcript,,,78,13,0,1,return_visit_monitoring_candidate,254519.494
I0099,competition,1,text,monitoring,monitoring,,not_assessed,not_reviewed,missing_full_transcript,,,53,9,0,0,return_visit_monitoring_candidate,265506.189
I0100,competition,1,text,operational,operational,,not_assessed,not_reviewed,missing_full_transcript,,,116,20,0,0,no_specific_temporal_interpretation,265799.668
I0101,competition,1,text,monitoring,monitoring,,not_assessed,not_reviewed,missing_full_transcript,,,29,5,0,1,return_visit_monitoring_candidate,270892.852
I0102,competition,1,text,ambiguous,ambiguous,,not_assessed,not_reviewed,missing_full_transcript,,,40,9,0,0,no_specific_temporal_interpretation,272657.155
I0103,competition,1,text,design_or_correction,design_or_correction,,not_assessed,not_reviewed,missing_full_transcript,,,484,75,0,0,no_specific_temporal_interpretation,273260.97
I0104,competition,1,text,orchestration,orchestration,,not_assessed,not_reviewed,missing_full_transcript,,,73,11,0,0,no_specific_temporal_interpretation,273560.106
I0105,competition,1,text,monitoring,monitoring,,not_assessed,not_reviewed,missing_full_transcript,,,115,23,0,0,no_specific_temporal_interpretation,273837.438
I0106,competition,1,text,orchestration,orchestration,,not_assessed,not_reviewed,missing_full_transcript,,,68,12,0,1,no_specific_temporal_interpretation,304003.882
I0107,competition,1,text,monitoring,monitoring,,not_assessed,not_reviewed,missing_full_transcript,,,37,7,0,1,no_specific_temporal_interpretation,305158.643
I0108,competition,1,text,orchestration,orchestration,,not_assessed,not_reviewed,missing_full_transcript,,,171,28,0,0,no_specific_temporal_interpretation,313168.789
I0109,competition,1,text,orchestration,orchestration,,not_assessed,not_reviewed,missing_full_transcript,,,50,10,0,0,no_specific_temporal_interpretation,313988.61
I0110,competition,1,text,operational,operational,,not_assessed,not_reviewed,missing_full_transcript,,,128,24,0,0,no_specific_temporal_interpretation,314295.971
I0111,competition,1,text,orchestration,orchestration,,not_assessed,not_reviewed,missing_full_transcript,,,59,10,0,0,no_specific_temporal_interpretation,314883.093
I0112,competition,1,text,orchestration,orchestration,,not_assessed,not_reviewed,missing_full_transcript,,,74,13,0,1,no_specific_temporal_interpretation,323116.553
I0113,competition,1,text,operational,operational,,not_assessed,not_reviewed,missing_full_transcript,,,86,16,0,1,no_specific_temporal_interpretation,324235.909
I0114,competition,1,text,monitoring,monitoring,,not_assessed,not_reviewed,missing_full_transcript,,,62,9,0,1,return_visit_monitoring_candidate,329754.452
I0115,competition,1,text,monitoring,monitoring,,not_assessed,not_reviewed,missing_full_transcript,,,22,4,0,0,return_visit_monitoring_candidate,332217.738
I0116,competition,1,text,design_or_correction,design_or_correction,,not_assessed,not_reviewed,missing_full_transcript,,,186,31,0,0,no_specific_temporal_interpretation,332440.834
I0117,competition,1,text,orchestration,orchestration,,not_assessed,not_reviewed,missing_full_transcript,,,211,36,0,0,no_specific_temporal_interpretation,340031.384
I0118,competition,1,text,ambiguous,ambiguous,,not_assessed,not_reviewed,missing_full_transcript,,,54,9,0,0,no_specific_temporal_interpretation,340342.287
I0119,competition,1,text,ambiguous,ambiguous,,not_assessed,not_reviewed,missing_full_transcript,,,27,5,0,0,no_specific_temporal_interpretation,341214.169
I0120,competition,1,text,design_or_correction,design_or_correction,,high,reviewed_request_framing,missing_full_transcript,,,363,68,0,0,no_specific_temporal_interpretation,351843.726
I0121,competition,1,text,operational,operational,,not_assessed,not_reviewed,missing_full_transcript,,,35,8,0,0,no_specific_temporal_interpretation,352513.753
I0122,competition,1,text,ambiguous,ambiguous,,not_assessed,not_reviewed,missing_full_transcript,,,37,7,0,0,no_specific_temporal_interpretation,352656.712
I0123,competition,1,text,monitoring,monitoring,,not_assessed,not_reviewed,missing_full_transcript,,,18,3,0,1,return_visit_monitoring_candidate,396595.413
I0124,competition,1,text,operational,operational,,not_assessed,not_reviewed,missing_full_transcript,,,320,60,0,1,no_specific_temporal_interpretation,398319.784
I0125,competition,1,text,design_or_correction,design_or_correction,,not_assessed,not_reviewed,missing_full_transcript,,,305,54,0,0,no_specific_temporal_interpretation,400509.598
I0126,competition,1,text,operational,operational,,not_assessed,not_reviewed,missing_full_transcript,,,82,12,0,0,no_specific_temporal_interpretation,401299.029
I0127,competition,1,slash_command,app_command,app_command,,not_assessed,not_reviewed,missing_full_transcript,,,6,1,0,0,no_specific_temporal_interpretation,407694.106
I0128,competition,1,text,operational,operational,,not_assessed,not_reviewed,missing_full_transcript,,,418,77,0,0,no_specific_temporal_interpretation,408404.592
I0129,competition,1,text,design_or_correction,design_or_correction,,not_assessed,not_reviewed,missing_full_transcript,,,90,17,0,0,no_specific_temporal_interpretation,409106.394
I0130,competition,1,text,ambiguous,ambiguous,,not_assessed,not_reviewed,missing_full_transcript,,,78,12,0,0,no_specific_temporal_interpretation,409186.621
I0131,competition,1,text,design_or_correction,design_or_correction,,not_assessed,not_reviewed,missing_full_transcript,,,257,43,0,1,no_specific_temporal_interpretation,413862.888
I0132,competition,1,slash_command,app_command,app_command,,not_assessed,not_reviewed,missing_full_transcript,,,6,1,0,1,no_specific_temporal_interpretation,414980.752
I0133,competition,1,text,design_or_correction,design_or_correction,,not_assessed,not_reviewed,missing_full_transcript,,,186,31,0,0,no_specific_temporal_interpretation,416095.41
I0134,competition,1,text,operational,operational,,not_assessed,not_reviewed,missing_full_transcript,,,72,15,0,0,no_specific_temporal_interpretation,416346.437
I0135,competition,1,text,orchestration,orchestration,,not_assessed,not_reviewed,missing_full_transcript,,,376,58,0,1,no_specific_temporal_interpretation,420088.048
I0136,competition,1,text,operational,operational,,not_assessed,not_reviewed,missing_full_transcript,,,78,14,0,0,no_specific_temporal_interpretation,422851.69
I0137,competition,1,text,monitoring,monitoring,,not_assessed,not_reviewed,missing_full_transcript,,,70,9,0,0,no_specific_temporal_interpretation,423665.826
I0138,competition,1,slash_command,app_command,app_command,,not_assessed,not_reviewed,missing_full_transcript,,,7,1,0,0,no_specific_temporal_interpretation,424362.924
I0139,competition,1,slash_command,app_command,app_command,,not_assessed,not_reviewed,missing_full_transcript,,,6,1,0,0,no_specific_temporal_interpretation,424375.444
I0140,competition,1,text,ambiguous,ambiguous,,not_assessed,not_reviewed,missing_full_transcript,,,324,47,0,0,no_specific_temporal_interpretation,424547.525
I0141,competition,1,text,operational,operational,,not_assessed,not_reviewed,visible_response_available,490,255250.908,518,95,0,1,no_specific_temporal_interpretation,430186.781
I0142,competition,1,text,operational,ambiguous,,high,reviewed_request_framing,visible_response_available,122,894.874,84,13,0,1,no_specific_temporal_interpretation,431586.389
I0143,competition,1,text,operational,design_or_correction,,high,reviewed_request_framing,visible_response_available,56,1700.392,136,27,0,0,no_specific_temporal_interpretation,433436.04
I0144,competition,1,text,ambiguous,ambiguous,,not_assessed,not_reviewed,visible_response_available,72,795.6,59,11,0,0,no_specific_temporal_interpretation,434328.602
I0145,competition,1,text,ambiguous,ambiguous,,not_assessed,not_reviewed,visible_response_available,59,126.603,25,5,0,0,no_specific_temporal_interpretation,434537.041
I0146,competition,1,text,ambiguous,ambiguous,,not_assessed,not_reviewed,visible_response_available,66,1430.458,91,15,0,0,no_specific_temporal_interpretation,436104.435
I0147,competition,1,text,ambiguous,ambiguous,,not_assessed,not_reviewed,visible_response_available,41,605.768,93,19,0,0,no_specific_temporal_interpretation,436763.717
I0148,competition,1,text,ambiguous,ambiguous,,not_assessed,not_reviewed,visible_response_available,51,1309.387,44,9,0,0,no_specific_temporal_interpretation,438217.366
I0149,competition,1,text,ambiguous,ambiguous,,not_assessed,not_reviewed,visible_response_available,45,139.244,42,9,0,0,no_specific_temporal_interpretation,438437.927
I0150,competition,1,text,monitoring,monitoring,,not_assessed,not_reviewed,missing_full_transcript,,,45,8,0,0,return_visit_monitoring_candidate,440517.028
I0151,competition,1,slash_command,app_command,app_command,,not_assessed,not_reviewed,missing_full_transcript,,,6,1,0,0,no_specific_temporal_interpretation,440936.304
I0152,competition,1,text,orchestration,orchestration,,not_assessed,not_reviewed,missing_full_transcript,,,91,17,0,0,no_specific_temporal_interpretation,441056.146
I0153,competition,1,text,monitoring,monitoring,,not_assessed,not_reviewed,missing_full_transcript,,,18,3,0,1,no_specific_temporal_interpretation,442788.988
I0154,competition,1,slash_command,app_command,app_command,,not_assessed,not_reviewed,missing_full_transcript,,,6,1,0,0,no_specific_temporal_interpretation,444748.366
I0155,competition,1,text,operational,operational,,not_assessed,not_reviewed,visible_response_available,47,6972.002,26,5,0,0,no_specific_temporal_interpretation,445534.539
I0156,competition,1,slash_command,app_command,app_command,,not_assessed,not_reviewed,missing_full_transcript,,,300,47,0,1,no_specific_temporal_interpretation,448817.474
I0157,competition,1,slash_command,app_command,app_command,,not_assessed,not_reviewed,missing_full_transcript,,,4,1,0,0,no_specific_temporal_interpretation,452489.419
I0158,competition,1,slash_command,app_command,app_command,,not_assessed,not_reviewed,missing_full_transcript,,,12,2,0,0,no_specific_temporal_interpretation,452502.322
I0159,competition,1,slash_command,app_command,app_command,,not_assessed,not_reviewed,missing_full_transcript,,,6,1,0,0,no_specific_temporal_interpretation,452785.781
I0160,competition,1,slash_command,app_command,app_command,,not_assessed,not_reviewed,missing_full_transcript,,,6,1,0,0,no_specific_temporal_interpretation,452885.505
I0161,competition,1,text,design_or_correction,design_or_correction,,not_assessed,not_reviewed,missing_full_transcript,,,173,31,0,0,no_specific_temporal_interpretation,453512.795
I0162,competition,1,text,orchestration,orchestration,,not_assessed,not_reviewed,missing_full_transcript,,,68,11,0,0,no_specific_temporal_interpretation,453614.577
I0163,competition,1,text,orchestration,ambiguous,design_or_correction,medium,reviewed_request_framing,missing_full_transcript,,,135,24,0,0,no_specific_temporal_interpretation,454014.922
I0164,competition,1,text,ambiguous,ambiguous,,not_assessed,not_reviewed,missing_full_transcript,,,83,14,0,0,no_specific_temporal_interpretation,454535.999
I0165,competition,1,text,design_or_correction,design_or_correction,,not_assessed,not_reviewed,missing_full_transcript,,,205,37,0,0,no_specific_temporal_interpretation,455036.158
I0166,competition,1,text,design_or_correction,design_or_correction,,not_assessed,not_reviewed,missing_full_transcript,,,266,50,0,0,no_specific_temporal_interpretation,455858.008
I0167,competition,1,text,orchestration,orchestration,,not_assessed,not_reviewed,missing_full_transcript,,,129,17,0,0,no_specific_temporal_interpretation,456296.741
I0168,competition,1,text,operational,operational,,not_assessed,not_reviewed,missing_full_transcript,,,254,48,0,0,no_specific_temporal_interpretation,456868.338
I0169,competition,1,text,design_or_correction,design_or_correction,,not_assessed,not_reviewed,missing_full_transcript,,,58,11,0,0,no_specific_temporal_interpretation,476799.636
I0170,competition,1,text,orchestration,orchestration,,not_assessed,not_reviewed,missing_full_transcript,,,256,42,0,0,no_specific_temporal_interpretation,477189.211
I0171,competition,1,text,orchestration,orchestration,,not_assessed,not_reviewed,missing_full_transcript,,,137,23,0,0,no_specific_temporal_interpretation,477451.341
I0172,competition,1,slash_command,app_command,app_command,,not_assessed,not_reviewed,missing_full_transcript,,,6,1,0,0,no_specific_temporal_interpretation,493227.432
I0173,competition,1,text,orchestration,design_or_correction,design_or_correction,medium,reviewed_request_framing,missing_full_transcript,,,262,51,0,0,no_specific_temporal_interpretation,493384.984
I0174,competition,1,text,design_or_correction,design_or_correction,,not_assessed,not_reviewed,missing_full_transcript,,,62,10,0,0,no_specific_temporal_interpretation,493407.84
I0175,competition,1,text,orchestration,orchestration,,not_assessed,not_reviewed,missing_full_transcript,,,127,23,0,0,no_specific_temporal_interpretation,493960.661
I0176,competition,1,text,design_or_correction,design_or_correction,,not_assessed,not_reviewed,missing_full_transcript,,,199,32,0,1,no_specific_temporal_interpretation,494878.235
I0177,competition,1,text,orchestration,orchestration,,not_assessed,not_reviewed,missing_full_transcript,,,179,32,0,0,no_specific_temporal_interpretation,498105.934
I0178,competition,1,text,operational,operational,,not_assessed,not_reviewed,missing_full_transcript,,,90,17,0,0,no_specific_temporal_interpretation,498305.881
I0179,competition,1,text,ambiguous,ambiguous,,not_assessed,not_reviewed,missing_full_transcript,,,209,38,0,1,no_specific_temporal_interpretation,499501.385
I0180,competition,1,text,orchestration,orchestration,,not_assessed,not_reviewed,missing_full_transcript,,,122,23,0,0,no_specific_temporal_interpretation,500930.894
I0181,competition,1,text,operational,operational,,not_assessed,not_reviewed,missing_full_transcript,,,183,34,0,0,no_specific_temporal_interpretation,501624.768
I0182,competition,1,text,operational,operational,,not_assessed,not_reviewed,missing_full_transcript,,,163,29,0,0,no_specific_temporal_interpretation,501930.417
I0183,competition,1,text,ambiguous,ambiguous,,not_assessed,not_reviewed,missing_full_transcript,,,88,18,0,0,no_specific_temporal_interpretation,502571.816
I0184,competition,1,slash_command,app_command,app_command,,not_assessed,not_reviewed,missing_full_transcript,,,6,1,0,0,no_specific_temporal_interpretation,503156.66
I0185,competition,1,text,orchestration,orchestration,,not_assessed,not_reviewed,missing_full_transcript,,,135,24,0,0,no_specific_temporal_interpretation,503466.126
I0186,competition,1,text,operational,operational,,not_assessed,not_reviewed,missing_full_transcript,,,191,39,0,0,no_specific_temporal_interpretation,503746.845
I0187,competition,1,text,ambiguous,ambiguous,,not_assessed,not_reviewed,missing_full_transcript,,,97,18,0,1,no_specific_temporal_interpretation,505615.189
I0188,competition,1,text,ambiguous,ambiguous,,not_assessed,not_reviewed,missing_full_transcript,,,118,19,0,0,no_specific_temporal_interpretation,506691.766
I0189,competition,1,text,operational,operational,,not_assessed,not_reviewed,missing_full_transcript,,,102,20,0,0,no_specific_temporal_interpretation,507381.038
I0190,competition,1,text,orchestration,orchestration,,not_assessed,not_reviewed,missing_full_transcript,,,165,33,0,0,no_specific_temporal_interpretation,508086.696
I0191,competition,1,text,operational,operational,,not_assessed,not_reviewed,missing_full_transcript,,,196,38,0,0,no_specific_temporal_interpretation,508378.252
I0192,competition,1,text,monitoring,monitoring,,not_assessed,not_reviewed,missing_full_transcript,,,68,13,0,1,return_visit_monitoring_candidate,523829.06
I0193,competition,1,text,monitoring,monitoring,,not_assessed,not_reviewed,missing_full_transcript,,,48,9,0,1,no_specific_temporal_interpretation,525203.766
I0194,competition,1,text,orchestration,orchestration,,not_assessed,not_reviewed,missing_full_transcript,,,58,11,0,0,no_specific_temporal_interpretation,527876.764
I0195,competition,1,text,design_or_correction,design_or_correction,,not_assessed,not_reviewed,missing_full_transcript,,,71,13,0,0,no_specific_temporal_interpretation,527961.588
I0196,competition,1,text,orchestration,orchestration,,not_assessed,not_reviewed,missing_full_transcript,,,63,10,0,1,no_specific_temporal_interpretation,559922.344
I0197,competition,1,text,orchestration,orchestration,,not_assessed,not_reviewed,missing_full_transcript,,,128,23,0,0,no_specific_temporal_interpretation,563125.556
I0198,competition,1,text,orchestration,orchestration,,not_assessed,not_reviewed,missing_full_transcript,,,235,37,0,0,no_specific_temporal_interpretation,563979.041
I0199,competition,1,text,orchestration,orchestration,,not_assessed,not_reviewed,missing_full_transcript,,,80,16,0,1,no_specific_temporal_interpretation,579096.835
I0200,competition,1,text,orchestration,orchestration,,not_assessed,not_reviewed,missing_full_transcript,,,126,23,0,1,no_specific_temporal_interpretation,580013.922
I0201,competition,1,slash_command,app_command,app_command,,not_assessed,not_reviewed,missing_full_transcript,,,6,1,0,1,no_specific_temporal_interpretation,590414.649
I0202,competition,1,text,design_or_correction,long_or_imported_material,long_or_imported_material,medium,reviewed_request_framing,missing_full_transcript,,,163,31,2,0,no_specific_temporal_interpretation,595294.999
I0203,competition,1,text,orchestration,orchestration,,not_assessed,not_reviewed,missing_full_transcript,,,228,34,0,0,no_specific_temporal_interpretation,595932.546
I0204,competition,1,text,orchestration,orchestration,,not_assessed,not_reviewed,missing_full_transcript,,,485,88,0,0,no_specific_temporal_interpretation,599890.004
I0205,competition,1,text,operational,operational,,not_assessed,not_reviewed,missing_full_transcript,,,87,16,0,0,no_specific_temporal_interpretation,600182.373
I0206,competition,1,text,operational,operational,,not_assessed,not_reviewed,missing_full_transcript,,,372,66,0,0,no_specific_temporal_interpretation,601134.867
I0207,competition,1,text,operational,operational,,not_assessed,not_reviewed,missing_full_transcript,,,115,21,0,0,no_specific_temporal_interpretation,601544.64
I0208,competition,1,text,operational,operational,,not_assessed,not_reviewed,missing_full_transcript,,,67,12,0,0,no_specific_temporal_interpretation,603394.637
I0209,competition,1,shell_instruction,app_command,app_command,,not_assessed,not_reviewed,missing_full_transcript,,,38,5,0,0,no_specific_temporal_interpretation,603495.61
I0210,competition,1,text,operational,operational,,not_assessed,not_reviewed,missing_full_transcript,,,265,21,0,0,no_specific_temporal_interpretation,603690.424
I0211,competition,1,slash_command,app_command,app_command,,not_assessed,not_reviewed,missing_full_transcript,,,6,1,0,0,no_specific_temporal_interpretation,603875.777
I0212,competition,1,text,orchestration,orchestration,,not_assessed,not_reviewed,missing_full_transcript,,,106,17,0,0,no_specific_temporal_interpretation,603948.483
I0213,competition,1,text,orchestration,orchestration,,not_assessed,not_reviewed,missing_full_transcript,,,132,22,0,1,no_specific_temporal_interpretation,606692.23
I0214,competition,1,text,orchestration,orchestration,,not_assessed,not_reviewed,missing_full_transcript,,,75,10,0,1,no_specific_temporal_interpretation,608020.687
I0215,competition,1,text,design_or_correction,design_or_correction,,not_assessed,not_reviewed,missing_full_transcript,,,72,11,0,1,no_specific_temporal_interpretation,615075.261
I0216,competition,1,text,design_or_correction,design_or_correction,,high,reviewed_request_framing,missing_full_transcript,,,388,72,0,0,no_specific_temporal_interpretation,622982.831
I0217,competition,1,text,operational,operational,,not_assessed,not_reviewed,missing_full_transcript,,,82,15,0,0,no_specific_temporal_interpretation,623390.486
I0218,competition,1,text,orchestration,orchestration,,not_assessed,not_reviewed,missing_full_transcript,,,115,17,0,0,no_specific_temporal_interpretation,623740.817
I0219,competition,1,text,operational,operational,,not_assessed,not_reviewed,missing_full_transcript,,,172,30,0,0,no_specific_temporal_interpretation,623890.624
I0220,competition,1,text,orchestration,orchestration,,not_assessed,not_reviewed,missing_full_transcript,,,107,19,0,0,no_specific_temporal_interpretation,624708.235
I0221,competition,1,text,operational,ambiguous,,high,reviewed_request_framing,missing_full_transcript,,,88,20,0,0,no_specific_temporal_interpretation,625002.999
I0222,competition,1,text,operational,operational,,not_assessed,not_reviewed,missing_full_transcript,,,89,15,0,0,no_specific_temporal_interpretation,653844.208
I0223,competition,1,text,orchestration,orchestration,,not_assessed,not_reviewed,missing_full_transcript,,,81,15,0,0,no_specific_temporal_interpretation,653955.003
I0224,competition,1,text,orchestration,orchestration,,not_assessed,not_reviewed,missing_full_transcript,,,147,25,0,1,no_specific_temporal_interpretation,654903.623
I0225,competition,1,text,orchestration,orchestration,,not_assessed,not_reviewed,missing_full_transcript,,,64,10,0,1,no_specific_temporal_interpretation,657301.557
I0226,competition,1,text,operational,operational,,not_assessed,not_reviewed,missing_full_transcript,,,127,23,0,0,no_specific_temporal_interpretation,658438.065
I0227,competition,1,text,operational,operational,,not_assessed,not_reviewed,no_new_visible_response_in_retained_root,,,29,6,0,0,no_specific_temporal_interpretation,658626.994
I0228,competition,1,text,design_or_correction,design_or_correction,,not_assessed,not_reviewed,no_new_visible_response_in_retained_root,,,47,9,0,0,no_specific_temporal_interpretation,658794.874
I0229,competition,1,text,design_or_correction,design_or_correction,,not_assessed,not_reviewed,visible_response_available,105,90.677,47,9,0,0,rapid_content_followup_candidate_not_verified_reading,658887.965
I0230,competition,1,text,design_or_correction,design_or_correction,,not_assessed,not_reviewed,no_new_visible_response_in_retained_root,,,47,9,0,0,no_specific_temporal_interpretation,659524.783
I0231,competition,1,text,monitoring,monitoring,,not_assessed,not_reviewed,missing_full_transcript,,,81,15,0,0,no_specific_temporal_interpretation,659574.405
I0232,competition,1,text,orchestration,orchestration,,not_assessed,not_reviewed,missing_full_transcript,,,109,20,0,0,no_specific_temporal_interpretation,661101.551
I0233,competition,1,text,orchestration,orchestration,,not_assessed,not_reviewed,missing_full_transcript,,,98,16,0,0,no_specific_temporal_interpretation,661447.386
I0234,competition,1,text,ambiguous,ambiguous,,not_assessed,not_reviewed,missing_full_transcript,,,48,10,0,1,no_specific_temporal_interpretation,663309.732
I0235,competition,1,text,operational,operational,,not_assessed,not_reviewed,missing_full_transcript,,,151,25,0,1,no_specific_temporal_interpretation,667611.775
I0236,competition,1,text,design_or_correction,design_or_correction,,not_assessed,not_reviewed,missing_full_transcript,,,68,10,0,1,no_specific_temporal_interpretation,669277.738
I0237,competition,1,text,operational,operational,,not_assessed,not_reviewed,missing_full_transcript,,,150,25,0,0,no_specific_temporal_interpretation,670369.552
I0238,competition,1,text,orchestration,orchestration,,not_assessed,not_reviewed,missing_full_transcript,,,42,6,0,0,no_specific_temporal_interpretation,670513.942
I0239,competition,1,text,monitoring,monitoring,,not_assessed,not_reviewed,missing_full_transcript,,,18,3,0,0,return_visit_monitoring_candidate,676146.047
I0240,competition,1,text,orchestration,orchestration,,not_assessed,not_reviewed,missing_full_transcript,,,124,27,0,0,no_specific_temporal_interpretation,676488.684
I0241,competition,1,text,operational,operational,,not_assessed,not_reviewed,missing_full_transcript,,,110,20,0,0,no_specific_temporal_interpretation,678026.71
I0242,competition,1,text,operational,operational,,not_assessed,not_reviewed,missing_full_transcript,,,67,11,0,0,no_specific_temporal_interpretation,678156.193
I0243,competition,1,text,orchestration,orchestration,,not_assessed,not_reviewed,missing_full_transcript,,,52,9,0,0,no_specific_temporal_interpretation,678454.597
I0244,competition,1,text,orchestration,orchestration,,not_assessed,not_reviewed,missing_full_transcript,,,78,12,0,0,no_specific_temporal_interpretation,678545.879
I0245,competition,1,text,monitoring,monitoring,,not_assessed,not_reviewed,missing_full_transcript,,,63,11,0,0,no_specific_temporal_interpretation,679191.437
I0246,competition,1,text,ambiguous,ambiguous,,not_assessed,not_reviewed,missing_full_transcript,,,29,6,0,0,no_specific_temporal_interpretation,679971.809
I0247,competition,1,text,ambiguous,ambiguous,,not_assessed,not_reviewed,missing_full_transcript,,,79,16,0,0,no_specific_temporal_interpretation,680204.259
I0248,competition,1,text,design_or_correction,design_or_correction,,not_assessed,not_reviewed,missing_full_transcript,,,173,28,0,0,no_specific_temporal_interpretation,680996.941
I0249,competition,1,text,ambiguous,ambiguous,,not_assessed,not_reviewed,missing_full_transcript,,,218,37,0,0,no_specific_temporal_interpretation,681084.398
I0250,competition,1,text,orchestration,orchestration,,not_assessed,not_reviewed,missing_full_transcript,,,68,10,0,1,no_specific_temporal_interpretation,682188.601
I0251,competition,1,text,ambiguous,ambiguous,,not_assessed,not_reviewed,missing_full_transcript,,,46,10,0,0,no_specific_temporal_interpretation,683563.181
I0252,competition,1,text,operational,operational,,not_assessed,not_reviewed,missing_full_transcript,,,91,15,0,0,no_specific_temporal_interpretation,683743.028
I0253,competition,1,text,operational,operational,,not_assessed,not_reviewed,missing_full_transcript,,,59,11,0,0,no_specific_temporal_interpretation,683916.288
I0254,competition,1,text,design_or_correction,design_or_correction,,high,reviewed_request_framing,missing_full_transcript,,,307,57,0,1,no_specific_temporal_interpretation,685912.35
I0255,competition,1,text,ambiguous,ambiguous,,not_assessed,not_reviewed,missing_full_transcript,,,24,4,0,0,no_specific_temporal_interpretation,686852.629
I0256,competition,1,text,operational,operational,,not_assessed,not_reviewed,missing_full_transcript,,,64,11,0,0,no_specific_temporal_interpretation,686996.142
I0257,competition,1,text,orchestration,ambiguous,,high,reviewed_request_framing,missing_full_transcript,,,66,12,0,0,no_specific_temporal_interpretation,687304.004
I0258,competition,1,text,orchestration,orchestration,,not_assessed,not_reviewed,missing_full_transcript,,,115,23,0,0,no_specific_temporal_interpretation,687669.156
I0259,competition,1,text,monitoring,monitoring,,not_assessed,not_reviewed,missing_full_transcript,,,34,6,0,0,no_specific_temporal_interpretation,688463.83
I0260,competition,1,text,orchestration,orchestration,,not_assessed,not_reviewed,missing_full_transcript,,,191,34,0,0,no_specific_temporal_interpretation,691467.363
I0261,competition,1,text,monitoring,monitoring,,not_assessed,not_reviewed,missing_full_transcript,,,37,6,0,0,no_specific_temporal_interpretation,692275.451
I0262,competition,1,text,ambiguous,ambiguous,,not_assessed,not_reviewed,missing_full_transcript,,,88,14,0,0,no_specific_temporal_interpretation,692556.874
I0263,competition,1,text,monitoring,monitoring,,not_assessed,not_reviewed,missing_full_transcript,,,21,4,0,0,no_specific_temporal_interpretation,694036.195
I0264,competition,1,text,ambiguous,ambiguous,,not_assessed,not_reviewed,missing_full_transcript,,,80,17,0,0,no_specific_temporal_interpretation,694157.983
I0265,competition,1,text,ambiguous,ambiguous,,not_assessed,not_reviewed,missing_full_transcript,,,26,6,0,1,no_specific_temporal_interpretation,695222.553
I0266,competition,1,text,orchestration,orchestration,,not_assessed,not_reviewed,missing_full_transcript,,,70,10,0,0,no_specific_temporal_interpretation,697658.565
I0267,competition,1,text,operational,operational,,not_assessed,not_reviewed,missing_full_transcript,,,73,11,0,0,no_specific_temporal_interpretation,698038.327
I0268,competition,1,text,operational,operational,,not_assessed,not_reviewed,missing_full_transcript,,,147,30,0,0,no_specific_temporal_interpretation,698570.019
I0269,competition,1,text,ambiguous,ambiguous,,not_assessed,not_reviewed,missing_full_transcript,,,53,10,0,0,no_specific_temporal_interpretation,698815.8
I0270,competition,1,text,monitoring,monitoring,,not_assessed,not_reviewed,missing_full_transcript,,,22,3,0,0,return_visit_monitoring_candidate,700616.659
I0271,competition,1,text,operational,operational,,not_assessed,not_reviewed,missing_full_transcript,,,60,13,0,0,no_specific_temporal_interpretation,701061.542
I0272,competition,1,text,ambiguous,ambiguous,,not_assessed,not_reviewed,missing_full_transcript,,,49,9,0,0,no_specific_temporal_interpretation,701116.106
I0273,competition,1,text,design_or_correction,design_or_correction,,not_assessed,not_reviewed,missing_full_transcript,,,146,29,0,0,no_specific_temporal_interpretation,702913.972
I0274,competition,1,text,ambiguous,ambiguous,,not_assessed,not_reviewed,missing_full_transcript,,,41,7,0,0,no_specific_temporal_interpretation,703697.211
I0275,competition,1,text,operational,operational,,not_assessed,not_reviewed,missing_full_transcript,,,75,16,0,0,no_specific_temporal_interpretation,703933.955
I0276,competition,1,text,operational,operational,,not_assessed,not_reviewed,missing_full_transcript,,,29,6,0,0,no_specific_temporal_interpretation,708819.279
I0277,competition,1,slash_command,app_command,app_command,,not_assessed,not_reviewed,missing_full_transcript,,,5,1,0,0,no_specific_temporal_interpretation,708836.486
I0278,competition,1,text,monitoring,monitoring,,not_assessed,not_reviewed,missing_full_transcript,,,18,3,0,0,no_specific_temporal_interpretation,709091.695
I0279,competition,1,text,acknowledgment,acknowledgment,,not_assessed,not_reviewed,missing_full_transcript,,,8,1,0,0,no_specific_temporal_interpretation,709249.722
I0280,competition,1,slash_command,app_command,app_command,,not_assessed,not_reviewed,missing_full_transcript,,,6,1,0,0,no_specific_temporal_interpretation,709594.185
I0281,competition,1,slash_command,app_command,app_command,,not_assessed,not_reviewed,missing_full_transcript,,,5,1,0,0,no_specific_temporal_interpretation,709606.615
I0282,competition,1,text,operational,operational,,not_assessed,not_reviewed,missing_full_transcript,,,303,55,0,0,no_specific_temporal_interpretation,709737.136
I0283,competition,1,text,monitoring,monitoring,,not_assessed,not_reviewed,missing_full_transcript,,,28,4,0,0,no_specific_temporal_interpretation,710919.615
I0284,competition,1,text,operational,operational,,not_assessed,not_reviewed,missing_full_transcript,,,92,15,0,0,no_specific_temporal_interpretation,711165.051
I0285,competition,1,text,monitoring,monitoring,,not_assessed,not_reviewed,missing_full_transcript,,,18,3,0,0,return_visit_monitoring_candidate,736862.566
I0286,competition,1,text,operational,operational,,not_assessed,not_reviewed,missing_full_transcript,,,54,11,0,0,no_specific_temporal_interpretation,737026.18
I0287,competition,1,text,design_or_correction,design_or_correction,,not_assessed,not_reviewed,missing_full_transcript,,,223,39,0,0,no_specific_temporal_interpretation,737471.175
I0288,competition,1,text,design_or_correction,design_or_correction,,not_assessed,not_reviewed,missing_full_transcript,,,66,11,0,0,no_specific_temporal_interpretation,737634.773
I0289,competition,1,text,orchestration,orchestration,,not_assessed,not_reviewed,missing_full_transcript,,,58,12,0,0,no_specific_temporal_interpretation,737746.614
I0290,competition,1,text,operational,ambiguous,design_or_correction,medium,reviewed_request_framing,missing_full_transcript,,,36,8,0,0,no_specific_temporal_interpretation,737904.037
I0291,competition,1,text,ambiguous,ambiguous,,not_assessed,not_reviewed,missing_full_transcript,,,60,14,0,1,no_specific_temporal_interpretation,741844.388
I0292,competition,1,text,monitoring,monitoring,,not_assessed,not_reviewed,missing_full_transcript,,,18,3,0,1,return_visit_monitoring_candidate,746909.402
I0293,competition,1,text,ambiguous,ambiguous,,not_assessed,not_reviewed,missing_full_transcript,,,13,4,0,1,no_specific_temporal_interpretation,748113.881
I0294,competition,1,text,design_or_correction,design_or_correction,,not_assessed,not_reviewed,missing_full_transcript,,,852,154,0,0,no_specific_temporal_interpretation,750018.234
I0295,competition,1,text,orchestration,orchestration,,not_assessed,not_reviewed,missing_full_transcript,,,55,10,0,0,no_specific_temporal_interpretation,750301.387
I0296,competition,1,text,ambiguous,ambiguous,,not_assessed,not_reviewed,missing_full_transcript,,,72,15,0,0,no_specific_temporal_interpretation,752262.2
I0297,competition,1,text,orchestration,orchestration,,not_assessed,not_reviewed,missing_full_transcript,,,55,11,0,0,no_specific_temporal_interpretation,752538.533
I0298,competition,1,text,operational,operational,,not_assessed,not_reviewed,missing_full_transcript,,,61,13,0,0,no_specific_temporal_interpretation,755888.911
I0299,competition,1,text,operational,operational,,not_assessed,not_reviewed,missing_full_transcript,,,72,16,0,0,no_specific_temporal_interpretation,756359.828
I0300,competition,1,text,orchestration,design_or_correction,design_or_correction,medium,reviewed_request_framing,missing_full_transcript,,,296,59,0,0,no_specific_temporal_interpretation,756799.14
I0301,competition,1,text,monitoring,monitoring,,not_assessed,not_reviewed,missing_full_transcript,,,84,14,0,0,no_specific_temporal_interpretation,756901.232
I0302,competition,1,text,orchestration,orchestration,,not_assessed,not_reviewed,missing_full_transcript,,,36,8,0,0,no_specific_temporal_interpretation,757150.77
I0303,competition,1,text,design_or_correction,design_or_correction,,not_assessed,not_reviewed,missing_full_transcript,,,75,12,0,0,no_specific_temporal_interpretation,758967.636
I0304,competition,1,text,orchestration,orchestration,,not_assessed,not_reviewed,missing_full_transcript,,,147,26,0,0,no_specific_temporal_interpretation,759751.687
I0305,competition,1,text,orchestration,orchestration,,not_assessed,not_reviewed,missing_full_transcript,,,32,7,0,0,no_specific_temporal_interpretation,759885.978
I0306,competition,1,text,orchestration,orchestration,,not_assessed,not_reviewed,missing_full_transcript,,,82,15,0,0,no_specific_temporal_interpretation,760808.71
I0307,competition,1,text,operational,operational,,not_assessed,not_reviewed,missing_full_transcript,,,108,18,0,0,no_specific_temporal_interpretation,761233.109
I0308,competition,1,text,operational,operational,,not_assessed,not_reviewed,missing_full_transcript,,,93,16,0,0,no_specific_temporal_interpretation,764358.339
I0309,competition,1,text,ambiguous,ambiguous,,not_assessed,not_reviewed,missing_full_transcript,,,189,34,0,0,no_specific_temporal_interpretation,764603.276
I0310,competition,1,text,ambiguous,ambiguous,,not_assessed,not_reviewed,missing_full_transcript,,,69,14,0,0,no_specific_temporal_interpretation,764971.176
I0311,competition,1,text,orchestration,orchestration,,not_assessed,not_reviewed,missing_full_transcript,,,186,31,0,0,no_specific_temporal_interpretation,765430.455
I0312,competition,1,text,ambiguous,ambiguous,,not_assessed,not_reviewed,missing_full_transcript,,,110,15,0,0,no_specific_temporal_interpretation,765560.707
I0313,competition,1,text,orchestration,orchestration,,not_assessed,not_reviewed,missing_full_transcript,,,46,6,0,0,no_specific_temporal_interpretation,766355.26
I0314,competition,1,text,orchestration,orchestration,,not_assessed,not_reviewed,missing_full_transcript,,,153,26,0,1,no_specific_temporal_interpretation,768554.711
I0315,competition,1,text,operational,operational,,not_assessed,not_reviewed,missing_full_transcript,,,70,8,0,0,no_specific_temporal_interpretation,772078.965
I0316,competition,1,text,orchestration,orchestration,,not_assessed,not_reviewed,missing_full_transcript,,,65,12,0,0,no_specific_temporal_interpretation,772155.393
I0317,competition,1,text,orchestration,ambiguous,,high,reviewed_request_framing,missing_full_transcript,,,38,6,0,0,no_specific_temporal_interpretation,772306.321
I0318,competition,1,text,operational,operational,,not_assessed,not_reviewed,missing_full_transcript,,,137,23,0,0,no_specific_temporal_interpretation,774456.885
I0319,competition,1,text,ambiguous,ambiguous,,not_assessed,not_reviewed,missing_full_transcript,,,96,19,0,0,no_specific_temporal_interpretation,774542.17
I0320,competition,1,text,design_or_correction,design_or_correction,,not_assessed,not_reviewed,missing_full_transcript,,,126,22,0,0,no_specific_temporal_interpretation,774710.277
I0321,competition,1,text,operational,operational,,not_assessed,not_reviewed,missing_full_transcript,,,58,10,0,0,no_specific_temporal_interpretation,775195.115
I0322,competition,1,text,design_or_correction,design_or_correction,,not_assessed,not_reviewed,missing_full_transcript,,,454,84,0,0,no_specific_temporal_interpretation,776041.535
I0323,competition,1,text,design_or_correction,design_or_correction,,not_assessed,not_reviewed,missing_full_transcript,,,248,41,0,0,no_specific_temporal_interpretation,777763.452
I0324,competition,1,slash_command,app_command,app_command,,not_assessed,not_reviewed,missing_full_transcript,,,5,1,0,0,no_specific_temporal_interpretation,778154.847
I0325,competition,1,slash_command,app_command,app_command,,not_assessed,not_reviewed,missing_full_transcript,,,8,1,0,1,no_specific_temporal_interpretation,779564.54
I0326,competition,1,text,orchestration,orchestration,,not_assessed,not_reviewed,missing_full_transcript,,,66,10,0,0,no_specific_temporal_interpretation,781666.077
I0327,competition,1,text,monitoring,monitoring,,not_assessed,not_reviewed,missing_full_transcript,,,55,10,0,0,no_specific_temporal_interpretation,781735.335
I0328,competition,1,text,orchestration,orchestration,,not_assessed,not_reviewed,missing_full_transcript,,,130,23,0,0,no_specific_temporal_interpretation,781950.906
I0329,competition,1,text,orchestration,orchestration,,not_assessed,not_reviewed,missing_full_transcript,,,149,31,0,0,no_specific_temporal_interpretation,782589.072
I0330,competition,1,slash_command,app_command,app_command,,not_assessed,not_reviewed,missing_full_transcript,,,6,1,0,0,no_specific_temporal_interpretation,783577.583
I0331,competition,1,slash_command,app_command,app_command,,not_assessed,not_reviewed,missing_full_transcript,,,5,1,0,0,no_specific_temporal_interpretation,783583.255
I0332,competition,1,text,long_or_imported_material,long_or_imported_material,,medium,reviewed_request_framing,no_new_visible_response_in_retained_root,,,2016,309,0,0,material_import_or_long_draft_preparation_unknown,783763.528
I0333,competition,1,text,long_or_imported_material,long_or_imported_material,,medium,reviewed_request_framing,no_new_visible_response_in_retained_root,,,2016,309,0,0,material_import_or_long_draft_preparation_unknown,783801.737
I0334,competition,1,text,operational,operational,,not_assessed,not_reviewed,missing_full_transcript,,,150,26,0,0,no_specific_temporal_interpretation,784115.461
I0335,competition,1,text,operational,operational,,not_assessed,not_reviewed,missing_full_transcript,,,74,14,0,0,no_specific_temporal_interpretation,784272.15
I0336,competition,1,text,acknowledgment,acknowledgment,,not_assessed,not_reviewed,missing_full_transcript,,,8,1,0,0,no_specific_temporal_interpretation,784310.101
I0337,competition,1,slash_command,app_command,app_command,,not_assessed,not_reviewed,missing_full_transcript,,,5,1,0,0,no_specific_temporal_interpretation,786348.151
I0338,competition,1,text,acknowledgment,acknowledgment,,not_assessed,not_reviewed,missing_full_transcript,,,8,1,0,0,no_specific_temporal_interpretation,786372.453
I0339,competition,1,slash_command,app_command,app_command,,not_assessed,not_reviewed,missing_full_transcript,,,7,1,0,0,no_specific_temporal_interpretation,786380.918
I0340,competition,1,slash_command,app_command,app_command,,not_assessed,not_reviewed,missing_full_transcript,,,5,1,0,0,no_specific_temporal_interpretation,786399.09
I0341,competition,1,text,acknowledgment,acknowledgment,,not_assessed,not_reviewed,missing_full_transcript,,,8,1,0,0,no_specific_temporal_interpretation,786628.898
I0342,competition,1,slash_command,app_command,app_command,,not_assessed,not_reviewed,missing_full_transcript,,,8,1,0,0,no_specific_temporal_interpretation,786730.369
I0343,competition,1,text,design_or_correction,design_or_correction,,high,reviewed_request_framing,missing_full_transcript,,,265,47,0,0,no_specific_temporal_interpretation,787201.379
I0344,competition,1,text,monitoring,monitoring,,not_assessed,not_reviewed,missing_full_transcript,,,36,6,0,0,no_specific_temporal_interpretation,788085.759
I0345,competition,1,text,long_or_imported_material,long_or_imported_material,,medium,reviewed_request_framing,visible_response_available,79,342325.735,1703,303,0,0,material_import_or_long_draft_preparation_unknown,788360.764
I0346,competition,1,text,orchestration,orchestration,,not_assessed,not_reviewed,visible_response_available,213,95.419,65,10,0,0,no_specific_temporal_interpretation,788643.312
I0347,competition,1,text,ambiguous,ambiguous,,not_assessed,not_reviewed,visible_response_available,210,103.739,59,8,0,0,no_specific_temporal_interpretation,788961.051
I0348,competition,1,text,long_or_imported_material,long_or_imported_material,,medium,reviewed_request_framing,visible_response_available,99,425.617,1801,288,0,0,material_import_or_long_draft_preparation_unknown,789445.315
I0349,competition,1,text,operational,operational,,not_assessed,not_reviewed,visible_response_available,228,420.477,41,7,0,0,no_specific_temporal_interpretation,790044.743
I0350,competition,1,text,long_or_imported_material,long_or_imported_material,,medium,reviewed_request_framing,visible_response_available,328,266.235,1655,255,0,0,material_import_or_long_draft_preparation_unknown,790660.064
I0351,competition,1,text,long_or_imported_material,long_or_imported_material,,medium,reviewed_request_framing,visible_response_available,283,429.954,1237,196,0,0,material_import_or_long_draft_preparation_unknown,791253.451
I0352,competition,1,text,design_or_correction,design_or_correction,,not_assessed,not_reviewed,no_new_visible_response_in_retained_root,,,347,52,0,0,no_specific_temporal_interpretation,791576.837
I0353,competition,1,text,design_or_correction,design_or_correction,,not_assessed,not_reviewed,no_new_visible_response_in_retained_root,,,347,52,0,0,no_specific_temporal_interpretation,791732.087
I0354,competition,1,text,design_or_correction,design_or_correction,,not_assessed,not_reviewed,no_new_visible_response_in_retained_root,,,347,52,0,0,no_specific_temporal_interpretation,791804.45
I0355,competition,1,text,design_or_correction,design_or_correction,,not_assessed,not_reviewed,no_new_visible_response_in_retained_root,,,347,52,0,0,no_specific_temporal_interpretation,791860.732
I0356,competition,1,text,orchestration,design_or_correction,,high,reviewed_request_framing,no_new_visible_response_in_retained_root,,,347,52,0,0,no_specific_temporal_interpretation,792992.749
I0357,competition,1,text,orchestration,orchestration,,not_assessed,not_reviewed,visible_response_available,380,284.674,213,39,0,0,no_specific_temporal_interpretation,793467.825
I0358,competition,1,text,ambiguous,ambiguous,,not_assessed,not_reviewed,visible_response_available,62,26.818,63,12,0,0,no_specific_temporal_interpretation,793628.178
I0359,competition,1,text,orchestration,orchestration,,not_assessed,not_reviewed,visible_response_available,36,10.534,129,23,0,0,no_specific_temporal_interpretation,794153.801
I0360,competition,1,text,orchestration,orchestration,,not_assessed,not_reviewed,visible_response_available,44,73.819,80,12,0,0,no_specific_temporal_interpretation,794236.098
I0361,competition,1,text,operational,operational,,not_assessed,not_reviewed,visible_response_available,20,93.572,502,75,0,1,no_specific_temporal_interpretation,796488.351
I0362,competition,1,text,long_or_imported_material,long_or_imported_material,,medium,reviewed_request_framing,visible_response_available,97,115.4,9540,1632,0,0,material_import_or_long_draft_preparation_unknown,797481.779
I0363,competition,1,text,orchestration,orchestration,,not_assessed,not_reviewed,visible_response_available,44,135.311,102,16,0,0,no_specific_temporal_interpretation,797788.354
I0364,competition,1,text,long_or_imported_material,long_or_imported_material,,medium,reviewed_request_framing,visible_response_available,53,55.314,6247,1066,0,0,material_import_or_long_draft_preparation_unknown,798733.423
I0365,competition,1,text,design_or_correction,design_or_correction,,not_assessed,not_reviewed,visible_response_available,81,4.637,178,31,0,0,rapid_content_followup_candidate_not_verified_reading,798943.933
I0366,competition,1,slash_command,app_command,app_command,,not_assessed,not_reviewed,missing_full_transcript,,,7,1,0,0,no_specific_temporal_interpretation,799115.237
I0367,competition,1,slash_command,app_command,app_command,,not_assessed,not_reviewed,missing_full_transcript,,,6,1,0,0,no_specific_temporal_interpretation,799129.24
I0368,competition,1,slash_command,app_command,app_command,,not_assessed,not_reviewed,missing_full_transcript,,,6,1,0,0,no_specific_temporal_interpretation,799174.509
I0369,competition,1,slash_command,app_command,app_command,,not_assessed,not_reviewed,missing_full_transcript,,,5,1,0,0,no_specific_temporal_interpretation,799189.078
I0370,competition,1,text,long_or_imported_material,long_or_imported_material,,low,limited_sensitive_content_suppressed,visible_response_available,52,10.332,7637,1158,0,0,material_import_or_long_draft_preparation_unknown,799744.322
I0371,competition,1,text,orchestration,orchestration,,not_assessed,not_reviewed,visible_response_available,46,18.488,330,59,0,0,no_specific_temporal_interpretation,800036.496
I0372,competition,1,text,ambiguous,ambiguous,,not_assessed,not_reviewed,visible_response_available,62,9.994,69,12,0,0,no_specific_temporal_interpretation,800428.976
I0373,competition,1,text,design_or_correction,design_or_correction,,not_assessed,not_reviewed,visible_response_available,66,27.897,445,87,0,0,rapid_content_followup_candidate_not_verified_reading,800881.788
I0374,competition,1,text,orchestration,orchestration,,not_assessed,not_reviewed,visible_response_available,71,54.187,153,29,0,0,no_specific_temporal_interpretation,801136.705
I0375,competition,1,text,ambiguous,ambiguous,,not_assessed,not_reviewed,visible_response_available,80,14.047,150,30,0,0,no_specific_temporal_interpretation,801292.668
I0376,competition,1,text,ambiguous,ambiguous,,not_assessed,not_reviewed,visible_response_available,56,68.08,78,13,0,0,no_specific_temporal_interpretation,801555.673
I0377,competition,1,slash_command,app_command,app_command,,not_assessed,not_reviewed,missing_full_transcript,,,6,1,0,0,no_specific_temporal_interpretation,802590.361
I0378,competition,1,slash_command,app_command,app_command,,not_assessed,not_reviewed,missing_full_transcript,,,6,1,0,0,no_specific_temporal_interpretation,802628.667
I0379,competition,1,slash_command,app_command,app_command,,not_assessed,not_reviewed,missing_full_transcript,,,5,1,0,0,no_specific_temporal_interpretation,802649.403
I0380,competition,1,text,orchestration,orchestration,,not_assessed,not_reviewed,visible_response_available,65,177.48,94,18,0,0,no_specific_temporal_interpretation,802742.745
I0381,competition,1,text,operational,operational,,not_assessed,not_reviewed,visible_response_available,57,52.414,49,9,0,0,no_specific_temporal_interpretation,802867.262
I0382,competition,1,text,monitoring,monitoring,,not_assessed,not_reviewed,visible_response_available,50,17010.06,23,4,0,0,return_visit_monitoring_candidate,821147.415
I0383,competition,1,text,design_or_correction,design_or_correction,,not_assessed,not_reviewed,visible_response_available,70,56.381,57,11,0,0,rapid_content_followup_candidate_not_verified_reading,821247.161
I0384,competition,1,text,orchestration,orchestration,,not_assessed,not_reviewed,visible_response_available,54,44.771,191,41,0,1,no_specific_temporal_interpretation,822570.483
I0385,competition,1,text,operational,ambiguous,,high,reviewed_request_framing,visible_response_available,128,32.146,62,12,0,0,no_specific_temporal_interpretation,823512.996
I0386,competition,1,text,orchestration,orchestration,,not_assessed,not_reviewed,visible_response_available,32,268.87,183,34,0,0,no_specific_temporal_interpretation,823789.361
I0387,competition,1,text,operational,operational,,not_assessed,not_reviewed,visible_response_available,36,114.0,217,36,0,1,no_specific_temporal_interpretation,825956.23
I0388,competition,1,text,monitoring,monitoring,,not_assessed,not_reviewed,visible_response_available,69,4.106,39,7,0,1,no_specific_temporal_interpretation,826959.138
I0389,competition,1,slash_command,app_command,app_command,,not_assessed,not_reviewed,missing_full_transcript,,,7,1,0,0,no_specific_temporal_interpretation,829352.77
I0390,competition,1,slash_command,app_command,app_command,,not_assessed,not_reviewed,missing_full_transcript,,,6,1,0,0,no_specific_temporal_interpretation,829406.442
I0391,competition,1,slash_command,app_command,app_command,,not_assessed,not_reviewed,missing_full_transcript,,,5,1,0,0,no_specific_temporal_interpretation,829411.433
I0392,competition,1,text,design_or_correction,design_or_correction,,not_assessed,not_reviewed,visible_response_available,92,2330.131,112,20,0,0,no_specific_temporal_interpretation,829494.334
I0393,competition,1,text,ambiguous,ambiguous,,not_assessed,not_reviewed,visible_response_available,126,454.483,253,47,0,0,no_specific_temporal_interpretation,830167.5
I0394,competition,1,text,orchestration,orchestration,,not_assessed,not_reviewed,visible_response_available,42,660.053,84,13,0,0,no_specific_temporal_interpretation,831029.844
I0395,competition,1,text,design_or_correction,design_or_correction,,not_assessed,not_reviewed,visible_response_available,71,2.397,108,18,0,0,rapid_content_followup_candidate_not_verified_reading,831168.546
I0396,competition,1,text,operational,operational,,not_assessed,not_reviewed,visible_response_available,63,30.126,324,51,0,0,no_specific_temporal_interpretation,831378.865
I0397,competition,1,text,monitoring,monitoring,,not_assessed,not_reviewed,visible_response_available,45,114.468,41,7,0,0,no_specific_temporal_interpretation,832263.786
I0398,competition,1,text,operational,operational,,not_assessed,not_reviewed,visible_response_available,38,70.241,137,27,0,0,no_specific_temporal_interpretation,832482.348
I0399,competition,1,text,orchestration,orchestration,,not_assessed,not_reviewed,visible_response_available,52,29.764,224,35,0,0,no_specific_temporal_interpretation,833462.436
I0400,competition,1,text,operational,operational,,not_assessed,not_reviewed,visible_response_available,57,59.78,157,27,0,0,no_specific_temporal_interpretation,833777.02
I0401,competition,1,text,orchestration,orchestration,,not_assessed,not_reviewed,visible_response_available,54,1421.171,58,12,0,0,no_specific_temporal_interpretation,838368.082
I0402,competition,1,text,design_or_correction,design_or_correction,,high,reviewed_request_framing,visible_response_available,49,37.572,355,59,0,0,rapid_content_followup_candidate_not_verified_reading,838804.391
I0403,competition,1,text,ambiguous,ambiguous,,not_assessed,not_reviewed,visible_response_available,115,0.043,80,12,0,0,no_specific_temporal_interpretation,838935.719
I0404,competition,1,text,monitoring,monitoring,,not_assessed,not_reviewed,visible_response_available,86,3754.591,43,8,0,1,return_visit_monitoring_candidate,842758.653
I0405,competition,1,text,design_or_correction,design_or_correction,,not_assessed,not_reviewed,visible_response_available,192,1044.065,339,57,0,0,no_specific_temporal_interpretation,843984.693
I0406,competition,1,text,operational,operational,,not_assessed,not_reviewed,visible_response_available,140,13.17,74,12,0,0,no_specific_temporal_interpretation,844077.009
I0407,competition,1,text,orchestration,orchestration,,not_assessed,not_reviewed,visible_response_available,45,456.235,152,32,0,0,no_specific_temporal_interpretation,844558.61
I0408,competition,1,text,orchestration,orchestration,,not_assessed,not_reviewed,visible_response_available,133,80.586,172,24,0,0,no_specific_temporal_interpretation,845150.579
I0409,competition,1,text,ambiguous,ambiguous,,not_assessed,not_reviewed,visible_response_available,115,0.3,46,7,0,0,no_specific_temporal_interpretation,845577.214
I0410,competition,1,text,orchestration,orchestration,,not_assessed,not_reviewed,visible_response_available,21,336.949,35,5,0,0,no_specific_temporal_interpretation,845920.995
I0411,competition,1,text,orchestration,orchestration,,not_assessed,not_reviewed,visible_response_available,98,445.645,153,26,0,0,no_specific_temporal_interpretation,846707.78
I0412,competition,1,text,design_or_correction,design_or_correction,,not_assessed,not_reviewed,visible_response_available,84,104.234,121,25,0,0,rapid_content_followup_candidate_not_verified_reading,846944.435
I0413,competition,1,text,orchestration,orchestration,,not_assessed,not_reviewed,visible_response_available,157,172.263,53,9,0,0,no_specific_temporal_interpretation,847137.352
I0414,competition,1,text,orchestration,orchestration,,not_assessed,not_reviewed,visible_response_available,147,232.424,214,38,0,0,no_specific_temporal_interpretation,847447.733
I0415,competition,1,text,orchestration,orchestration,,not_assessed,not_reviewed,visible_response_available,442,209.329,157,28,0,0,no_specific_temporal_interpretation,847919.067
I0416,competition,1,text,monitoring,monitoring,,not_assessed,not_reviewed,visible_response_available,244,959.151,81,14,0,1,no_specific_temporal_interpretation,849018.811
I0417,competition,1,text,orchestration,orchestration,,not_assessed,not_reviewed,visible_response_available,259,232.061,61,10,0,1,no_specific_temporal_interpretation,850198.396
I0418,competition,1,text,orchestration,orchestration,,not_assessed,not_reviewed,visible_response_available,93,256.167,217,41,0,1,no_specific_temporal_interpretation,851971.75
I0419,competition,1,text,orchestration,orchestration,,not_assessed,not_reviewed,visible_response_available,92,4348.186,67,10,0,0,no_specific_temporal_interpretation,856639.938
I0420,competition,1,text,orchestration,orchestration,,not_assessed,not_reviewed,visible_response_available,87,4.498,72,15,0,0,no_specific_temporal_interpretation,856725.276
I0421,competition,1,text,orchestration,orchestration,,not_assessed,not_reviewed,visible_response_available,85,16.447,71,14,0,0,no_specific_temporal_interpretation,856793.646
I0422,competition,1,text,orchestration,orchestration,,not_assessed,not_reviewed,visible_response_available,88,81.925,121,19,0,0,no_specific_temporal_interpretation,856896.424
I0423,competition,1,text,orchestration,orchestration,,not_assessed,not_reviewed,visible_response_available,55,35.777,61,10,0,0,no_specific_temporal_interpretation,857372.003
I0424,competition,1,text,orchestration,orchestration,,not_assessed,not_reviewed,visible_response_available,54,68.045,53,10,0,0,no_specific_temporal_interpretation,857472.156
I0425,competition,1,text,orchestration,orchestration,,not_assessed,not_reviewed,visible_response_available,55,83.889,184,33,0,1,no_specific_temporal_interpretation,858373.719
I0426,competition,1,text,operational,operational,,not_assessed,not_reviewed,visible_response_available,72,54.15,92,19,0,0,no_specific_temporal_interpretation,859735.944
I0427,competition,1,text,operational,operational,,not_assessed,not_reviewed,visible_response_available,37,82.846,137,26,0,0,no_specific_temporal_interpretation,859902.633
I0428,competition,1,text,operational,operational,,not_assessed,not_reviewed,visible_response_available,52,75.102,94,17,0,0,no_specific_temporal_interpretation,860096.991
I0429,competition,1,text,monitoring,monitoring,,not_assessed,not_reviewed,visible_response_available,35,25.444,51,8,0,0,no_specific_temporal_interpretation,860173.82
I0430,competition,1,text,orchestration,orchestration,,not_assessed,not_reviewed,visible_response_available,46,50.86,144,23,0,0,no_specific_temporal_interpretation,860291.202
I0431,competition,1,text,design_or_correction,design_or_correction,,not_assessed,not_reviewed,visible_response_available,91,11.743,88,14,0,0,rapid_content_followup_candidate_not_verified_reading,860351.183
I0432,competition,1,text,design_or_correction,design_or_correction,,not_assessed,not_reviewed,visible_response_available,55,10.534,77,12,0,0,rapid_content_followup_candidate_not_verified_reading,860549.462
I0433,competition,1,text,acknowledgment,acknowledgment,,not_assessed,not_reviewed,visible_response_available,51,89.246,8,1,0,0,no_specific_temporal_interpretation,860727.401
I0434,competition,1,text,ambiguous,ambiguous,,not_assessed,not_reviewed,visible_response_available,66,12.393,102,16,0,0,no_specific_temporal_interpretation,860856.384
I0435,competition,1,text,operational,design_or_correction,design_or_correction,medium,reviewed_request_framing,visible_response_available,23,620.464,123,19,0,0,no_specific_temporal_interpretation,861511.181
I0436,competition,1,text,orchestration,orchestration,,not_assessed,not_reviewed,visible_response_available,100,97.321,36,6,0,0,no_specific_temporal_interpretation,861628.162
I0437,competition,1,text,orchestration,orchestration,,not_assessed,not_reviewed,visible_response_available,152,192.173,43,6,0,0,no_specific_temporal_interpretation,861897.229
I0438,competition,1,text,ambiguous,ambiguous,,not_assessed,not_reviewed,visible_response_available,278,455.189,182,28,0,0,no_specific_temporal_interpretation,862517.832
I0439,competition,1,text,ambiguous,ambiguous,,not_assessed,not_reviewed,visible_response_available,63,24.864,101,15,0,0,no_specific_temporal_interpretation,862701.336
I0440,competition,1,text,orchestration,orchestration,,not_assessed,not_reviewed,visible_response_available,30,20.981,134,23,0,0,no_specific_temporal_interpretation,862955.0
I0441,competition,1,text,orchestration,orchestration,,not_assessed,not_reviewed,visible_response_available,23,57.926,40,8,0,0,no_specific_temporal_interpretation,863647.1
I0442,competition,1,text,orchestration,orchestration,,not_assessed,not_reviewed,visible_response_available,69,21.301,36,8,0,0,no_specific_temporal_interpretation,863844.486
I0443,competition,1,text,orchestration,orchestration,,not_assessed,not_reviewed,visible_response_available,11,83.169,122,22,0,0,no_specific_temporal_interpretation,863929.391
I0444,competition,1,text,operational,ambiguous,,high,reviewed_request_framing,visible_response_available,59,45.866,20,5,0,0,no_specific_temporal_interpretation,863996.512
I0445,post_deadline_discovery,0,text,orchestration,orchestration,,not_assessed,not_reviewed,visible_response_available,44,8.52,25,3,0,0,no_specific_temporal_interpretation,12.889
I0446,post_deadline_discovery,0,text,orchestration,orchestration,,not_assessed,not_reviewed,visible_response_available,50,90.417,244,43,0,0,no_specific_temporal_interpretation,222.369
I0447,post_deadline_discovery,0,text,orchestration,orchestration,,not_assessed,not_reviewed,visible_response_available,50,58.543,73,15,0,0,no_specific_temporal_interpretation,298.29
I0448,post_deadline_discovery,1,text,operational,operational,,not_assessed,not_reviewed,visible_response_available,52,208.016,67,11,0,1,no_specific_temporal_interpretation,521.855
I0449,post_deadline_discovery,1,text,orchestration,ambiguous,design_or_correction,medium,reviewed_request_framing,visible_response_available,62,8.186,55,11,0,1,no_specific_temporal_interpretation,3548.055
I0450,post_deadline_discovery,1,text,long_or_imported_material,long_or_imported_material,,high,reviewed_request_framing,visible_response_available,60,423.891,7762,1093,0,0,material_import_or_long_draft_preparation_unknown,101004.624
I0451,post_deadline_discovery,1,text,long_or_imported_material,long_or_imported_material,,high,reviewed_request_framing,visible_response_available,102,98.209,13013,1843,0,0,material_import_or_long_draft_preparation_unknown,101365.432
I0452,post_deadline_discovery,1,text,acknowledgment,acknowledgment,,not_assessed,not_reviewed,visible_response_available,100,732.208,8,1,0,0,no_specific_temporal_interpretation,103056.764
I0453,post_deadline_discovery,1,text,orchestration,orchestration,,not_assessed,not_reviewed,no_new_visible_response_in_retained_root,,,81,13,0,0,no_specific_temporal_interpretation,103181.414
I0454,post_deadline_discovery,0,text,orchestration,orchestration,,not_assessed,not_reviewed,visible_response_available,47,0.286,88,18,0,0,no_specific_temporal_interpretation,103856.238
I0455,post_deadline_discovery,1,text,orchestration,orchestration,,not_assessed,not_reviewed,visible_response_available,60,40.809,67,13,0,1,no_specific_temporal_interpretation,103988.422
I0456,post_deadline_discovery,1,text,orchestration,orchestration,,not_assessed,not_reviewed,visible_response_available,51,451.207,26,5,0,1,no_specific_temporal_interpretation,105494.707
I0457,post_deadline_discovery,1,text,monitoring,monitoring,,not_assessed,not_reviewed,visible_response_available,133,312.521,54,8,0,0,no_specific_temporal_interpretation,106505.953
I0458,post_deadline_discovery,1,text,monitoring,monitoring,,not_assessed,not_reviewed,visible_response_available,22,260.276,23,4,0,0,no_specific_temporal_interpretation,106787.336
I0459,post_deadline_discovery,1,text,orchestration,design_or_correction,design_or_correction,medium,reviewed_request_framing,visible_response_available,98,71.542,140,23,0,0,no_specific_temporal_interpretation,106884.307
I0460,post_deadline_discovery,1,text,orchestration,orchestration,,not_assessed,not_reviewed,visible_response_available,77,325.77,77,15,0,0,no_specific_temporal_interpretation,109778.337
I0461,post_deadline_discovery,1,text,design_or_correction,design_or_correction,,high,reviewed_request_framing,visible_response_available,79,156.815,325,62,0,0,rapid_content_followup_candidate_not_verified_reading,109946.153
I0462,post_deadline_discovery,1,text,monitoring,monitoring,,not_assessed,not_reviewed,visible_response_available,110,20159.024,18,3,0,1,return_visit_monitoring_candidate,130190.931
I0463,post_deadline_discovery,1,text,monitoring,ambiguous,,high,reviewed_request_framing,visible_response_available,82,1011.148,28,6,0,0,return_visit_monitoring_candidate,132668.887
I0464,post_deadline_discovery,1,text,design_or_correction,ambiguous,orchestration,medium,reviewed_request_framing,visible_response_available,97,711.648,140,27,0,0,rapid_content_followup_candidate_not_verified_reading,133405.728
I0465,post_deadline_discovery,1,text,orchestration,orchestration,,not_assessed,not_reviewed,visible_response_available,66,1541.36,147,29,0,1,no_specific_temporal_interpretation,134954.889
I0466,post_deadline_discovery,1,text,monitoring,monitoring,,not_assessed,not_reviewed,visible_response_available,99,1875.714,23,4,0,0,return_visit_monitoring_candidate,137019.782
I0467,post_deadline_discovery,1,text,orchestration,ambiguous,,high,reviewed_request_framing,visible_response_available,134,731.232,40,8,0,0,no_specific_temporal_interpretation,137834.934
I0468,post_deadline_discovery,1,text,monitoring,monitoring,,not_assessed,not_reviewed,visible_response_available,76,209.737,19,3,0,1,return_visit_monitoring_candidate,145237.689
I0469,post_deadline_discovery,1,text,monitoring,monitoring,,not_assessed,not_reviewed,visible_response_available,147,4591.447,39,6,0,0,return_visit_monitoring_candidate,149842.851
I0470,post_deadline_discovery,1,text,monitoring,monitoring,,not_assessed,not_reviewed,no_new_visible_response_in_retained_root,,,39,6,0,0,no_specific_temporal_interpretation,150019.599
I0471,post_deadline_discovery,1,text,design_or_correction,ambiguous,orchestration,medium,reviewed_request_framing,visible_response_available,149,913.764,136,23,0,0,no_specific_temporal_interpretation,150952.53
I0472,post_deadline_discovery,1,text,design_or_correction,design_or_correction,orchestration,medium,reviewed_request_framing,visible_response_available,527,482.636,181,28,0,0,rapid_content_followup_candidate_not_verified_reading,151575.442
I0473,post_deadline_discovery,1,text,monitoring,monitoring,,not_assessed,not_reviewed,visible_response_available,58,0.049,35,6,0,0,no_specific_temporal_interpretation,152349.683
I0474,post_deadline_discovery,1,text,orchestration,orchestration,,not_assessed,not_reviewed,visible_response_available,77,244.331,127,25,0,1,no_specific_temporal_interpretation,154238.935
I0475,post_deadline_discovery,1,text,orchestration,orchestration,,not_assessed,not_reviewed,visible_response_available,55,455.432,84,16,0,1,no_specific_temporal_interpretation,157432.792
I0476,post_deadline_discovery,0,text,design_or_correction,design_or_correction,,not_assessed,not_reviewed,visible_response_available,169,4674.937,212,38,0,0,no_specific_temporal_interpretation,163120.413
I0477,post_deadline_discovery,1,text,orchestration,design_or_correction,,high,reviewed_request_framing,visible_response_available,156,1346.323,248,49,0,1,no_specific_temporal_interpretation,165449.769
I0478,post_deadline_discovery,1,text,orchestration,orchestration,,not_assessed,not_reviewed,visible_response_available,54,61.057,199,39,0,1,no_specific_temporal_interpretation,169752.123
I0479,post_deadline_discovery,1,text,orchestration,design_or_correction,,high,reviewed_request_framing,visible_response_available,201,0.741,82,15,0,0,no_specific_temporal_interpretation,170689.429
I0480,post_deadline_discovery,1,text,orchestration,ambiguous,,high,reviewed_request_framing,visible_response_available,73,3.614,82,18,0,0,no_specific_temporal_interpretation,170832.295
I0481,post_deadline_discovery,1,text,monitoring,ambiguous,orchestration,medium,reviewed_request_framing,visible_response_available,73,142.086,84,19,0,0,return_visit_monitoring_candidate,175239.275
I0482,post_deadline_discovery,1,text,acknowledgment,ambiguous,,high,reviewed_request_framing,visible_response_available,48,0.131,13,3,0,0,no_specific_temporal_interpretation,175335.488
I0483,post_deadline_discovery,1,text,orchestration,orchestration,,not_assessed,not_reviewed,visible_response_available,55,66.002,21,5,0,1,no_specific_temporal_interpretation,176533.791
I0484,post_deadline_discovery,1,text,monitoring,monitoring,,not_assessed,not_reviewed,visible_response_available,63,1385.044,28,6,0,0,return_visit_monitoring_candidate,178830.061
I0485,post_deadline_discovery,1,text,orchestration,orchestration,,not_assessed,not_reviewed,visible_response_available,73,107.69,27,6,0,0,no_specific_temporal_interpretation,179030.667
I0486,post_deadline_discovery,1,text,orchestration,orchestration,,not_assessed,not_reviewed,visible_response_available,55,1109.008,72,16,0,0,no_specific_temporal_interpretation,180265.881
I0487,post_deadline_discovery,1,text,orchestration,orchestration,,not_assessed,not_reviewed,visible_response_available,95,448.552,119,23,0,0,no_specific_temporal_interpretation,180829.391
I0488,post_deadline_discovery,1,text,orchestration,orchestration,,not_assessed,not_reviewed,visible_response_available,74,235.412,98,19,0,1,no_specific_temporal_interpretation,182417.023


==> anc/evidence/data/missing_context_sensitivity.csv <==
phase,missing_response_reading_minutes_per_eligible_input,otherwise_central_scenario_hours
competition,0.0,18.49872
post_deadline_discovery,0.0,1.807766
total,0.0,20.306486
competition,1.0,22.265788
post_deadline_discovery,1.0,1.807766
total,1.0,24.073554
competition,3.0,28.941233
post_deadline_discovery,3.0,1.807766
total,3.0,30.748999
competition,5.0,34.469446
post_deadline_discovery,5.0,1.807766
total,5.0,36.277212


==> anc/evidence/data/original_runtime_attempts.csv <==
record_id,task,stage,right,wrong,points,recorded_cost,outcome,post_deadline_seconds
A001,087,initial_stored_runtime_validation,0,266,0.0,0,fail,165626.805
A002,140,initial_stored_runtime_validation,0,265,0.0,0,fail,165626.805
A003,385,initial_stored_runtime_validation,0,265,0.0,0,fail,165735.301
A004,135,initial_stored_runtime_validation,266,0,25.0,0,pass,166002.125
A005,087,initial_stored_runtime_validation,266,0,25.0,0,pass,166260.239
A006,140,initial_stored_runtime_validation,265,0,25.0,0,pass,166260.239
A007,326,initial_stored_runtime_validation,266,0,25.0,0,pass,166404.718


==> anc/evidence/data/original_semantic_screen.csv <==
record_id,task,semantic_relations,first_case_survivors,all_stored_survivors,screen_type
S001,053,33867,13,3,semantic_only_not_real_runtime_validation
S002,113,33867,0,0,semantic_only_not_real_runtime_validation
S003,116,33867,0,0,semantic_only_not_real_runtime_validation
S004,164,33867,0,0,semantic_only_not_real_runtime_validation
S005,172,33867,0,0,semantic_only_not_real_runtime_validation
S006,210,33867,0,0,semantic_only_not_real_runtime_validation
S007,311,33867,0,0,semantic_only_not_real_runtime_validation
S008,385,33867,0,0,semantic_only_not_real_runtime_validation


==> anc/evidence/data/rollbacks.csv <==
record_id,task,old_cost,new_cost,score_delta
R001,192,578,1140,-0.6792096727161621
R002,029,609,745,-0.20156595066966077
R003,275,606,634,-0.04516896836791062
R004,245,879,1096,-0.22063756982278449
R005,014,551,555,-0.007233304593519563
R006,005,2224,2730,-0.20499423280853435
R007,282,207,233,-0.11831966030033314


==> anc/evidence/data/task053_candidates.csv <==
record_id,cycle,origin_class,recorded_lane,outcome_category,runtime_valid,correctness_status,right_of_60,cost_eligibility_status,joint_target_status,logged_evaluator_elapsed_seconds
C001,1,prior_artifact,replay,cost_eligible_incorrect,True,incorrect_on_fixed_cases,0,eligible,not_satisfied,0.12474496199865825
C002,1,prior_artifact,replay,official_correct_over_cost_cap,True,correct_on_fixed_cases,60,over_cap,not_satisfied,0.12306612101383507
C003,1,prior_artifact,replay,cost_eligible_incorrect,True,incorrect_on_fixed_cases,0,eligible,not_satisfied,0.1364103280066047
C004,1,prior_artifact,replay,cost_eligible_incorrect,True,incorrect_on_fixed_cases,0,eligible,not_satisfied,0.12694398398161866
C005,1,builtin_generator,code_first,cost_eligible_incorrect,True,incorrect_on_fixed_cases,0,eligible,not_satisfied,0.1206308739783708
C006,1,builtin_generator,code_first,cost_eligible_incorrect,True,incorrect_on_fixed_cases,0,eligible,not_satisfied,0.1271990409877617
C007,1,builtin_generator,code_first,runtime_session_initialization_failure,False,not_evaluated,,not_evaluated,not_satisfied,0.1108431360044051
C008,1,builtin_generator,math_first,cost_eligible_incorrect,True,incorrect_on_fixed_cases,0,eligible,not_satisfied,0.1325536810036283
C009,1,builtin_generator,math_first,cost_eligible_incorrect,True,incorrect_on_fixed_cases,0,eligible,not_satisfied,0.12130479901679792
C010,1,prior_artifact,replay,official_correct_over_cost_cap,True,correct_on_fixed_cases,60,over_cap,not_satisfied,0.11568161199102178
C011,1,prior_artifact,replay,interface_failure,False,not_evaluated,,not_evaluated,not_satisfied,0.12224865998723544
C012,1,builtin_generator,code_first,cost_eligible_incorrect,True,incorrect_on_fixed_cases,0,eligible,not_satisfied,0.1379252640181221
C013,1,builtin_generator,code_first,cost_eligible_incorrect,True,incorrect_on_fixed_cases,0,eligible,not_satisfied,0.19302829398657195
C014,1,builtin_generator,code_first,runtime_session_initialization_failure,False,not_evaluated,,not_evaluated,not_satisfied,0.10914511000737548
C015,1,builtin_generator,math_first,cost_eligible_incorrect,True,incorrect_on_fixed_cases,0,eligible,not_satisfied,0.13625159100047313
C016,1,prior_artifact,replay,official_correct_over_cost_cap,True,correct_on_fixed_cases,60,over_cap,not_satisfied,0.116265343996929
C017,1,prior_artifact,replay,cost_eligible_incorrect,True,incorrect_on_fixed_cases,0,eligible,not_satisfied,0.12698656000429764
C018,1,builtin_generator,code_first,runtime_session_initialization_failure,False,not_evaluated,,not_evaluated,not_satisfied,0.11187223001616076
C019,1,builtin_generator,math_first,cost_eligible_incorrect,True,incorrect_on_fixed_cases,0,eligible,not_satisfied,0.12280021500191651
C020,1,prior_artifact,replay,official_correct_over_cost_cap,True,correct_on_fixed_cases,60,over_cap,not_satisfied,0.11999424599343911
C021,1,builtin_generator,code_first,runtime_session_initialization_failure,False,not_evaluated,,not_evaluated,not_satisfied,0.1195835400139913
C022,2,builtin_generator,code_first,cost_eligible_incorrect,True,incorrect_on_fixed_cases,0,eligible,not_satisfied,0.18709136301185936
C023,2,builtin_generator,code_first,cost_eligible_incorrect,True,incorrect_on_fixed_cases,0,eligible,not_satisfied,0.12720552500104532
C024,2,prior_artifact,replay,official_correct_over_cost_cap,True,correct_on_fixed_cases,60,over_cap,not_satisfied,0.12109448199043982
C025,2,prior_artifact,replay,official_correct_over_cost_cap,True,correct_on_fixed_cases,60,over_cap,not_satisfied,0.12124787500943057
C026,2,prior_artifact,replay,official_correct_over_cost_cap,True,correct_on_fixed_cases,60,over_cap,not_satisfied,0.13183412901707925
C027,2,prior_artifact,replay,official_correct_over_cost_cap,True,correct_on_fixed_cases,60,over_cap,not_satisfied,0.1350299319892656
C028,2,prior_artifact,replay,official_correct_over_cost_cap,True,correct_on_fixed_cases,60,over_cap,not_satisfied,0.1273610290081706
C029,2,prior_artifact,replay,official_correct_over_cost_cap,True,correct_on_fixed_cases,60,over_cap,not_satisfied,0.14391155799967237
C030,2,prior_artifact,replay,official_correct_over_cost_cap,True,correct_on_fixed_cases,60,over_cap,not_satisfied,0.11729770398233086
C031,2,prior_artifact,replay,official_correct_over_cost_cap,True,correct_on_fixed_cases,60,over_cap,not_satisfied,0.12069342599716038
C032,2,builtin_generator,code_first,runtime_session_initialization_failure,False,not_evaluated,,not_evaluated,not_satisfied,0.10285972600104287
C033,2,builtin_generator,code_first,runtime_session_initialization_failure,False,not_evaluated,,not_evaluated,not_satisfied,0.12422629998764023
C034,2,builtin_generator,code_first,runtime_session_initialization_failure,False,not_evaluated,,not_evaluated,not_satisfied,0.10592655002255924
C035,3,builtin_generator,code_first,runtime_session_initialization_failure,False,not_evaluated,,not_evaluated,not_satisfied,0.11070566301350482
C036,3,builtin_generator,code_first,runtime_session_initialization_failure,False,not_evaluated,,not_evaluated,not_satisfied,0.1093664100044407
C037,3,builtin_generator,code_first,cost_eligible_incorrect,True,incorrect_on_fixed_cases,0,eligible,not_satisfied,0.11559107399079949
C038,3,builtin_generator,code_first,runtime_session_initialization_failure,False,not_evaluated,,not_evaluated,not_satisfied,0.11241507701925002
C039,4,builtin_generator,code_first,cost_eligible_incorrect,True,incorrect_on_fixed_cases,0,eligible,not_satisfied,0.13552073598839343
C040,4,builtin_generator,code_first,runtime_session_initialization_failure,False,not_evaluated,,not_evaluated,not_satisfied,0.11410477999015711
C041,4,builtin_generator,code_first,cost_eligible_incorrect,True,incorrect_on_fixed_cases,0,eligible,not_satisfied,0.12860997297684662
C042,4,builtin_generator,code_first,runtime_session_initialization_failure,False,not_evaluated,,not_evaluated,not_satisfied,0.13059290900127962
C043,5,builtin_generator,code_first,cost_eligible_incorrect,True,incorrect_on_fixed_cases,0,eligible,not_satisfied,0.18657989299390465
C044,5,builtin_generator,code_first,runtime_session_initialization_failure,False,not_evaluated,,not_evaluated,not_satisfied,0.1175016199995298
C045,5,builtin_generator,code_first,cost_eligible_incorrect,True,incorrect_on_fixed_cases,0,eligible,not_satisfied,0.12521135099814273
C046,5,builtin_generator,code_first,runtime_session_initialization_failure,False,not_evaluated,,not_evaluated,not_satisfied,0.10553469997830689
C047,5,builtin_generator,code_first,runtime_session_initialization_failure,False,not_evaluated,,not_evaluated,not_satisfied,0.11358811298850924
C048,5,builtin_generator,code_first,runtime_session_initialization_failure,False,not_evaluated,,not_evaluated,not_satisfied,0.10427654898376204
C049,5,builtin_generator,code_first,cost_eligible_incorrect,True,incorrect_on_fixed_cases,0,eligible,not_satisfied,0.12152994200005196
C050,5,builtin_generator,code_first,runtime_session_initialization_failure,False,not_evaluated,,not_evaluated,not_satisfied,0.13730787197710015
C051,5,builtin_generator,code_first,runtime_session_initialization_failure,False,not_evaluated,,not_evaluated,not_satisfied,0.15920250199269503
C052,5,builtin_generator,code_first,runtime_session_initialization_failure,False,not_evaluated,,not_evaluated,not_satisfied,0.12297743698582053
C053,5,builtin_generator,code_first,cost_eligible_incorrect,True,incorrect_on_fixed_cases,0,eligible,not_satisfied,0.11972687797970138
C054,5,builtin_generator,code_first,runtime_session_initialization_failure,False,not_evaluated,,not_evaluated,not_satisfied,0.10693501099012792
C055,6,builtin_generator,code_first,cost_eligible_incorrect,True,incorrect_on_fixed_cases,0,eligible,not_satisfied,0.1320641019847244
C056,6,builtin_generator,code_first,cost_eligible_incorrect,True,incorrect_on_fixed_cases,0,eligible,not_satisfied,0.1397728939773515
C057,6,builtin_generator,code_first,cost_eligible_incorrect,True,incorrect_on_fixed_cases,0,eligible,not_satisfied,0.12754481402225792
C058,6,builtin_generator,code_first,runtime_session_initialization_failure,False,not_evaluated,,not_evaluated,not_satisfied,0.12500222399830818
C059,6,builtin_generator,code_first,runtime_session_initialization_failure,False,not_evaluated,,not_evaluated,not_satisfied,0.1068103049765341
C060,6,builtin_generator,code_first,runtime_session_initialization_failure,False,not_evaluated,,not_evaluated,not_satisfied,0.10974089699448086
C061,6,builtin_generator,code_first,runtime_session_initialization_failure,False,not_evaluated,,not_evaluated,not_satisfied,0.14739298197673634
C062,6,builtin_generator,code_first,runtime_session_initialization_failure,False,not_evaluated,,not_evaluated,not_satisfied,0.10638435100554489
C063,6,builtin_generator,code_first,runtime_session_initialization_failure,False,not_evaluated,,not_evaluated,not_satisfied,0.1446677680069115
C064,6,builtin_generator,code_first,runtime_session_initialization_failure,False,not_evaluated,,not_evaluated,not_satisfied,0.1140402949822601
C065,6,builtin_generator,code_first,runtime_session_initialization_failure,False,not_evaluated,,not_evaluated,not_satisfied,0.10826701699988917
C066,6,builtin_generator,code_first,runtime_session_initialization_failure,False,not_evaluated,,not_evaluated,not_satisfied,0.11603336100233719
C067,7,builtin_generator,code_first,runtime_session_initialization_failure,False,not_evaluated,,not_evaluated,not_satisfied,0.11677474901080132
C068,7,submitted_inbox,code_first,cost_eligible_incorrect,True,incorrect_on_fixed_cases,0,eligible,not_satisfied,0.14069771199137904
C069,7,submitted_inbox,code_first,cost_eligible_incorrect,True,incorrect_on_fixed_cases,0,eligible,not_satisfied,0.11491777902119793
C070,7,builtin_generator,code_first,runtime_session_initialization_failure,False,not_evaluated,,not_evaluated,not_satisfied,0.11288770401733927
C071,7,builtin_generator,code_first,runtime_session_initialization_failure,False,not_evaluated,,not_evaluated,not_satisfied,0.10761982001713477
C072,7,builtin_generator,code_first,cost_eligible_incorrect,True,incorrect_on_fixed_cases,0,eligible,not_satisfied,0.12132096599088982
C073,7,builtin_generator,code_first,runtime_session_initialization_failure,False,not_evaluated,,not_evaluated,not_satisfied,0.11155932900146581
C074,7,builtin_generator,code_first,runtime_session_initialization_failure,False,not_evaluated,,not_evaluated,not_satisfied,0.1151351569860708
C075,7,builtin_generator,code_first,cost_eligible_incorrect,True,incorrect_on_fixed_cases,0,eligible,not_satisfied,0.12811434699688107
C076,7,builtin_generator,code_first,runtime_session_initialization_failure,False,not_evaluated,,not_evaluated,not_satisfied,0.10533779099932872
C077,7,builtin_generator,code_first,runtime_session_initialization_failure,False,not_evaluated,,not_evaluated,not_satisfied,0.1270720849861391
C078,7,builtin_generator,code_first,runtime_session_initialization_failure,False,not_evaluated,,not_evaluated,not_satisfied,0.10187465199851431
C079,7,builtin_generator,code_first,cost_eligible_incorrect,True,incorrect_on_fixed_cases,0,eligible,not_satisfied,0.12135547801153734
C080,7,builtin_generator,code_first,cost_eligible_incorrect,True,incorrect_on_fixed_cases,0,eligible,not_satisfied,0.11252987800980918
C081,8,builtin_generator,code_first,runtime_session_initialization_failure,False,not_evaluated,,not_evaluated,not_satisfied,0.16691830998752266
C082,8,builtin_generator,code_first,cost_eligible_incorrect,True,incorrect_on_fixed_cases,0,eligible,not_satisfied,0.1172586600005161
C083,8,builtin_generator,code_first,runtime_session_initialization_failure,False,not_evaluated,,not_evaluated,not_satisfied,0.111092450999422
C084,8,builtin_generator,code_first,runtime_session_initialization_failure,False,not_evaluated,,not_evaluated,not_satisfied,0.10575565398903564
C085,8,builtin_generator,code_first,runtime_session_initialization_failure,False,not_evaluated,,not_evaluated,not_satisfied,0.12870989201474003
C086,8,builtin_generator,code_first,cost_eligible_incorrect,True,incorrect_on_fixed_cases,0,eligible,not_satisfied,0.12314050100394525
C087,8,builtin_generator,code_first,runtime_session_initialization_failure,False,not_evaluated,,not_evaluated,not_satisfied,0.12061381500097923
C088,8,builtin_generator,code_first,runtime_session_initialization_failure,False,not_evaluated,,not_evaluated,not_satisfied,0.1083021640079096
C089,8,builtin_generator,code_first,runtime_session_initialization_failure,False,not_evaluated,,not_evaluated,not_satisfied,0.10421596499509178
C090,8,builtin_generator,code_first,runtime_session_initialization_failure,False,not_evaluated,,not_evaluated,not_satisfied,0.11237052199430764
C091,8,builtin_generator,code_first,cost_eligible_incorrect,True,incorrect_on_fixed_cases,0,eligible,not_satisfied,0.1648686990083661
C092,8,builtin_generator,code_first,runtime_session_initialization_failure,False,not_evaluated,,not_evaluated,not_satisfied,0.1225435380183626
C093,9,submitted_inbox,code_first,cost_eligible_incorrect,True,incorrect_on_fixed_cases,0,eligible,not_satisfied,0.12539691900019534
C094,9,submitted_inbox,code_first,cost_eligible_incorrect,True,incorrect_on_fixed_cases,0,eligible,not_satisfied,0.12385510499007069
C095,9,builtin_generator,code_first,cost_eligible_incorrect,True,incorrect_on_fixed_cases,0,eligible,not_satisfied,0.1191372629837133
C096,9,builtin_generator,code_first,cost_eligible_incorrect,True,incorrect_on_fixed_cases,0,eligible,not_satisfied,0.13531178797711618
C097,9,builtin_generator,code_first,cost_eligible_incorrect,True,incorrect_on_fixed_cases,0,eligible,not_satisfied,0.11277594300918281
C098,9,builtin_generator,code_first,runtime_session_initialization_failure,False,not_evaluated,,not_evaluated,not_satisfied,0.126555210998049
C099,9,builtin_generator,code_first,runtime_session_initialization_failure,False,not_evaluated,,not_evaluated,not_satisfied,0.10688398499041796
C100,9,builtin_generator,code_first,runtime_session_initialization_failure,False,not_evaluated,,not_evaluated,not_satisfied,0.1073661629925482
C101,9,builtin_generator,code_first,cost_eligible_incorrect,True,incorrect_on_fixed_cases,0,eligible,not_satisfied,0.13637419199221767
C102,9,builtin_generator,code_first,runtime_session_initialization_failure,False,not_evaluated,,not_evaluated,not_satisfied,0.10720496298745275
C103,9,builtin_generator,code_first,runtime_session_initialization_failure,False,not_evaluated,,not_evaluated,not_satisfied,0.1288999570242595
C104,9,builtin_generator,code_first,runtime_session_initialization_failure,False,not_evaluated,,not_evaluated,not_satisfied,0.10085125899058767
C105,9,builtin_generator,code_first,runtime_session_initialization_failure,False,not_evaluated,,not_evaluated,not_satisfied,0.12583368801278993


==> anc/evidence/data/task053_cycles.csv <==
record_id,cycle,phase,proposal_occurrences,primary_records,additional_robustness_records,runtime_valid_records,session_initialization_failures,interface_failures,official_correct_over_cost_cap,cost_eligible_incorrect,full_score_hits,launch_post_deadline_seconds,return_post_deadline_seconds
Y001,1,before_observed_worker_success,33,21,3,16,4,1,4,12,0,154428.536,154432.095
Y002,2,before_observed_worker_success,13,13,3,10,3,0,8,2,0,154518.082,154520.526
Y003,3,before_observed_worker_success,4,4,3,1,3,0,0,1,0,154743.496,154745.598
Y004,4,before_observed_worker_success,4,4,3,2,2,0,0,2,0,154743.496,154745.598
Y005,5,before_observed_worker_success,12,12,3,4,8,0,0,4,0,155037.991,155040.277
Y006,6,before_observed_worker_success,12,12,3,3,9,0,0,3,0,155512.362,155514.662
Y007,7,before_observed_worker_success,14,14,3,6,8,0,0,6,0,155898.213,155900.658
Y008,8,before_observed_worker_success,12,12,3,3,9,0,0,3,0,156028.616,156030.916
Y009,9,before_observed_worker_success,14,13,3,6,7,0,0,6,0,157564.803,157575.596
Y010,10,after_observed_worker_success,14,1,1,1,0,0,0,0,1,158392.102,158392.985


==> anc/evidence/data/task129_events.csv <==
record_id,event_label,post_deadline_seconds
Q001,public_gap_request,180829.391
Q002,public_material_receipt,181058.55
Q003,target_identification,181069.867
Q004,prior_checkpoint_validation,182253.641
Q005,no_answer_request,182417.023
Q006,independent_attempt_acknowledgment,182426.596
Q007,exploratory_implementation,182852.514
Q008,initial_execution_launch,182863.899
Q009,initial_execution_error,182864.085
Q010,negative_batch_a_launch,182877.435
Q011,negative_batch_a_receipt,182899.587
Q012,revised_implementation,183076.43
Q013,negative_batch_b_launch,183102.796
Q014,negative_batch_b_receipt,183133.003
Q015,successful_candidate_written,183527.968
Q016,official_validation_launch,183538.398
Q017,official_validation_receipt,183538.779
Q018,strong_validation_launch,183642.453
Q019,strong_validation_receipt,183660.275
Q020,bank_promotion_launch,183731.585
Q021,bank_promotion_ledger,183732.0
Q022,bank_promotion_receipt,183732.075


==> anc/evidence/data/tasks.csv <==
record_id,task,family,role,phase,points,recorded_cost,stored_right,stored_wrong,old_cost_in_postbaseline,gain_from_postbaseline,promotion_phase_seconds
T001,053,F1,seed_discovery,post_deadline_discovery,25.0,0,60,0,30,3.401197381662154,165593.0
T002,067,inherited,inherited,competition,25.0,0,266,0,not_applicable,0,94960.0
T003,087,F1,transfer,post_deadline_discovery,25.0,0,266,0,5,1.6094379124340996,166403.0
T004,129,F2,seed_discovery,post_deadline_discovery,25.0,1,265,0,80,4.382026634673881,183732.0
T005,135,F1,transfer,post_deadline_discovery,25.0,0,266,0,30,3.401197381662154,166278.0
T006,140,F1,transfer,post_deadline_discovery,25.0,0,265,0,5,1.6094379124340996,166403.0
T007,179,inherited,inherited,competition,25.0,0,267,0,not_applicable,0,94968.0
T008,241,inherited,inherited,competition,25.0,0,266,0,not_applicable,0,94972.0
T009,326,F1,transfer,post_deadline_discovery,25.0,0,266,0,30,3.401197381662154,166538.0


==> anc/evidence/decisions/README.md <==
# From experiments to decisions

This packet supports the paper's proposed practice: **preserve what an experiment
justifies and use it to choose the next action**. It adds a success-independent
task inventory, retained cost-state comparisons and selected successful and
unsuccessful decision episodes. The protocol is proposed, not a retrospectively
validated search policy or a measured efficiency improvement.

Run from the supplement root:

```bash
python3 decisions/verify.py
```

The ordinary `python3 verify.py` command also runs these checks. Both are offline
and use only packaged derived tables and selected observations. They do not run
original models, acquire private records, authenticate source history or score
the effectiveness of the proposed protocol.

## A five-field decision record

The operator arranges the investigation; an agent can perform the task diagnosis.
The same record should be consumed at dispatch and promotion, not merely written
after a session. This is an interface proposal, not a claim that every historical
worker already used it:

```yaml
claim: the exact proposition tested; name the program, component or family
scope: generator, representation, dimensions, encoding and evaluator assumptions
evidence: candidate identity or unknown; evaluator, comparator and test population;
          counterexample or receipt; pass/fail/unknown for each required gate;
          distinguish partial result, local acceptance and retained deployment
next_action: check_reconcile | stop_route | validate | repair | reopen | discovery | park;
             name the distinguishing prediction and an explicit resource limit
reopen_when: the new fact, admissible operation or representation that changes
             the decision; retain applicable failures when assumptions change
```

If a known counterexample or admissibility rule already settles the proposed
route, return a scoped stop without implementing another candidate. If no
affordable distinguishing check is available, park it with a reopening condition.
A new worker, optimistic target or different filename is not itself new evidence.
Conversely, do not generalize one failed program or one component bound into a
prohibition on untested constructions. A fixed exact-byte failure stays attached
to its evaluator, population and comparator; an acceptance at another gate does
not erase it.

## Probe, promote and exclude require different evidence

Permission to run a lawful, affordable probe is not eligibility to promote its
candidate. Unknown efficacy can motivate a bounded measurement; it cannot
authorize promotion or an efficacy-based exclusion. Exclusion requires evidence
whose scope covers the proposed route, not merely a failed prior candidate.
Parking for budget or rejecting a novelty premise does not establish ineffectiveness.

The [C12 linked record](../cross_domain/HANDOFF.md) shows an accurate novelty-only
acknowledgment followed by an aggregate “measured and closed” summary. A later
summary again preserves the distinction. This is reporting scope loss, not proof
of a mistaken belief, permanent memory corruption or an observed blocked probe.
Preserve gate types when compressing results: `not_novel`, `not_measured`, and
`measured_failure` are not interchangeable.

This is a **case-grounded, author-derived decision tree**, not a tree fitted to
the 97 cost states. It does not rank research opportunities or estimate gains.

1. Is the evidence linkage or gate applicability needed for the decision unresolved?
   **Check/reconcile** it before treating the evidence as a prohibition or pass.
2. Does an established, applicable constraint rule out this particular route?
   **Stop that route**, retaining its scope. Other components or representations
   remain open. A worker's unverified bound is not automatically an established
   constraint; it can motivate a check or provisional redirection.
3. Otherwise, select the uncertainty to resolve. A ready candidate with an
   unrun required check needs **validation of the next required gate**. This is
   distinct from reconciling scope or evidence linkage in step 1.
   An incomplete candidate or a
   required-check failure can motivate **repair with an explicit retest**. An
   admissible alternative outside the old assumptions can motivate **reopening
   with a distinguishing prediction**. With no concrete route yet, permit
   bounded **discovery** to formulate one.
4. If no justified, affordable next check is selected, **park** with an explicit
   reopening condition. A budget stop is not proof of impossibility.

A candidate already eligible for the requested gate needs no additional research
check for that decision; advancement remains a separate decision below.

Independently, define promotion eligibility for exact candidate `p`, predeclared
contract `C`, requested gate `k` and retained evidence `E`:

```text
Q(C, k, p, E) = nonempty required-check set for this gate,
               including any improvement criterion and applicable regressions
v(E, p, q)   = pass | fail | unknown
a(E, q, C, k) = supported | contradicted | unknown
eligible(C, k, p, E) = all(a(E, q, C, k) == supported and v(E, p, q) == pass
                          for q in Q(C, k, p, E))
```

This is a logical interface specification, **not an executed policy evaluator**.
`a` records a justification of applicability and adequacy for the intended claim;
the paper encodes its three statuses as `pass`, `fail`, `unknown`. Declaration alone
does not establish that a gate preserves the mechanism or predicts the target.
In the separate retained S3 experiment, a lawful prefix-based proxy selected worse
target outcomes than ungated adaptation at every tested threshold. The strictest
threshold was worst, but the sequence was not monotonic. This challenges the
proxy-to-target link in that experiment, not gating in general or the legality of
the proxy. See the [complete retained comparison](../cross_domain/HANDOFF.md).
Applicability is a substantive evidence assessment, not automatically certified
by this formula or by a green result.
Receipts must bind the exact candidate, evaluator, comparator and population.
Missing, mismatched or unresolved conflicting evidence is `unknown`. A
required check whose applicability is unresolved stays in `Q` until reconciled;
unknown is not a demonstrated failure. An unrelated
pass cannot erase a relevant failure. Unknown blocks an affirmative promotion
claim, not research. Required checks cannot be removed after seeing a favored
candidate; out-of-contract robustness remains a separate annotation. Eligibility
at one gate neither establishes another gate nor commands deployment. Keep a
vector of gate statuses, not only the furthest pass.

The paper's indicator equals 1 when all required applicability and result checks
pass, and 0 otherwise. Zero means the candidate is not currently eligible; it
does not distinguish a demonstrated failure from missing or unresolved evidence.

A new hash identifies new bytes; it does not make applicable old failing inputs
irrelevant. Retest them on the new candidate without presuming the old failure
refutes the new bytes. When only a receipt survives, reconstructing the input or
obtaining suitable replacement evidence is still a check action, not a completed
regression. Choosing adequate tests, resolving ambiguous labels and justifying
scope remain substantive work; the formula cannot make an unsound evaluator
sound. In D188, latent-label mismatch and disagreement with a fixed reference
are not interchangeable failures.

### Completed record: equal cost does not identify equal programs

This is **author-reconstructed with the outcome known**, not a record shown to
have been consumed by the historical dispatcher:

```yaml
claim: the earlier Task 188 cost-109 candidate fails its stored-case gate
scope: duplicated-tile recovery; the recorded stored-case evaluator/comparator
evidence:
  failed_candidate_sha_prefix: f1a9822bf912aaed
  event: D188-E07
  gate: stored-case acceptance
  result: 172 correct, 94 incorrect out of 266; not banked
next_action: withhold this candidate; test a distinct controller rewrite
reopen_when: new candidate bytes and candidate-linked results under required checks
recorded_contrast:
  candidate_sha_prefix: 0694c06668c1710b
  event: D188-E09
  result: 266 correct, 0 incorrect; banked at cost 109
unknown: whether the earlier failure was consumed or caused the controller rewrite
```

The packet exposes candidate digest prefixes, not complete original programs or
executable failure inputs. The contrast establishes two recorded stored-case
results, not general correctness, a measured handoff benefit or historical
deployment of the proposed tree. D188-E10 separately records coverage-note
consumption before the controller proposal; it does not establish consumption
of every earlier failure.

## How the cases change the next action

- **D196, intact-frame recoloring:** a bounded perimeter-signature construction
  escapes earlier propagation/local-routing assumptions. Preserve the concrete
  failure examples and test the new representation. The old conditional
  reopening exception was sensible; the universal architectural wording was not.
- **D188, duplicated-tile recovery:** preserve version and test-population
  identity through a fresh-failure/repair sequence. A later scoped spatial-writer
  bound redirects work to the controller. Equal task and cost do not identify
  equal programs, and the earliest path-level failure is not a fully
  authenticated identical-byte failure-to-promotion chain.
- **D364, L/U/H component recoloring:** retain useful algebra but reject an
  incomplete or slow executable. A later local acceptance is not the frozen
  retained result; do not replace the latter with a transient lower cost.
- **D368, prototype copying:** keep the static-family rank obstruction and stop
  a particular forbidden/over-budget route. Its unchanged endpoint is not proof
  of optimality. It is an outcome-informed negative contrast, not a holdout.

These are selected development examples. They demonstrate reopening, repair,
redirection and stopping decisions with qualifications; they do not supply
prediction labels for the whole population. The operator-process chains keep
human process steering distinct from agent task-level diagnosis and from other
teams' direct human solution review.

## Population denominators and endpoints

The inventory contains 400 tasks, 29,591 competition ledger rows and retained
coverage notes for 318 tasks. Six registry snapshots contain 755 raw entries;
the first qualifying task/cost rule yields 97 states across 92 tasks. The latest
registry has 128 keys but 114 tasks because 14 tasks have padded/unpadded aliases.
Its 105 qualifying keys are not 105 independently floored tasks.

| Observation | All 97 states | 91 canonical-key-eligible states |
| --- | ---: | ---: |
| Lower accepted candidate predates observed snapshot | 16 | 11 |
| Lower accepted result recorded afterward | 79 | 74 |
| Frozen deadline cost is lower | 51 | 45 |
| Frozen deadline cost is equal | 35 | 35 |
| Frozen deadline cost is higher | 11 | 11 |

The first two rows overlap; the final three partition the columns. Thirty-seven
states end lower without prior lower acceptance; 36 are key-eligible. The
difference is padded-only Task 095. Key eligibility does not establish a
contemporaneous bank-cost match, the scratch registry bytes or actual exclusion.

Twenty-nine states have temporary lower acceptances without a lower deadline
endpoint. Six have a later negative recheck of a lower accepted artifact; such
a recheck may concern a relative gate rather than an incorrect program. These
are state/receipt observations, not false-floor, diagnostic-success or causal
effect rates. They do not establish independent judgments or discoveries.

The verifier recomputes aliases, strike qualification, first states, lookup
eligibility, endpoint partitions and summary counts. Deadline costs and receipt
qualifications are cross-checked against the unchanged original
[competition-progress table](../data/competition_progress.csv). Prior/later
minima and ledger counts remain derived reports: the original ledger is not
packaged. Observation timestamps are retained commit times, not authenticated
wall-clock proof; entry self timestamps remain separately marked or missing.

## Packet map and checking limits

| File | Purpose |
| --- | --- |
| [task_inventory.csv](task_inventory.csv) | All 400 tasks, including uncovered and unresolved records |
| [registry_states.csv](registry_states.csv) | All 755 raw-key entries, aliases and separate timestamps |
| [registry_snapshots.csv](registry_snapshots.csv) | Six snapshot denominators and visible revision counts |
| [registry_outcomes.csv](registry_outcomes.csv) | 97 first qualifying task/cost states and recorded outcomes |
| [policy_source_history.csv](policy_source_history.csv) | Five source-version observations of floor/coverage rules |
| [SUMMARY.json](SUMMARY.json) | Recomputed population statistics and explicit scope boundaries |
| [episodes.json](episodes.json) | Selected task observations, gates, chronology and limitations |
| [process.json](process.json) | Operator requests, source transitions and distinct process roles |

Selected-observation digests use UTF-8 JSON with sorted keys, compact separators
and unescaped Unicode. They protect selection consistency, not authenticity of
the unavailable original sessions. The verifier checks referenced events and
chronology, selected receipt arithmetic and explicit role/selection boundaries;
it does not independently prove the mathematics in an agent's statement or the
cause of a subsequent improvement.

No raw sessions, private source maps, original replay inputs or full third-party
reports are included. Task identifiers, selected timestamps and excerpts may
still permit linkage. Preparation of this packet is not approval of anonymous
release terms, source redistribution or submission declarations.


==> anc/evidence/decisions/SUMMARY.json <==
{
  "cohort_rule": "First retained predeadline snapshot of each distinct task/cost with strikes >=2; preserve all raw aliases, prefer canonical alias for a same-cost first-snapshot representative.",
  "competition_end_exclusive": "2026-07-16T00:00:00+00:00",
  "interpretation": "State counts are not false-floor, exclusion, diagnostic-success or resource-efficiency rates. Operator process steering is distinct from agent task diagnosis. Selected cases are development examples; negative contrast selection is outcome-informed.",
  "limits": {
    "actual_dispatch_exposure_recovered": false,
    "author_task_solution_audit_observed": false,
    "causal_effect_identified": false,
    "generated_then_pruned_winner_observed": false,
    "independent_verdicts_verified": false,
    "new_solver_or_model_calls": 0,
    "original_programs_executed_this_study": 0,
    "outcome_masked_evaluation": false,
    "policy_effect_estimated": false,
    "precision_recall_estimated": false,
    "source_authenticity_checked": false
  },
  "postdeadline_discovery_end_inclusive": "2026-07-18T03:02:12+00:00",
  "schema": "decision-population-v1",
  "scope": "Retained task/cost states and selected decision episodes, not trials of a general search policy.",
  "statistics": {
    "canonical_lookup_eligible_comparison_counts": {
      "deadline_equals_registry": 35,
      "deadline_has_mixed_ok_records": 6,
      "deadline_higher_than_registry": 11,
      "deadline_is_lower_after_artifact": 45,
      "deadline_lower_than_registry": 45,
      "lower_accepted_after": 74,
      "prior_already_lower": 11
    },
    "canonical_lookup_eligible_state_count": 91,
    "canonical_lookup_ineligible_state_count": 6,
    "competition_ledger_rows": 29591,
    "coverage_files": 319,
    "current_qualifying_entries": 105,
    "current_qualifying_tasks": 92,
    "current_registry_entries": 128,
    "current_registry_tasks": 114,
    "current_tasks_with_multiple_registry_keys": 14,
    "distinct_qualifying_tasks": 92,
    "eligible_states_without_prior_lower_but_lower_at_deadline": 36,
    "first_qualifying_task_cost_states": 97,
    "inventory_tasks": 400,
    "postdeadline_discovery_ledger_rows": 6,
    "retained_git_registry_snapshots": 6,
    "retained_policy_source_snapshots": 5,
    "snapshot_state_rows": 755,
    "state_rows_with_missing_self_time": 294,
    "state_rows_with_self_time_after_observation": 0,
    "states_lower_after_but_not_lower_at_deadline": 29,
    "states_with_contradictory_later_rechecks": 6,
    "states_with_new_lower_after_artifact": 79,
    "states_with_unknown_deadline_cost": 0,
    "states_without_prior_lower_but_lower_at_deadline": 37,
    "task_cost_state_comparison_counts": {
      "deadline_equals_registry": 35,
      "deadline_has_mixed_ok_records": 6,
      "deadline_higher_than_registry": 11,
      "deadline_is_lower_after_artifact": 50,
      "deadline_lower_than_registry": 51,
      "lower_accepted_after": 79,
      "prior_already_lower": 16
    },
    "tasks_with_coverage": 318
  }
}


==> anc/evidence/decisions/episodes.json <==
{
  "schema": "decision-episodes-v1",
  "source_authenticity_checked": false,
  "policy_effect_estimated": false,
  "outcome_masked_evaluation": false,
  "author_task_solution_audit_observed": false,
  "causal_effect_identified": false,
  "generated_then_pruned_winner_observed": false,
  "selection_statement": "Four selected development episodes; D368 is an outcome-informed negative contrast. They are not independent trials of a diagnostic policy.",
  "excerpt_convention": "Exact excerpts preserve words and punctuation; whitespace may be normalized. Structured receipts select named fields from retained records. Source aliases and excerpt hashes support consistency, not historical authentication.",
  "limitations": [
    "Original sessions and candidate programs are not included here; this is the minimal inspectable evidence for the stated decisions.",
    "No claim of general search efficiency, actual historical pruning of a winner, or human task-level diagnosis follows from this packet."
  ],
  "episodes": [
    {
      "id": "D196",
      "task": 196,
      "title": "Closed-frame recoloring",
      "selection": "development_example",
      "actor": "agent",
      "evidence_boundaries": {
        "specific_memory_read_observed": false,
        "whole_stopping_policy_refuted": false
      },
      "claim": "A universal propagation-only conclusion is stronger than the earlier failed constructions; its conditional exception for a new mathematical idea can still be useful.",
      "scope": "Bounded 3–5 by 3–5 intact frames; local correctness and scorer-cost evidence, not a general architecture lower bound.",
      "events": [
        {
          "id": "D196-E06",
          "time_utc": "2026-07-12T12:57:10Z",
          "kind": "ledger_receipt",
          "source_alias": "SRC03",
          "observation": {
            "type": "structured_receipt",
            "values": {
              "task": 196,
              "cost": 2360,
              "candidate_sha_prefix": "5368575371b80443",
              "ok": true,
              "banked": true,
              "right": 266,
              "wrong": 0
            }
          },
          "context": "Earlier accepted incumbent, before the retained propagation-only note and later signature proposal.",
          "selection_sha256": "24ee587754f59b924930a69523909e460b6dc0bb543fa57264abfed8f151e1cd"
        },
        {
          "id": "D196-E01",
          "time_utc": "2026-07-12T13:51:27Z",
          "kind": "historical_note",
          "source_alias": "SRC01",
          "observation": {
            "type": "exact_excerpt",
            "text": "Given (1)+(2), the ONLY legal strategy is whole-grid-uniform bounded propagation (truncated flood / bitset row propagation)"
          },
          "time_basis": "first_observed_git_snapshot",
          "selection_sha256": "45685baf3c930f9d676599d7d6fa06fe10369a0e5dfc34569c6137c32b24ceeb"
        },
        {
          "id": "D196-E02",
          "time_utc": "2026-07-12T13:51:27Z",
          "kind": "historical_note",
          "source_alias": "SRC01",
          "observation": {
            "type": "exact_excerpt",
            "text": "a genuinely new whole-grid-uniform mathematical trick (not just re-packing bits)"
          },
          "time_basis": "first_observed_git_snapshot",
          "context": "Explicitly listed as a condition permitting another attempt.",
          "selection_sha256": "3e018cc9638d762dad1514237def78be4d93e235fcc808fe51f8903ed6145152"
        },
        {
          "id": "D196-E03",
          "time_utc": "2026-07-12T15:56:02.949Z",
          "kind": "agent_statement",
          "source_alias": "SRC02",
          "observation": {
            "type": "exact_excerpt",
            "text": "A simpler exact extraction emerged from the bounded generator: pack each column into a 15-bit word, identify all nine possible 3–5 by 3–5 rectangle signatures with word-level ANDs, then render their perimeters directly from the anchor words. This avoids connected-component propagation entirely; I’m validating that closed-form signature now before compiling it."
          },
          "selection_sha256": "dd2defc9367201da6692d10603cd59fd7d5491c7c11e255559a37f4309222273"
        },
        {
          "id": "D196-E04",
          "time_utc": "2026-07-12T16:09:29Z",
          "kind": "ledger_receipt",
          "source_alias": "SRC03",
          "observation": {
            "type": "structured_receipt",
            "values": {
              "task": 196,
              "cost": 2300,
              "candidate_sha_prefix": "bbee8f463cfa71a5",
              "ok": true,
              "banked": true,
              "right": 266,
              "wrong": 0
            }
          },
          "selection_sha256": "3adea99ed520959d73b9aa088c4c344d3d706b3cfb8758fd1098b3101ce3450a"
        },
        {
          "id": "D196-E05",
          "time_utc": "2026-07-12T16:11:56.183Z",
          "kind": "validation_receipt",
          "source_alias": "SRC02",
          "observation": {
            "type": "exact_excerpt",
            "text": "PASS 2000 seconds 9.424"
          },
          "selection_sha256": "f29122b753b7d8279b727f3e03b9b777cdf2629255e75fdd5bd29a8a8ab4e659"
        }
      ],
      "ordering_checks": [
        [
          "D196-E06",
          "D196-E01"
        ],
        [
          "D196-E01",
          "D196-E03"
        ],
        [
          "D196-E03",
          "D196-E04"
        ],
        [
          "D196-E04",
          "D196-E05"
        ]
      ],
      "decision": "Keep prior leakage/interface counterexamples, but permit a finite-signature construction outside their tested scope.",
      "limitations": [
        "The successful worker reads prior approaches, but its reading of the specific propagation-only memory is unobserved.",
        "The old memory already allows reopening for a genuinely new idea; the entire stopping policy is not refuted.",
        "The accepted cost is 2300, not the requested <=150 or perfect score; no diagnostic efficiency effect is estimated."
      ]
    },
    {
      "id": "D188",
      "task": 188,
      "title": "Recover the original duplicated tile",
      "selection": "development_example",
      "actor": "agent",
      "evidence_boundaries": {
        "earliest_failure_to_promotion_same_bytes_authenticated": false,
        "single_numerical_change_isolated": false
      },
      "claim": "Failure evidence must survive candidate handoff, while a bounded writer can coexist with a cheaper controller.",
      "scope": "Numerical duplicate certificates, ambiguous latent labels, and separate candidate versions/gates.",
      "events": [
        {
          "id": "D188-E01",
          "time_utc": "2026-07-15T14:12:32.396Z",
          "kind": "agent_statement",
          "source_alias": "SRC04",
          "observation": {
            "type": "exact_excerpt",
            "text": "The 127 model fails fresh horizontal ties because factorized ORT contraction leaves tiny nonzero residues on 10/2,000 draws despite host exactness. I’m rejecting it."
          },
          "selection_sha256": "1690a2d8f6fedf5bccc57086f19546c415eb0e7d6115656f0ae0e0000957189a"
        },
        {
          "id": "D188-E02",
          "time_utc": "2026-07-15T14:21:05Z",
          "kind": "ledger_receipt",
          "source_alias": "SRC03",
          "observation": {
            "type": "structured_receipt",
            "values": {
              "task": 188,
              "cost": 127,
              "candidate_sha_prefix": "88113859e6c5e843",
              "ok": true,
              "banked": true,
              "right": 266,
              "wrong": 0
            }
          },
          "selection_sha256": "a816e4c15b4316e39814279998d1b46e814461ccd0c6f7d08860fcd0e6d798e8"
        },
        {
          "id": "D188-E03",
          "time_utc": "2026-07-15T14:21:33.719Z",
          "kind": "validation_receipt",
          "source_alias": "SRC05",
          "observation": {
            "type": "structured_receipt",
            "values": {
              "fresh_total": 2000,
              "fresh_right": 1995,
              "fresh_wrong": 5,
              "candidate_sha_prefix": "88113859e6c5e843"
            }
          },
          "selection_sha256": "b15314052f8e701d95bd9b3a606c7b2f80551942fe827c446c79c0224181809b"
        },
        {
          "id": "D188-E04",
          "time_utc": "2026-07-15T14:23:27.930Z",
          "kind": "construction",
          "source_alias": "SRC05",
          "observation": {
            "type": "exact_excerpt",
            "text": "Unlike the old signed radix hash this cannot cancel between rows or colours, so it removes the colour code and row-radix factors."
          },
          "context": "Comment in the newly authored nonnegative self-product certificate builder, before the paired result. The builder also changes operand order.",
          "selection_sha256": "f404e3790d409ca2c1ec1e5b817f13a1e4c4c457c435842a2e312d797d147182"
        },
        {
          "id": "D188-E05",
          "time_utc": "2026-07-15T14:24:33.445Z",
          "kind": "validation_receipt",
          "source_alias": "SRC05",
          "observation": {
            "type": "structured_receipt",
            "values": {
              "candidate_order": [
                "unfactored_129",
                "factored_127",
                "self_product_115"
              ],
              "fresh_total": 2000,
              "latent_label_matches": [
                1999,
                1992,
                1999
              ],
              "disagreements_with_unfactored_reference": [
                0,
                7,
                0
              ]
            }
          },
          "selection_sha256": "e6dcfba48751cbdae015a78676cb01d14fa4ca6dd1866f061ea4f408005c26e2"
        },
        {
          "id": "D188-E06",
          "time_utc": "2026-07-15T14:24:52Z",
          "kind": "ledger_receipt",
          "source_alias": "SRC03",
          "observation": {
            "type": "structured_receipt",
            "values": {
              "task": 188,
              "cost": 115,
              "candidate_sha_prefix": "9980e2e743a562b4",
              "ok": true,
              "banked": true,
              "right": 266,
              "wrong": 0
            }
          },
          "selection_sha256": "d99b0da93d355a8b35e5e199401288950ec9296942e049070acb6a0e1d4f43a7"
        },
        {
          "id": "D188-E07",
          "time_utc": "2026-07-15T16:34:41Z",
          "kind": "ledger_receipt",
          "source_alias": "SRC03",
          "observation": {
            "type": "structured_receipt",
            "values": {
              "task": 188,
              "cost": 109,
              "candidate_sha_prefix": "f1a9822bf912aaed",
              "ok": false,
              "banked": false,
              "right": 172,
              "wrong": 94
            }
          },
          "selection_sha256": "97f888b52eea1ca69df6bfd2113d206ecd28370d50cc57de50a04d76f46513a2"
        },
        {
          "id": "D188-E10",
          "time_utc": "2026-07-15T22:52:04.443Z",
          "kind": "retrieved_historical_note",
          "source_alias": "SRC06",
          "observation": {
            "type": "exact_excerpt",
            "text": "A 127-cost linear-times-quadratic factorization of the cubic was host-exact,\nbut ORT left tiny nonzero rounding residues on 10/2,000 fresh horizontal ties,\nso it was rejected."
          },
          "context": "Tool output returns the prior task coverage note to the worker, before its component-scoped writer assessment and controller rewrite. Exposure to this note is observed; agreement with every claim in it is not established.",
          "selection_sha256": "e881a0e2f5a58fc8e77cee04801507823e2156ddf2cb5ae082cb01a049ec06d3"
        },
        {
          "id": "D188-E08",
          "time_utc": "2026-07-15T22:52:58.921Z",
          "kind": "agent_statement",
          "source_alias": "SRC06",
          "observation": {
            "type": "exact_excerpt",
            "text": "The rank-reduced writer is already minimal in its spatial part: two 30-cell affine factors (rank two), and sparse factor inputs cannot pass ONNX shape inference. That disproves further low-rank compression here. I found a genuine controller rewrite instead: scale the duplicate certificate so the already-computed height moment becomes its upper threshold, deleting the lone `1e8` parameter."
          },
          "selection_sha256": "9a52f29387621c285bf70538d32f2b62eca0a4e25d16eef1fb92f5f46136a41f"
        },
        {
          "id": "D188-E09",
          "time_utc": "2026-07-15T22:57:59Z",
          "kind": "ledger_receipt",
          "source_alias": "SRC03",
          "observation": {
            "type": "structured_receipt",
            "values": {
              "task": 188,
              "cost": 109,
              "candidate_sha_prefix": "0694c06668c1710b",
              "ok": true,
              "banked": true,
              "right": 266,
              "wrong": 0
            }
          },
          "selection_sha256": "fd1259eae4b48e889f985a1363363047823d2621f49a44271d48ad383588e6f7"
        }
      ],
      "ordering_checks": [
        [
          "D188-E01",
          "D188-E02"
        ],
        [
          "D188-E02",
          "D188-E03"
        ],
        [
          "D188-E03",
          "D188-E04"
        ],
        [
          "D188-E04",
          "D188-E05"
        ],
        [
          "D188-E05",
          "D188-E06"
        ],
        [
          "D188-E07",
          "D188-E10"
        ],
        [
          "D188-E10",
          "D188-E08"
        ],
        [
          "D188-E08",
          "D188-E09"
        ]
      ],
      "decision": "Bind applicable failing tests to executable versions and gates; after preserving a spatial-writer bound, investigate the unbounded controller.",
      "limitations": [
        "The first 10/2000 failure-to-promotion link is path/build-version linked, not an authenticated same-byte chain; concurrent modification is not excluded.",
        "The 10 failures, 5 failures, and paired batch's 7 reference disagreements are distinct batches and comparisons.",
        "The repaired certificate changes structure and operand arrangement together; their separate causal effects are not isolated.",
        "Raw generator labels can be ambiguous; reference agreement is not universal latent-label correctness.",
        "The bad and good cost 109 candidates have different hashes. Agent-generated minimality language is a scoped historical claim, not a new universal proof."
      ]
    },
    {
      "id": "D364",
      "task": 364,
      "title": "Recolor L/U/H components",
      "selection": "development_example",
      "actor": "agent",
      "evidence_boundaries": {
        "remote_failure_mechanism_authenticated": false,
        "control_score_metadata_consistent": false
      },
      "claim": "An algebraic construction can fail executable promotion, and later local promotion can fail deployment retention.",
      "scope": "An incomplete walk-classifier prototype, its timed execution, and separate later local/deployment receipts.",
      "events": [
        {
          "id": "D364-E01",
          "time_utc": "2026-07-15T08:31:55.184Z",
          "kind": "construction",
          "source_alias": "SRC07",
          "observation": {
            "type": "exact_excerpt",
            "text": "file currently emits the exact ordinal L/H projection; the middle U logit is left negative while the rank-one quadratic / sparse-U route is evaluated."
          },
          "context": "Builder comment explicitly discloses a missing output class.",
          "selection_sha256": "1b96a25de42d2558a9c1604f55e4174a22222caa1b0daa09ca5045f9e91e2e7e"
        },
        {
          "id": "D364-E02",
          "time_utc": "2026-07-15T08:33:18.939Z",
          "kind": "validation_receipt",
          "source_alias": "SRC07",
          "observation": {
            "type": "exact_excerpt",
            "text": "run start\nexit_code 124"
          },
          "context": "Returned result of a recorded 12-second timeout command; inference had begun.",
          "selection_sha256": "6e101dd98f6fb2d71832008eef5a8bf258f1bc4468d07d94dca59a4dfc8a3dbb"
        },
        {
          "id": "D364-E03",
          "time_utc": "2026-07-15T08:49:05.212Z",
          "kind": "agent_statement",
          "source_alias": "SRC07",
          "observation": {
            "type": "exact_excerpt",
            "text": "No strict improvement was exact and runtime-safe; the banked 4,959-cost incumbent was retained unchanged."
          },
          "selection_sha256": "cd8fbd6524a45c393eea51696220f8b2b0fffdbd1ac0fe72c4ec5222acfe135d"
        },
        {
          "id": "D364-E04",
          "time_utc": "2026-07-15T17:06:51Z",
          "kind": "ledger_receipt",
          "source_alias": "SRC03",
          "observation": {
            "type": "structured_receipt",
            "values": {
              "task": 364,
              "cost": 4888,
              "candidate_sha_prefix": "d98c29dc37b56562",
              "ok": true,
              "banked": true,
              "right": 266,
              "wrong": 0
            }
          },
          "selection_sha256": "28eeb6a434f194cf2f6eb17df8b6c5364f6919fc8af9e277a9a517ab5abde17d"
        },
        {
          "id": "D364-E05",
          "time_utc": null,
          "kind": "submission_receipt",
          "source_alias": "SRC08",
          "observation": {
            "type": "structured_receipt",
            "values": {
              "task": 364,
              "cost": 4888,
              "candidate_sha_prefix": "d98c29dc37b56562",
              "control_score": 7653.42,
              "recorded_score": 7636.95,
              "verdict": "FAIL",
              "retained_cost": 5067
            }
          },
          "time_basis": "retained_final_manifest; exact receipt time not reconstructed",
          "selection_sha256": "9f33fe9fe6e79fe7f9d8047127a65fa90d4b790bee4701de1822c2c40b1f5f8e"
        },
        {
          "id": "D364-E06",
          "time_utc": null,
          "kind": "submission_metadata",
          "source_alias": "SRC09",
          "observation": {
            "type": "structured_receipt",
            "values": {
              "task": 364,
              "candidate_cost": 4888,
              "baseline_cost": 5067,
              "control_score": 7652.87,
              "candidate_sha_prefix": "d98c29dc37b56562"
            }
          },
          "time_basis": "retained_original_manifest; exact receipt time not reconstructed",
          "selection_sha256": "3328182a3f62955dc1899a9378aa4cb9cb1b260f3a35e23d0ef1adb7ac1c606f"
        }
      ],
      "ordering_checks": [
        [
          "D364-E01",
          "D364-E02"
        ],
        [
          "D364-E02",
          "D364-E03"
        ],
        [
          "D364-E03",
          "D364-E04"
        ]
      ],
      "decision": "Repair or investigate a partial/slow construction if justified, but do not promote it as a cheaper valid program; distinguish local acceptance from retained deployment.",
      "limitations": [
        "The timed prototype is partial; no result claims that all walk constructions are impossible.",
        "The later 4888 candidate is not the partial 4668 prototype.",
        "Final and original manifests disagree on the control score (7653.42 versus 7652.87); the packet preserves that conflict.",
        "The remote execution mechanism and exact historical singleton ablation are not independently authenticated."
      ]
    },
    {
      "id": "D368",
      "task": 368,
      "title": "Copy a colored prototype into gray rectangles",
      "selection": "outcome_informed_negative_contrast",
      "actor": "agent",
      "evidence_boundaries": {
        "global_optimality_established": false,
        "efficiency_savings_measured": false
      },
      "claim": "A scoped prior obstruction can close one construction while leaving other representations open.",
      "scope": "Static direct translation tensor, excluded recurrence operators, and a costlier layout fallback.",
      "events": [
        {
          "id": "D368-E01",
          "time_utc": "2026-07-15T14:18:04.896Z",
          "kind": "agent_statement",
          "source_alias": "SRC10",
          "observation": {
            "type": "exact_excerpt",
            "text": "The prior audit formally disproves rank \\(2\\)–\\(6\\) for a static translation tensor (it contains a \\(10\\times10\\) identity minor), so that committed hypothesis is disproven in its direct-Einsum form."
          },
          "selection_sha256": "b905dac34f01f3f59c566e6be6c2b51185cfc5a3792f4a84bf72cdc874d1df52"
        },
        {
          "id": "D368-E02",
          "time_utc": "2026-07-15T14:18:51.301Z",
          "kind": "agent_statement",
          "source_alias": "SRC10",
          "observation": {
            "type": "exact_excerpt",
            "text": "`Scan` would have produced an estimated sub-100 construction, but the scorer explicitly rejects `Scan` and `Loop`; that route is closed before implementation."
          },
          "selection_sha256": "7f429487316bd9d8a30ba1dce826fca143ff1deff460d8cedef87dfb4be449b6"
        },
        {
          "id": "D368-E03",
          "time_utc": "2026-07-15T14:24:13.466Z",
          "kind": "agent_statement",
          "source_alias": "SRC10",
          "observation": {
            "type": "exact_excerpt",
            "text": "A promising fusion emerged: decode the \\(4\\times4\\) prototype before stamping it, so the terminal convolution writes the output directly and avoids the 200-byte two-plane canvas."
          },
          "selection_sha256": "dadfaaca7280d9be28d52e56b7eb9e3832c66a8d37c4069192e86546772fe4d5"
        },
        {
          "id": "D368-E04",
          "time_utc": "2026-07-15T14:34:31.773Z",
          "kind": "agent_statement",
          "source_alias": "SRC10",
          "observation": {
            "type": "exact_excerpt",
            "text": "Standard ONNX requires a 160-byte layout tensor, making the fusion more expensive than the incumbent."
          },
          "selection_sha256": "8ff904dd55f82c7d6303029017a83bf1d8c0ac355de96983b709ecf7d7dff843"
        },
        {
          "id": "D368-E05",
          "time_utc": "2026-07-15T14:35:32.663Z",
          "kind": "agent_statement",
          "source_alias": "SRC10",
          "observation": {
            "type": "exact_excerpt",
            "text": "Incumbent remains unchanged at cost **852**:"
          },
          "context": "The closing report also records 265/265 stored and 2000/2000 fresh cases.",
          "selection_sha256": "d175b0b92760edf6357a5a70544712c9a9a7e33f85fdc16c5e74500a852163b3"
        }
      ],
      "ordering_checks": [
        [
          "D368-E01",
          "D368-E02"
        ],
        [
          "D368-E02",
          "D368-E03"
        ],
        [
          "D368-E03",
          "D368-E04"
        ],
        [
          "D368-E04",
          "D368-E05"
        ]
      ],
      "decision": "Apply the known obstruction to its actual family; investigate a different representation, and park an inadmissible or over-budget route.",
      "limitations": [
        "Selected because it supplies an unchanged/no-lower outcome contrast; not outcome-masked or independently sampled.",
        "Quoted proof language belongs to the historical agent; this packet does not rerun a rank proof or certify all arbitrary programs.",
        "No later lower result does not establish a global optimum or measure saved effort."
      ]
    }
  ]
}


==> anc/evidence/decisions/policy_source_history.csv <==
source_file,observed_commit_utc,age_fallback_present,round_state_present,filtered_candidate_augmentation_defined,one_hypothesis_prompt_defined,json_result_unescape_present,source_id
floors.py,2026-07-12T12:27:12+00:00,False,False,False,False,False,P01
floors.py,2026-07-12T14:59:32+00:00,False,False,False,False,True,P02
dispatch_coverage.py,2026-07-15T06:37:44+00:00,True,False,False,False,False,P03
dispatch_coverage.py,2026-07-15T06:43:21+00:00,True,True,True,True,False,P04
dispatch_coverage.py,2026-07-15T06:55:34+00:00,False,True,True,True,False,P05


==> anc/evidence/decisions/process.json <==
{
  "schema": "operator-process-v1",
  "source_authenticity_checked": false,
  "policy_effect_estimated": false,
  "outcome_masked_evaluation": false,
  "author_task_solution_audit_observed": false,
  "causal_effect_identified": false,
  "generated_then_pruned_winner_observed": false,
  "operator_role_class": "process_level_steering_not_task_solution_review",
  "operator_role": "Process-level steering of objectives, allocation and evidence contracts; the author did not personally review individual task solutions. Task-specific hints and forwarded material are not evidence of personal derivation.",
  "excerpt_convention": "Words and punctuation are preserved; whitespace may be normalized. Code excerpts show retained source, not guaranteed invocation or compliance. Source aliases and excerpt hashes do not authenticate history.",
  "events": [
    {
      "id": "PCOVERAGE-E01",
      "time_utc": "2026-07-15T06:34:52.668Z",
      "kind": "operator_request",
      "source_alias": "SRC11",
      "actor": "human_operator",
      "observation": {
        "type": "exact_excerpt",
        "text": "Please make sure the dispatch have robin way to pick up any task, it's okay for some tasks waiting for a while but they should be ignored like 3 days."
      },
      "context": "Ambiguous original wording, including its apparent missing negation; not silently corrected in the excerpt.",
      "selection_sha256": "98e4e8cb7e99d285aec21177533bfac0aeb607684fc847bfea37a89622c5d300"
    },
    {
      "id": "PCOVERAGE-E02",
      "time_utc": "2026-07-15T06:35:08.172Z",
      "kind": "agent_interpretation",
      "source_alias": "SRC11",
      "actor": "agent",
      "observation": {
        "type": "exact_excerpt",
        "text": "I’m reading that as “no task should be ignored for more than roughly three days.”"
      },
      "selection_sha256": "0a7966d688ed182e8acbfd1bafbe41aa36c0e5c344f880db9eab096b10388005"
    },
    {
      "id": "PCOVERAGE-E03",
      "time_utc": "2026-07-15T06:37:44Z",
      "kind": "policy_source",
      "source_alias": "SRC12",
      "actor": "agent",
      "observation": {
        "type": "exact_excerpt",
        "text": "MAX_WAIT_SECONDS = 3 * 24 * 60 * 60"
      },
      "time_basis": "first_observed_git_snapshot",
      "context": "The retained selector reserves an oldest eligible task after this wait; this is source evidence, not an invocation trace.",
      "selection_sha256": "01e9bd8ac1719c5c4768aaff130e572d078db1ee44c4a357dae6058660e131ba"
    },
    {
      "id": "PCOVERAGE-E04",
      "time_utc": "2026-07-15T06:39:15.673Z",
      "kind": "operator_request",
      "source_alias": "SRC11",
      "actor": "human_operator",
      "observation": {
        "type": "exact_excerpt",
        "text": "It's not three-day round robin, it shoud rotate all tasks before the deadline."
      },
      "selection_sha256": "f1eb466eecfc2b552da47617159b51d8ceaf39edafe40d0e166821c345e62124"
    },
    {
      "id": "PCOVERAGE-E05",
      "time_utc": "2026-07-15T06:43:21Z",
      "kind": "policy_source",
      "source_alias": "SRC13",
      "actor": "agent",
      "observation": {
        "type": "exact_excerpt",
        "text": "The active deadline round sends every task through one bounded pass; after that, selection returns to age and ROI weighting."
      },
      "time_basis": "first_observed_git_snapshot",
      "selection_sha256": "642e3bc03c483012e363fee03c3a599d2d0b565fdba96bd305cfdf08eff2979b"
    },
    {
      "id": "PCONTRACT-E01",
      "time_utc": "2026-07-17T06:32:26.153Z",
      "kind": "operator_request",
      "source_alias": "SRC11",
      "actor": "human_operator",
      "observation": {
        "type": "exact_excerpt",
        "text": "1. we don't think of full score in the begin, just try to improve it grinding. 2. We may have wrong assumption. 3. we have unknown domains. 4. it's really hard to find the full score solution."
      },
      "context": "Part of a process-level request to address four distinct reasons for failure.",
      "selection_sha256": "6b09121ccfba145339fdee06d4e4eb0875cd3dc57530ccda822d8e7e2ee4bcaa"
    },
    {
      "id": "PCONTRACT-E02",
      "time_utc": "2026-07-17T06:33:51.908Z",
      "kind": "protocol_construction",
      "source_alias": "SRC11",
      "actor": "agent",
      "observation": {
        "type": "exact_excerpt",
        "text": "4. exact full-tensor equality on all 70 finite generator outcomes;\n5. all 60 stored examples and at least 5,000 fresh draws;"
      },
      "context": "The first written protocol makes broader generator robustness a prerequisite before the stored-corpus gate.",
      "selection_sha256": "682bf4b2fed54679f1c44573aff1d3153d45196dfca353527a230db33afef911"
    },
    {
      "id": "PCONTRACT-E03",
      "time_utc": "2026-07-17T17:55:52.530Z",
      "kind": "operator_request",
      "source_alias": "SRC11",
      "actor": "human_operator",
      "observation": {
        "type": "exact_excerpt",
        "text": "We need new ideas or still be exhausted without real progress. Let's identify ceiling firstly, please list all ceilings you faces so far"
      },
      "selection_sha256": "10f645c998cb6e15d6bc2be15d8c04ec6701ed75e61b1e017098db78cdd7f8ba"
    },
    {
      "id": "PCONTRACT-E04",
      "time_utc": "2026-07-17T17:56:43.138Z",
      "kind": "agent_diagnosis",
      "source_alias": "SRC11",
      "actor": "agent",
      "observation": {
        "type": "exact_excerpt",
        "text": "The biggest ceiling I now distrust is self-imposed: we have required candidates to solve all 70 mathematically possible generator outcomes before checking the 60 competition examples."
      },
      "selection_sha256": "0e4755c0402050d77fe8ecafe04a2620dd034ca00f5c009ca055ac378c3dbd33"
    },
    {
      "id": "PCONTRACT-E05",
      "time_utc": "2026-07-17T18:06:15.442Z",
      "kind": "operator_request",
      "source_alias": "SRC11",
      "actor": "human_operator",
      "observation": {
        "type": "exact_excerpt",
        "text": "We need to check it in both  mathematical and onnx coding. I need you implement inner loop and outer loop,"
      },
      "context": "The original request also supplies a workflow reference; the identifiable external URL is omitted here.",
      "selection_sha256": "d4d4007ed67740dc5d11aa93264c983d2e12709dcbf7478adedff48929f21ac4"
    },
    {
      "id": "PCONTRACT-E06",
      "time_utc": "2026-07-17T18:37:05.759Z",
      "kind": "protocol_construction",
      "source_alias": "SRC11",
      "actor": "agent",
      "observation": {
        "type": "exact_excerpt",
        "text": "- A full-score hit is `60/60` under the authoritative scorer with measured cost\n  `<= 1`.\n- U70 is a secondary robustness annotation and cannot veto a fixed-60 hit."
      },
      "context": "Excerpt from the newly authored loop README. A benchmark-specific corpus contract is distinct from broader robustness or deployment requirements.",
      "selection_sha256": "291daeed6482b34ddfc0423d6bcb194bb32e9ca50ce31757b17c02b6342a31c5"
    }
  ],
  "chains": [
    {
      "id": "PCOVERAGE",
      "title": "Ambiguous rotation request, corrected coverage contract",
      "event_ids": [
        "PCOVERAGE-E01",
        "PCOVERAGE-E02",
        "PCOVERAGE-E03",
        "PCOVERAGE-E04",
        "PCOVERAGE-E05"
      ],
      "ordering_checks": [
        [
          "PCOVERAGE-E01",
          "PCOVERAGE-E02"
        ],
        [
          "PCOVERAGE-E02",
          "PCOVERAGE-E03"
        ],
        [
          "PCOVERAGE-E03",
          "PCOVERAGE-E04"
        ],
        [
          "PCOVERAGE-E04",
          "PCOVERAGE-E05"
        ]
      ],
      "decision": "Clarify the allocation contract, then implement an all-task bounded round rather than the mistakenly inferred three-day policy.",
      "limitations": [
        "The source changes corroborate implementation; they do not establish exact dispatch exposure, complete coverage, budget compliance or score effect.",
        "The old age fallback is subsequently removed in policy source P05; no outcome is credited solely to that change."
      ]
    },
    {
      "id": "PCONTRACT",
      "title": "Separate the scored-corpus target from extra robustness",
      "event_ids": [
        "PCONTRACT-E01",
        "PCONTRACT-E02",
        "PCONTRACT-E03",
        "PCONTRACT-E04",
        "PCONTRACT-E05",
        "PCONTRACT-E06"
      ],
      "ordering_checks": [
        [
          "PCONTRACT-E01",
          "PCONTRACT-E02"
        ],
        [
          "PCONTRACT-E02",
          "PCONTRACT-E03"
        ],
        [
          "PCONTRACT-E03",
          "PCONTRACT-E04"
        ],
        [
          "PCONTRACT-E04",
          "PCONTRACT-E05"
        ],
        [
          "PCONTRACT-E05",
          "PCONTRACT-E06"
        ]
      ],
      "decision": "Version the intended benchmark acceptance contract and record U70 separately; retain all actual output, runtime and deployment requirements appropriate to that contract.",
      "limitations": [
        "This is not permission to remove a valid failure or relax a deployment requirement because a favored candidate fails.",
        "The change precedes the retained successful construction; the records do not show that a winning candidate was previously generated and pruned by U70.",
        "The human requests process changes; the detailed contract diagnosis and implementation are agent-led.",
        "Source consistency does not establish causal improvement or general search efficiency."
      ]
    }
  ],
  "source_links": [
    {
      "event_id": "PCOVERAGE-E03",
      "policy_source_id": "P03"
    },
    {
      "event_id": "PCOVERAGE-E05",
      "policy_source_id": "P04"
    },
    {
      "chain_id": "PCOVERAGE",
      "policy_source_id": "P05"
    }
  ],
  "limitations": [
    "Selected process chains, not a census of interventions or a trial of a policy.",
    "The first request contains ambiguous wording; the packet preserves interpretation and correction rather than smoothing them into a perfect plan.",
    "The original scored corpus is a benchmark-specific target. Broader task correctness, robustness and actual deployment acceptance are separate claims."
  ]
}


==> anc/evidence/decisions/registry_outcomes.csv <==
snapshot,task,registry_key,canonical_key_present,literal_key_matches_ranker_lookup,canonical_lookup_same_qualifying_cost,same_task_cost_aliases,cost,strikes,observed_commit_utc,self_reported_last_utc,self_time_after_observation,has_note,qualifies,ledger_rows_before_observation,ledger_rows_after_observation,prior_accepted_best_cost,prior_already_lower,prior_lower_before_self_time,lower_accepted_after,lower_accepted_after_rows,lower_accepted_after_artifacts,new_lower_accepted_after_artifacts,after_accepted_best_cost,contradictory_later_recheck_artifacts,deadline_cost,deadline_lower_than_registry,deadline_equals_registry,deadline_higher_than_registry,deadline_has_accepted_promotion,deadline_has_mixed_ok_records,deadline_is_lower_after_artifact,observed_scheduler_exposure,causal_effect_identified
R05,2,2,True,True,True,2,3799,2,2026-07-14T22:35:01+00:00,,False,True,True,61,4,3799,False,,False,0,0,0,4533,0,6864,False,False,True,True,False,False,unknown,False
R01,10,10,True,True,True,010|10,202,2,2026-07-13T23:12:36+00:00,,False,True,True,226,265,202,False,,True,1,1,1,198,0,198,True,False,False,True,False,True,unknown,False
R01,14,14,True,True,True,014|14,553,2,2026-07-13T23:12:36+00:00,,False,True,True,166,40,553,False,,True,1,1,1,551,0,551,True,False,False,True,False,True,unknown,False
R01,19,019,False,False,False,019,745,5,2026-07-13T23:12:36+00:00,2026-07-13T21:11:51.122145+00:00,False,False,True,68,110,709,True,False,True,10,10,10,681,0,684,True,False,False,True,False,True,unknown,False
R01,20,20,True,True,True,020|20,366,2,2026-07-13T23:12:36+00:00,,False,True,True,590,1,366,False,,False,0,0,0,,0,366,False,True,False,True,False,False,unknown,False
R01,27,27,True,True,True,027|27,419,2,2026-07-13T23:12:36+00:00,,False,True,True,179,85,419,False,,False,0,0,0,,0,419,False,True,False,True,False,False,unknown,False
R01,29,29,True,True,True,029|29,665,2,2026-07-13T23:12:36+00:00,,False,True,True,215,95,665,False,,True,3,3,3,609,0,609,True,False,False,True,False,True,unknown,False
R01,31,31,True,True,True,031|31,273,2,2026-07-13T23:12:36+00:00,,False,True,True,433,70,273,False,,True,2,2,2,269,0,273,False,True,False,True,False,False,unknown,False
R01,36,36,True,True,True,036|36,458,2,2026-07-13T23:12:36+00:00,,False,True,True,153,438,432,True,,True,7,5,4,432,0,458,False,True,False,True,False,False,unknown,False
R01,39,39,True,True,True,039|39,259,2,2026-07-13T23:12:36+00:00,,False,True,True,385,180,259,False,,False,0,0,0,,0,259,False,True,False,True,False,False,unknown,False
R01,54,54,True,True,True,54,6559,2,2026-07-13T23:12:36+00:00,,False,True,True,98,7,6559,False,,True,5,5,5,3127,0,3127,True,False,False,True,True,True,unknown,False
R01,57,057,False,False,False,057,205,3,2026-07-13T23:12:36+00:00,2026-07-13T21:26:25.600750+00:00,False,False,True,34,148,200,True,False,True,5,5,5,187,0,187,True,False,False,True,False,True,unknown,False
R01,62,62,True,True,True,62,602,2,2026-07-13T23:12:36+00:00,,False,True,True,270,125,602,False,,True,3,3,3,555,0,555,True,False,False,True,False,True,unknown,False
R01,62,062,True,False,False,062,607,2,2026-07-13T23:12:36+00:00,2026-07-13T22:16:03.643671+00:00,False,False,True,270,125,602,True,False,True,3,3,3,555,0,555,True,False,False,True,False,True,unknown,False
R01,68,68,True,True,True,068|68,329,2,2026-07-13T23:12:36+00:00,,False,True,True,388,107,329,False,,False,0,0,0,,0,329,False,True,False,True,False,False,unknown,False
R01,76,76,True,True,True,76,8005,2,2026-07-13T23:12:36+00:00,,False,True,True,100,274,8004,True,,True,33,31,31,5671,0,7458,True,False,False,True,False,True,unknown,False
R01,83,083,False,False,False,083,210,6,2026-07-13T23:12:36+00:00,2026-07-12T23:01:38.895680+00:00,False,False,True,55,69,138,True,False,False,0,0,0,,0,138,True,False,False,True,False,False,unknown,False
R01,85,85,True,True,True,85,160,2,2026-07-13T23:12:36+00:00,,False,True,True,122,3,160,False,,True,1,1,1,150,0,150,True,False,False,True,False,True,unknown,False
R01,86,086,False,False,False,086,733,4,2026-07-13T23:12:36+00:00,2026-07-13T22:08:17.104647+00:00,False,False,True,51,80,704,True,False,True,10,9,9,339,0,458,True,False,False,True,False,True,unknown,False
R01,88,88,True,True,True,088|88,631,2,2026-07-13T23:12:36+00:00,,False,True,True,194,151,631,False,,True,4,4,4,570,0,570,True,False,False,True,False,True,unknown,False
R01,91,91,True,True,True,091|91,438,2,2026-07-13T23:12:36+00:00,,False,True,True,144,74,438,False,,True,5,5,5,412,0,484,False,False,True,True,False,False,unknown,False
R01,95,095,False,False,False,095,337,4,2026-07-13T23:12:36+00:00,2026-07-13T21:39:40.714916+00:00,False,False,True,47,43,337,False,False,True,2,2,2,276,0,276,True,False,False,True,False,True,unknown,False
R01,98,98,True,True,True,098|98,270,2,2026-07-13T23:12:36+00:00,,False,True,True,73,68,270,False,,False,0,0,0,,0,270,False,True,False,True,False,False,unknown,False
R01,106,106,True,True,True,106,349,2,2026-07-13T23:12:36+00:00,2026-07-12T16:02:54.582902+00:00,False,False,True,50,4,349,False,False,False,0,0,0,,0,349,False,True,False,True,False,False,unknown,False
R01,108,108,True,True,True,108,150,2,2026-07-13T23:12:36+00:00,,False,True,True,32,37,150,False,,True,3,3,3,128,1,128,True,False,False,True,True,True,unknown,False
R01,109,109,True,True,True,109,608,3,2026-07-13T23:12:36+00:00,2026-07-13T02:12:43.047904+00:00,False,False,True,70,131,608,False,False,True,2,2,2,601,0,608,False,True,False,True,False,False,unknown,False
R01,112,112,True,True,True,112,1346,2,2026-07-13T23:12:36+00:00,2026-07-13T01:49:03.890170+00:00,False,False,True,49,7,1346,False,False,True,2,2,2,1334,0,1346,False,True,False,True,False,False,unknown,False
R01,114,114,True,True,True,114,251,2,2026-07-13T23:12:36+00:00,,False,True,True,55,15,251,False,,True,3,3,3,194,0,194,True,False,False,True,False,True,unknown,False
R01,117,117,True,True,True,117,683,2,2026-07-13T23:12:36+00:00,,False,True,True,81,8,683,False,,True,2,2,2,642,1,683,False,True,False,True,False,False,unknown,False
R05,118,118,True,True,True,118,11581,2,2026-07-14T22:35:01+00:00,,False,True,True,284,58,7781,True,,True,19,14,12,7621,1,11581,False,True,False,True,True,False,unknown,False
R01,123,123,True,True,True,123,470,2,2026-07-13T23:12:36+00:00,2026-07-13T22:21:11.483853+00:00,False,False,True,26,40,470,False,False,True,3,3,3,272,0,272,True,False,False,True,False,True,unknown,False
R01,132,132,True,True,True,132,471,2,2026-07-13T23:12:36+00:00,2026-07-13T05:49:42.726781+00:00,False,False,True,266,163,471,False,False,True,3,3,3,452,0,452,True,False,False,True,False,True,unknown,False
R01,139,139,True,True,True,139,274,2,2026-07-13T23:12:36+00:00,,False,True,True,37,82,274,False,,True,1,1,1,209,0,209,True,False,False,True,False,True,unknown,False
R01,145,145,True,True,True,145,6999,2,2026-07-13T23:12:36+00:00,,False,True,True,187,143,6969,True,,True,12,12,12,6475,0,6483,True,False,False,True,False,True,unknown,False
R03,145,145,True,True,True,145,7069.0,2,2026-07-14T00:32:41+00:00,,False,True,True,195,135,6916,True,,True,10,10,10,6475,0,6483,True,False,False,True,False,True,unknown,False
R01,151,151,True,True,True,151,415,2,2026-07-13T23:12:36+00:00,2026-07-12T19:49:03.577894+00:00,False,False,True,20,17,415,False,False,True,5,5,5,144,0,144,True,False,False,True,False,True,unknown,False
R01,156,156,True,True,True,156,481,2,2026-07-13T23:12:36+00:00,,False,True,True,36,36,481,False,,True,2,2,2,462,0,481,False,True,False,True,False,False,unknown,False
R01,158,158,True,True,True,158,11557,2,2026-07-13T23:12:36+00:00,,False,True,True,150,30,11557,False,,True,14,14,14,10093,0,10095,True,False,False,True,False,True,unknown,False
R01,169,169,True,True,True,169,1148,2,2026-07-13T23:12:36+00:00,,False,True,True,34,73,1148,False,,True,9,9,9,892,0,892,True,False,False,True,False,True,unknown,False
R01,175,175,True,True,True,175,533,2,2026-07-13T23:12:36+00:00,,False,True,True,63,21,533,False,,True,2,2,2,434,0,434,True,False,False,True,False,True,unknown,False
R01,177,177,True,True,True,177,580,2,2026-07-13T23:12:36+00:00,2026-07-12T19:44:25.810671+00:00,False,False,True,72,37,580,False,False,True,2,2,2,573,0,580,False,True,False,True,False,False,unknown,False
R01,180,180,True,True,True,180,210,2,2026-07-13T23:12:36+00:00,2026-07-13T21:40:31.721784+00:00,False,False,True,32,8,210,False,False,False,0,0,0,,0,210,False,True,False,True,False,False,unknown,False
R01,181,181,True,True,True,181,353,2,2026-07-13T23:12:36+00:00,2026-07-13T08:19:43.541583+00:00,False,False,True,46,27,353,False,False,True,4,4,4,150,0,353,False,True,False,True,False,False,unknown,False
R01,183,183,True,True,True,183,485,2,2026-07-13T23:12:36+00:00,,False,True,True,28,6,485,False,,True,3,3,3,476,0,534,False,False,True,True,False,False,unknown,False
R01,187,187,True,True,True,187,9485,7,2026-07-13T23:12:36+00:00,2026-07-12T20:59:28.568309+00:00,False,False,True,167,3,2387,True,False,True,2,2,2,2060,0,2279,True,False,False,True,False,True,unknown,False
R01,188,188,True,True,True,188,149,2,2026-07-13T23:12:36+00:00,2026-07-12T18:57:06.358488+00:00,False,False,True,37,124,149,False,False,True,8,7,7,109,6,109,True,False,False,True,False,True,unknown,False
R01,189,189,True,True,True,189,257,2,2026-07-13T23:12:36+00:00,2026-07-12T20:55:12.309850+00:00,False,False,True,36,41,257,False,False,True,3,3,3,252,0,267,False,False,True,True,False,False,unknown,False
R01,191,191,True,True,True,191,6183,2,2026-07-13T23:12:36+00:00,,False,True,True,140,91,6183,False,,True,15,15,15,6144,0,6185,False,False,True,True,False,False,unknown,False
R06,191,191,True,True,True,191,6148,2,2026-07-15T01:57:24+00:00,,False,True,True,182,49,6148,False,,True,1,1,1,6144,0,6185,False,False,True,True,False,False,unknown,False
R01,196,196,True,True,True,196,2235,2,2026-07-13T23:12:36+00:00,,False,True,True,58,2,2235,False,,False,0,0,0,,0,2235,False,True,False,True,False,False,unknown,False
R01,205,205,True,True,True,205,2258,2,2026-07-13T23:12:36+00:00,,False,True,True,113,104,2158,True,,True,22,21,21,1813,0,1813,True,False,False,True,False,True,unknown,False
R01,208,208,True,True,True,208,1240,2,2026-07-13T23:12:36+00:00,2026-07-13T12:24:15.246959+00:00,False,False,True,144,42,1240,False,False,True,6,6,6,1209,0,1209,True,False,False,True,False,True,unknown,False
R05,219,219,True,True,True,219,4648,2,2026-07-14T22:35:01+00:00,,False,True,True,69,2,4515,True,,True,2,2,2,4379,0,4379,True,False,False,True,False,True,unknown,False
R01,220,220,True,True,True,220,632,2,2026-07-13T23:12:36+00:00,2026-07-13T08:57:33.257766+00:00,False,False,True,24,35,632,False,False,True,10,10,10,423,0,423,True,False,False,True,False,True,unknown,False
R01,222,222,True,True,True,222,645,2,2026-07-13T23:12:36+00:00,2026-07-12T16:02:38.826799+00:00,False,False,True,30,89,645,False,False,True,8,6,6,565,0,569,True,False,False,True,False,True,unknown,False
R01,224,224,True,True,True,224,384,2,2026-07-13T23:12:36+00:00,2026-07-13T03:43:16.206570+00:00,False,False,True,160,4,384,False,False,True,2,2,2,374,0,384,False,True,False,True,False,False,unknown,False
R01,230,230,True,True,True,230,460,2,2026-07-13T23:12:36+00:00,2026-07-13T15:06:53.568429+00:00,False,False,True,30,22,460,False,False,True,9,8,8,306,0,306,True,False,False,True,False,True,unknown,False
R01,231,231,True,True,True,231,168,2,2026-07-13T23:12:36+00:00,2026-07-13T15:10:17.934234+00:00,False,False,True,18,0,168,False,False,False,0,0,0,,0,168,False,True,False,True,False,False,unknown,False
R06,233,233,True,True,True,233,10795,2,2026-07-15T01:57:24+00:00,2026-07-15T01:17:39.034958+00:00,False,True,True,165,60,10795,False,False,True,10,10,10,10772,0,10801,False,False,True,True,False,False,unknown,False
R01,238,238,True,True,True,238,723,2,2026-07-13T23:12:36+00:00,,False,True,True,58,24,723,False,,True,3,3,3,716,0,723,False,True,False,True,False,False,unknown,False
R01,242,242,True,True,True,242,425,2,2026-07-13T23:12:36+00:00,2026-07-13T02:20:34.772689+00:00,False,False,True,24,5,425,False,False,True,1,1,1,421,0,425,False,True,False,True,False,False,unknown,False
R01,243,243,True,True,True,243,5637,2,2026-07-13T23:12:36+00:00,,False,True,True,66,41,5637,False,,True,18,18,18,5298,0,5331,True,False,False,True,False,True,unknown,False
R01,249,249,True,True,True,249,206,3,2026-07-13T23:12:36+00:00,2026-07-13T03:55:34.048729+00:00,False,False,True,25,0,206,False,False,False,0,0,0,,0,206,False,True,False,True,False,False,unknown,False
R01,252,252,True,True,True,252,96,2,2026-07-13T23:12:36+00:00,2026-07-13T21:47:02.043500+00:00,False,False,True,23,12,96,False,False,True,3,3,3,88,0,88,True,False,False,True,False,True,unknown,False
R01,254,254,True,True,True,254,132,2,2026-07-13T23:12:36+00:00,,False,True,True,69,2,132,False,,True,1,1,1,128,0,132,False,True,False,True,False,False,unknown,False
R01,255,255,True,True,True,255,8911,3,2026-07-13T23:12:36+00:00,2026-07-13T19:34:50.146054+00:00,False,False,True,48,64,8911,False,False,True,21,15,15,5591,0,8911,False,True,False,True,False,False,unknown,False
R01,259,259,True,True,True,259,332,2,2026-07-13T23:12:36+00:00,,False,True,True,60,418,332,False,,True,11,11,11,287,0,287,True,False,False,True,False,True,unknown,False
R01,261,261,True,True,True,261,200,2,2026-07-13T23:12:36+00:00,2026-07-13T15:05:31.099679+00:00,False,False,True,22,4,200,False,False,False,0,0,0,,0,200,False,True,False,True,False,False,unknown,False
R01,266,266,True,True,True,266,170,2,2026-07-13T23:12:36+00:00,2026-07-13T13:51:39.932603+00:00,False,False,True,21,8,170,False,False,False,0,0,0,,0,170,False,True,False,True,False,False,unknown,False
R01,272,272,True,True,True,272,148,2,2026-07-13T23:12:36+00:00,2026-07-13T21:44:50.771726+00:00,False,False,True,20,19,148,False,False,True,3,3,3,100,0,104,True,False,False,True,False,True,unknown,False
R01,275,275,True,True,True,275,680,2,2026-07-13T23:12:36+00:00,2026-07-13T10:19:14.710767+00:00,False,False,True,44,70,680,False,False,True,6,6,6,606,0,634,True,False,False,True,False,True,unknown,False
R01,278,278,True,True,True,278,400,2,2026-07-13T23:12:36+00:00,2026-07-13T21:42:04.863282+00:00,False,False,True,44,13,400,False,False,True,4,4,4,376,0,446,False,False,True,True,False,False,unknown,False
R01,282,282,True,True,True,282,337,2,2026-07-13T23:12:36+00:00,,False,True,True,32,42,337,False,,True,4,4,4,207,0,207,True,False,False,True,False,True,unknown,False
R01,283,283,True,True,True,283,304,2,2026-07-13T23:12:36+00:00,,False,True,True,21,70,304,False,,True,7,7,7,193,0,304,False,True,False,True,False,False,unknown,False
R06,285,285,True,True,True,285,13326,2,2026-07-15T01:57:24+00:00,2026-07-15T01:19:25.745644+00:00,False,True,True,193,31,13326,False,False,True,10,10,10,13096,0,13326,False,True,False,True,False,False,unknown,False
R01,286,286,True,True,True,286,3999,2,2026-07-13T23:12:36+00:00,,False,True,True,201,42,3999,False,,True,15,15,15,3882,0,4057,False,False,True,True,True,False,unknown,False
R02,286,286,True,True,True,286,4065,2,2026-07-13T23:38:36+00:00,,False,True,True,201,42,3999,True,,True,19,19,17,3882,0,4057,True,False,False,True,True,True,unknown,False
R01,290,290,True,True,True,290,272,2,2026-07-13T23:12:36+00:00,2026-07-12T22:52:42.844867+00:00,False,False,True,32,496,272,False,False,True,3,3,3,269,0,272,False,True,False,True,False,False,unknown,False
R01,294,294,True,True,True,294,510,2,2026-07-13T23:12:36+00:00,,False,True,True,29,8,510,False,,False,0,0,0,,0,510,False,True,False,True,False,False,unknown,False
R01,296,296,True,True,True,296,90,2,2026-07-13T23:12:36+00:00,,False,True,True,21,5,90,False,,False,0,0,0,,0,90,False,True,False,True,False,False,unknown,False
R01,302,302,True,True,True,302,354,2,2026-07-13T23:12:36+00:00,,False,True,True,47,96,354,False,,True,4,4,4,322,0,322,True,False,False,True,False,True,unknown,False
R01,310,310,True,True,True,310,499,2,2026-07-13T23:12:36+00:00,,False,True,True,143,7,499,False,,True,5,5,5,445,0,445,True,False,False,True,False,True,unknown,False
R04,310,310,True,True,True,310,506.0,2,2026-07-14T01:50:15+00:00,,False,True,True,143,7,499,True,,True,5,5,5,445,0,445,True,False,False,True,False,True,unknown,False
R01,329,329,True,True,True,329,129,2,2026-07-13T23:12:36+00:00,2026-07-12T15:36:21.085310+00:00,False,False,True,21,76,129,False,False,True,11,11,11,88,0,88,True,False,False,True,False,True,unknown,False
R01,331,331,True,True,True,331,470,2,2026-07-13T23:12:36+00:00,,False,True,True,35,10,470,False,,True,3,3,3,297,0,297,True,False,False,True,False,True,unknown,False
R01,343,343,True,True,True,343,291,2,2026-07-13T23:12:36+00:00,,False,True,True,57,124,291,False,,True,3,3,3,256,0,350,False,False,True,True,False,False,unknown,False
R01,351,351,True,True,True,351,436,2,2026-07-13T23:12:36+00:00,2026-07-13T00:52:32.467795+00:00,False,False,True,25,156,436,False,False,True,6,6,6,368,0,682,False,False,True,True,False,False,unknown,False
R01,352,352,True,True,True,352,460,2,2026-07-13T23:12:36+00:00,2026-07-13T05:28:08.127293+00:00,False,False,True,19,36,460,False,False,True,7,6,6,220,1,220,True,False,False,True,False,True,unknown,False
R01,354,354,True,True,True,354,308,2,2026-07-13T23:12:36+00:00,,False,True,True,55,2,308,False,,True,1,1,1,298,0,298,True,False,False,True,False,True,unknown,False
R01,361,361,True,True,True,361,1349,2,2026-07-13T23:12:36+00:00,,False,True,True,75,75,1349,False,,True,10,10,10,1135,0,1135,True,False,False,True,False,True,unknown,False
R01,364,364,True,True,True,364,5067,2,2026-07-13T23:12:36+00:00,,False,True,True,87,29,5067,False,,True,6,6,6,4888,0,5067,False,True,False,True,False,False,unknown,False
R01,366,366,True,True,True,366,12463,2,2026-07-13T23:12:36+00:00,,False,True,True,127,111,9496,True,,True,45,43,43,10542,2,10563,True,False,False,True,True,True,unknown,False
R01,368,368,True,True,True,368,852,2,2026-07-13T23:12:36+00:00,2026-07-13T19:21:48.090367+00:00,False,False,True,49,2,852,False,False,False,0,0,0,,0,852,False,True,False,True,False,False,unknown,False
R01,369,369,True,True,True,369,490,2,2026-07-13T23:12:36+00:00,,False,True,True,40,8,490,False,,True,6,6,6,266,0,266,True,False,False,True,False,True,unknown,False
R01,374,374,True,True,True,374,695,2,2026-07-13T23:12:36+00:00,,False,True,True,49,9,695,False,,True,2,2,2,685,0,695,False,True,False,True,False,False,unknown,False
R01,388,388,True,True,True,388,755,5,2026-07-13T23:12:36+00:00,2026-07-13T22:30:28.306519+00:00,False,False,True,44,0,755,False,False,False,0,0,0,,0,755,False,True,False,True,False,False,unknown,False
R01,394,394,True,True,True,394,386,2,2026-07-13T23:12:36+00:00,2026-07-13T10:23:11.594859+00:00,False,False,True,115,63,386,False,False,True,3,3,3,357,0,359,True,False,False,True,False,True,unknown,False


==> anc/evidence/decisions/registry_snapshots.csv <==
snapshot,observed_commit_utc,entries,qualifying_entries,distinct_tasks,qualifying_distinct_tasks,padded_only_qualifying_entries,added_keys,removed_keys,changed_entries
R01,2026-07-13T23:12:36+00:00,125,100,111,87,5,125,0,0
R02,2026-07-13T23:38:36+00:00,125,100,111,87,5,0,0,1
R03,2026-07-14T00:32:41+00:00,125,100,111,87,5,0,0,1
R04,2026-07-14T01:50:15+00:00,125,100,111,87,5,0,0,1
R05,2026-07-14T22:35:01+00:00,127,103,113,90,5,2,0,1
R06,2026-07-15T01:57:24+00:00,128,105,114,92,5,1,0,2


==> anc/evidence/decisions/registry_states.csv <==
snapshot,task,registry_key,canonical_key_present,literal_key_matches_ranker_lookup,canonical_lookup_same_qualifying_cost,same_task_cost_aliases,cost,strikes,observed_commit_utc,self_reported_last_utc,self_time_after_observation,has_note,qualifies
R01,1,001,False,False,False,001,145,1,2026-07-13T23:12:36+00:00,2026-07-13T19:35:07.773222+00:00,False,False,False
R01,10,10,True,True,True,010|10,202,2,2026-07-13T23:12:36+00:00,,False,True,True
R01,10,010,True,False,True,010|10,202,4,2026-07-13T23:12:36+00:00,2026-07-13T22:42:23.103027+00:00,False,False,True
R01,14,14,True,True,True,014|14,553,2,2026-07-13T23:12:36+00:00,,False,True,True
R01,14,014,True,False,True,014|14,553,6,2026-07-13T23:12:36+00:00,2026-07-13T22:52:48.185819+00:00,False,False,True
R01,15,015,False,False,False,015,344,1,2026-07-13T23:12:36+00:00,2026-07-13T21:47:44.487050+00:00,False,False,False
R01,19,019,False,False,False,019,745,5,2026-07-13T23:12:36+00:00,2026-07-13T21:11:51.122145+00:00,False,False,True
R01,20,20,True,True,True,020|20,366,2,2026-07-13T23:12:36+00:00,,False,True,True
R01,20,020,True,False,True,020|20,366,2,2026-07-13T23:12:36+00:00,2026-07-13T22:46:48.271494+00:00,False,False,True
R01,23,023,False,False,False,023,8222,1,2026-07-13T23:12:36+00:00,2026-07-12T15:45:18.176970+00:00,False,False,False
R01,27,27,True,True,True,027|27,419,2,2026-07-13T23:12:36+00:00,,False,True,True
R01,27,027,True,False,True,027|27,419,10,2026-07-13T23:12:36+00:00,2026-07-13T22:35:50.416414+00:00,False,False,True
R01,29,29,True,True,True,029|29,665,2,2026-07-13T23:12:36+00:00,,False,True,True
R01,29,029,True,False,True,029|29,665,19,2026-07-13T23:12:36+00:00,2026-07-13T22:47:06.470664+00:00,False,False,True
R01,31,31,True,True,True,031|31,273,2,2026-07-13T23:12:36+00:00,,False,True,True
R01,31,031,True,False,True,031|31,273,9,2026-07-13T23:12:36+00:00,2026-07-13T22:47:04.511645+00:00,False,False,True
R01,36,36,True,True,True,036|36,458,2,2026-07-13T23:12:36+00:00,,False,True,True
R01,36,036,True,False,True,036|36,458,26,2026-07-13T23:12:36+00:00,2026-07-13T22:52:23.585591+00:00,False,False,True
R01,39,39,True,True,True,039|39,259,2,2026-07-13T23:12:36+00:00,,False,True,True
R01,39,039,True,False,True,039|39,259,31,2026-07-13T23:12:36+00:00,2026-07-13T22:54:17.705650+00:00,False,False,True
R01,40,040,False,False,False,040,190,1,2026-07-13T23:12:36+00:00,2026-07-12T11:51:45.009556+00:00,False,False,False
R01,54,54,True,True,True,54,6559,2,2026-07-13T23:12:36+00:00,,False,True,True
R01,57,057,False,False,False,057,205,3,2026-07-13T23:12:36+00:00,2026-07-13T21:26:25.600750+00:00,False,False,True
R01,59,059,False,False,False,059,168,1,2026-07-13T23:12:36+00:00,2026-07-13T21:03:51.387002+00:00,False,False,False
R01,62,62,True,True,True,62,602,2,2026-07-13T23:12:36+00:00,,False,True,True
R01,62,062,True,False,False,062,607,2,2026-07-13T23:12:36+00:00,2026-07-13T22:16:03.643671+00:00,False,False,True
R01,68,68,True,True,True,068|68,329,2,2026-07-13T23:12:36+00:00,,False,True,True
R01,68,068,True,False,True,068|68,329,13,2026-07-13T23:12:36+00:00,2026-07-13T22:35:34.522270+00:00,False,False,True
R01,69,069,False,False,False,069,1032,1,2026-07-13T23:12:36+00:00,2026-07-13T22:50:32.492564+00:00,False,False,False
R01,75,075,False,False,False,075,497,1,2026-07-13T23:12:36+00:00,2026-07-13T21:28:32.262853+00:00,False,False,False
R01,76,76,True,True,True,76,8005,2,2026-07-13T23:12:36+00:00,,False,True,True
R01,80,080,False,False,False,080,1286,1,2026-07-13T23:12:36+00:00,2026-07-13T22:43:54.434875+00:00,False,False,False
R01,83,083,False,False,False,083,210,6,2026-07-13T23:12:36+00:00,2026-07-12T23:01:38.895680+00:00,False,False,True
R01,85,85,True,True,True,85,160,2,2026-07-13T23:12:36+00:00,,False,True,True
R01,85,085,True,False,False,085,164,1,2026-07-13T23:12:36+00:00,2026-07-13T15:15:26.369860+00:00,False,False,False
R01,86,086,False,False,False,086,733,4,2026-07-13T23:12:36+00:00,2026-07-13T22:08:17.104647+00:00,False,False,True
R01,88,88,True,True,True,088|88,631,2,2026-07-13T23:12:36+00:00,,False,True,True
R01,88,088,True,False,True,088|88,631,4,2026-07-13T23:12:36+00:00,2026-07-13T22:53:25.362164+00:00,False,False,True
R01,89,089,False,False,False,089,5359,1,2026-07-13T23:12:36+00:00,2026-07-10T00:12:14.444031+00:00,False,False,False
R01,91,91,True,True,True,091|91,438,2,2026-07-13T23:12:36+00:00,,False,True,True
R01,91,091,True,False,True,091|91,438,7,2026-07-13T23:12:36+00:00,2026-07-13T22:49:19.458890+00:00,False,False,True
R01,95,095,False,False,False,095,337,4,2026-07-13T23:12:36+00:00,2026-07-13T21:39:40.714916+00:00,False,False,True
R01,98,98,True,True,True,098|98,270,2,2026-07-13T23:12:36+00:00,,False,True,True
R01,98,098,True,False,True,098|98,270,2,2026-07-13T23:12:36+00:00,2026-07-13T13:51:57.118725+00:00,False,False,True
R01,106,106,True,True,True,106,349,2,2026-07-13T23:12:36+00:00,2026-07-12T16:02:54.582902+00:00,False,False,True
R01,108,108,True,True,True,108,150,2,2026-07-13T23:12:36+00:00,,False,True,True
R01,109,109,True,True,True,109,608,3,2026-07-13T23:12:36+00:00,2026-07-13T02:12:43.047904+00:00,False,False,True
R01,112,112,True,True,True,112,1346,2,2026-07-13T23:12:36+00:00,2026-07-13T01:49:03.890170+00:00,False,False,True
R01,114,114,True,True,True,114,251,2,2026-07-13T23:12:36+00:00,,False,True,True
R01,117,117,True,True,True,117,683,2,2026-07-13T23:12:36+00:00,,False,True,True
R01,118,118,True,True,False,118,11581,1,2026-07-13T23:12:36+00:00,2026-07-13T05:57:51.651787+00:00,False,False,False
R01,123,123,True,True,True,123,470,2,2026-07-13T23:12:36+00:00,2026-07-13T22:21:11.483853+00:00,False,False,True
R01,124,124,True,True,False,124,626,1,2026-07-13T23:12:36+00:00,2026-07-13T10:28:17.499650+00:00,False,False,False
R01,132,132,True,True,True,132,471,2,2026-07-13T23:12:36+00:00,2026-07-13T05:49:42.726781+00:00,False,False,True
R01,139,139,True,True,True,139,274,2,2026-07-13T23:12:36+00:00,,False,True,True
R01,145,145,True,True,True,145,6999,2,2026-07-13T23:12:36+00:00,,False,True,True
R01,151,151,True,True,True,151,415,2,2026-07-13T23:12:36+00:00,2026-07-12T19:49:03.577894+00:00,False,False,True
R01,156,156,True,True,True,156,481,2,2026-07-13T23:12:36+00:00,,False,True,True
R01,157,157,True,True,False,157,3802,1,2026-07-13T23:12:36+00:00,2026-07-09T23:39:42.034695+00:00,False,False,False
R01,158,158,True,True,True,158,11557,2,2026-07-13T23:12:36+00:00,,False,True,True
R01,159,159,True,True,False,159,531,1,2026-07-13T23:12:36+00:00,2026-07-13T21:40:27.003705+00:00,False,False,False
R01,169,169,True,True,True,169,1148,2,2026-07-13T23:12:36+00:00,,False,True,True
R01,175,175,True,True,True,175,533,2,2026-07-13T23:12:36+00:00,,False,True,True
R01,177,177,True,True,True,177,580,2,2026-07-13T23:12:36+00:00,2026-07-12T19:44:25.810671+00:00,False,False,True
R01,180,180,True,True,True,180,210,2,2026-07-13T23:12:36+00:00,2026-07-13T21:40:31.721784+00:00,False,False,True
R01,181,181,True,True,True,181,353,2,2026-07-13T23:12:36+00:00,2026-07-13T08:19:43.541583+00:00,False,False,True
R01,183,183,True,True,True,183,485,2,2026-07-13T23:12:36+00:00,,False,True,True
R01,187,187,True,True,True,187,9485,7,2026-07-13T23:12:36+00:00,2026-07-12T20:59:28.568309+00:00,False,False,True
R01,188,188,True,True,True,188,149,2,2026-07-13T23:12:36+00:00,2026-07-12T18:57:06.358488+00:00,False,False,True
R01,189,189,True,True,True,189,257,2,2026-07-13T23:12:36+00:00,2026-07-12T20:55:12.309850+00:00,False,False,True
R01,191,191,True,True,True,191,6183,2,2026-07-13T23:12:36+00:00,,False,True,True
R01,196,196,True,True,True,196,2235,2,2026-07-13T23:12:36+00:00,,False,True,True
R01,205,205,True,True,True,205,2258,2,2026-07-13T23:12:36+00:00,,False,True,True
R01,206,206,True,True,False,206,609,1,2026-07-13T23:12:36+00:00,2026-07-13T19:01:30.699041+00:00,False,False,False
R01,208,208,True,True,True,208,1240,2,2026-07-13T23:12:36+00:00,2026-07-13T12:24:15.246959+00:00,False,False,True
R01,209,209,True,True,False,209,4332,1,2026-07-13T23:12:36+00:00,2026-07-09T23:13:07.036877+00:00,False,False,False
R01,220,220,True,True,True,220,632,2,2026-07-13T23:12:36+00:00,2026-07-13T08:57:33.257766+00:00,False,False,True
R01,221,221,True,True,False,221,576,1,2026-07-13T23:12:36+00:00,2026-07-13T21:37:49.677711+00:00,False,False,False
R01,222,222,True,True,True,222,645,2,2026-07-13T23:12:36+00:00,2026-07-12T16:02:38.826799+00:00,False,False,True
R01,224,224,True,True,True,224,384,2,2026-07-13T23:12:36+00:00,2026-07-13T03:43:16.206570+00:00,False,False,True
R01,225,225,True,True,False,225,363,1,2026-07-13T23:12:36+00:00,2026-07-13T14:02:33.385827+00:00,False,False,False
R01,230,230,True,True,True,230,460,2,2026-07-13T23:12:36+00:00,2026-07-13T15:06:53.568429+00:00,False,False,True
R01,231,231,True,True,True,231,168,2,2026-07-13T23:12:36+00:00,2026-07-13T15:10:17.934234+00:00,False,False,True
R01,238,238,True,True,True,238,723,2,2026-07-13T23:12:36+00:00,,False,True,True
R01,242,242,True,True,True,242,425,2,2026-07-13T23:12:36+00:00,2026-07-13T02:20:34.772689+00:00,False,False,True
R01,243,243,True,True,True,243,5637,2,2026-07-13T23:12:36+00:00,,False,True,True
R01,244,244,True,True,False,244,452,1,2026-07-13T23:12:36+00:00,2026-07-13T15:15:13.082749+00:00,False,False,False
R01,249,249,True,True,True,249,206,3,2026-07-13T23:12:36+00:00,2026-07-13T03:55:34.048729+00:00,False,False,True
R01,252,252,True,True,True,252,96,2,2026-07-13T23:12:36+00:00,2026-07-13T21:47:02.043500+00:00,False,False,True
R01,254,254,True,True,True,254,132,2,2026-07-13T23:12:36+00:00,,False,True,True
R01,255,255,True,True,True,255,8911,3,2026-07-13T23:12:36+00:00,2026-07-13T19:34:50.146054+00:00,False,False,True
R01,259,259,True,True,True,259,332,2,2026-07-13T23:12:36+00:00,,False,True,True
R01,261,261,True,True,True,261,200,2,2026-07-13T23:12:36+00:00,2026-07-13T15:05:31.099679+00:00,False,False,True
R01,266,266,True,True,True,266,170,2,2026-07-13T23:12:36+00:00,2026-07-13T13:51:39.932603+00:00,False,False,True
R01,272,272,True,True,True,272,148,2,2026-07-13T23:12:36+00:00,2026-07-13T21:44:50.771726+00:00,False,False,True
R01,275,275,True,True,True,275,680,2,2026-07-13T23:12:36+00:00,2026-07-13T10:19:14.710767+00:00,False,False,True
R01,278,278,True,True,True,278,400,2,2026-07-13T23:12:36+00:00,2026-07-13T21:42:04.863282+00:00,False,False,True
R01,282,282,True,True,True,282,337,2,2026-07-13T23:12:36+00:00,,False,True,True
R01,283,283,True,True,True,283,304,2,2026-07-13T23:12:36+00:00,,False,True,True
R01,285,285,True,True,False,285,14148,1,2026-07-13T23:12:36+00:00,2026-07-13T20:22:07.523525+00:00,False,False,False
R01,286,286,True,True,True,286,3999,2,2026-07-13T23:12:36+00:00,,False,True,True
R01,290,290,True,True,True,290,272,2,2026-07-13T23:12:36+00:00,2026-07-12T22:52:42.844867+00:00,False,False,True
R01,294,294,True,True,True,294,510,2,2026-07-13T23:12:36+00:00,,False,True,True
R01,296,296,True,True,True,296,90,2,2026-07-13T23:12:36+00:00,,False,True,True
R01,302,302,True,True,True,302,354,2,2026-07-13T23:12:36+00:00,,False,True,True
R01,304,304,True,True,False,304,306,1,2026-07-13T23:12:36+00:00,2026-07-13T05:34:07.855844+00:00,False,False,False
R01,310,310,True,True,True,310,499,2,2026-07-13T23:12:36+00:00,,False,True,True
R01,329,329,True,True,True,329,129,2,2026-07-13T23:12:36+00:00,2026-07-12T15:36:21.085310+00:00,False,False,True
R01,331,331,True,True,True,331,470,2,2026-07-13T23:12:36+00:00,,False,True,True
R01,338,338,True,True,False,338,1725,1,2026-07-13T23:12:36+00:00,2026-07-11T03:20:13.197874+00:00,False,False,False
R01,343,343,True,True,True,343,291,2,2026-07-13T23:12:36+00:00,,False,True,True
R01,351,351,True,True,True,351,436,2,2026-07-13T23:12:36+00:00,2026-07-13T00:52:32.467795+00:00,False,False,True
R01,352,352,True,True,True,352,460,2,2026-07-13T23:12:36+00:00,2026-07-13T05:28:08.127293+00:00,False,False,True
R01,354,354,True,True,True,354,308,2,2026-07-13T23:12:36+00:00,,False,True,True
R01,361,361,True,True,True,361,1349,2,2026-07-13T23:12:36+00:00,,False,True,True
R01,364,364,True,True,True,364,5067,2,2026-07-13T23:12:36+00:00,,False,True,True
R01,366,366,True,True,True,366,12463,2,2026-07-13T23:12:36+00:00,,False,True,True
R01,367,367,True,True,False,367,4314,1,2026-07-13T23:12:36+00:00,2026-07-11T07:34:32.379795+00:00,False,False,False
R01,368,368,True,True,True,368,852,2,2026-07-13T23:12:36+00:00,2026-07-13T19:21:48.090367+00:00,False,False,True
R01,369,369,True,True,True,369,490,2,2026-07-13T23:12:36+00:00,,False,True,True
R01,374,374,True,True,True,374,695,2,2026-07-13T23:12:36+00:00,,False,True,True
R01,379,379,True,True,False,379,4264,1,2026-07-13T23:12:36+00:00,2026-07-11T14:42:25.056475+00:00,False,False,False
R01,384,384,True,True,False,384,374,1,2026-07-13T23:12:36+00:00,2026-07-13T21:42:48.100945+00:00,False,False,False
R01,388,388,True,True,True,388,755,5,2026-07-13T23:12:36+00:00,2026-07-13T22:30:28.306519+00:00,False,False,True
R01,394,394,True,True,True,394,386,2,2026-07-13T23:12:36+00:00,2026-07-13T10:23:11.594859+00:00,False,False,True
R02,1,001,False,False,False,001,145,1,2026-07-13T23:38:36+00:00,2026-07-13T19:35:07.773222+00:00,False,False,False
R02,10,10,True,True,True,010|10,202,2,2026-07-13T23:38:36+00:00,,False,True,True
R02,10,010,True,False,True,010|10,202,4,2026-07-13T23:38:36+00:00,2026-07-13T22:42:23.103027+00:00,False,False,True
R02,14,14,True,True,True,014|14,553,2,2026-07-13T23:38:36+00:00,,False,True,True
R02,14,014,True,False,True,014|14,553,6,2026-07-13T23:38:36+00:00,2026-07-13T22:52:48.185819+00:00,False,False,True
R02,15,015,False,False,False,015,344,1,2026-07-13T23:38:36+00:00,2026-07-13T21:47:44.487050+00:00,False,False,False
R02,19,019,False,False,False,019,745,5,2026-07-13T23:38:36+00:00,2026-07-13T21:11:51.122145+00:00,False,False,True
R02,20,20,True,True,True,020|20,366,2,2026-07-13T23:38:36+00:00,,False,True,True
R02,20,020,True,False,True,020|20,366,2,2026-07-13T23:38:36+00:00,2026-07-13T22:46:48.271494+00:00,False,False,True
R02,23,023,False,False,False,023,8222,1,2026-07-13T23:38:36+00:00,2026-07-12T15:45:18.176970+00:00,False,False,False
R02,27,27,True,True,True,027|27,419,2,2026-07-13T23:38:36+00:00,,False,True,True
R02,27,027,True,False,True,027|27,419,10,2026-07-13T23:38:36+00:00,2026-07-13T22:35:50.416414+00:00,False,False,True
R02,29,29,True,True,True,029|29,665,2,2026-07-13T23:38:36+00:00,,False,True,True
R02,29,029,True,False,True,029|29,665,19,2026-07-13T23:38:36+00:00,2026-07-13T22:47:06.470664+00:00,False,False,True
R02,31,31,True,True,True,031|31,273,2,2026-07-13T23:38:36+00:00,,False,True,True
R02,31,031,True,False,True,031|31,273,9,2026-07-13T23:38:36+00:00,2026-07-13T22:47:04.511645+00:00,False,False,True
R02,36,36,True,True,True,036|36,458,2,2026-07-13T23:38:36+00:00,,False,True,True
R02,36,036,True,False,True,036|36,458,26,2026-07-13T23:38:36+00:00,2026-07-13T22:52:23.585591+00:00,False,False,True
R02,39,39,True,True,True,039|39,259,2,2026-07-13T23:38:36+00:00,,False,True,True
R02,39,039,True,False,True,039|39,259,31,2026-07-13T23:38:36+00:00,2026-07-13T22:54:17.705650+00:00,False,False,True
R02,40,040,False,False,False,040,190,1,2026-07-13T23:38:36+00:00,2026-07-12T11:51:45.009556+00:00,False,False,False
R02,54,54,True,True,True,54,6559,2,2026-07-13T23:38:36+00:00,,False,True,True
R02,57,057,False,False,False,057,205,3,2026-07-13T23:38:36+00:00,2026-07-13T21:26:25.600750+00:00,False,False,True
R02,59,059,False,False,False,059,168,1,2026-07-13T23:38:36+00:00,2026-07-13T21:03:51.387002+00:00,False,False,False
R02,62,62,True,True,True,62,602,2,2026-07-13T23:38:36+00:00,,False,True,True
R02,62,062,True,False,False,062,607,2,2026-07-13T23:38:36+00:00,2026-07-13T22:16:03.643671+00:00,False,False,True
R02,68,68,True,True,True,068|68,329,2,2026-07-13T23:38:36+00:00,,False,True,True
R02,68,068,True,False,True,068|68,329,13,2026-07-13T23:38:36+00:00,2026-07-13T22:35:34.522270+00:00,False,False,True
R02,69,069,False,False,False,069,1032,1,2026-07-13T23:38:36+00:00,2026-07-13T22:50:32.492564+00:00,False,False,False
R02,75,075,False,False,False,075,497,1,2026-07-13T23:38:36+00:00,2026-07-13T21:28:32.262853+00:00,False,False,False
R02,76,76,True,True,True,76,8005,2,2026-07-13T23:38:36+00:00,,False,True,True
R02,80,080,False,False,False,080,1286,1,2026-07-13T23:38:36+00:00,2026-07-13T22:43:54.434875+00:00,False,False,False
R02,83,083,False,False,False,083,210,6,2026-07-13T23:38:36+00:00,2026-07-12T23:01:38.895680+00:00,False,False,True
R02,85,85,True,True,True,85,160,2,2026-07-13T23:38:36+00:00,,False,True,True
R02,85,085,True,False,False,085,164,1,2026-07-13T23:38:36+00:00,2026-07-13T15:15:26.369860+00:00,False,False,False
R02,86,086,False,False,False,086,733,4,2026-07-13T23:38:36+00:00,2026-07-13T22:08:17.104647+00:00,False,False,True
R02,88,88,True,True,True,088|88,631,2,2026-07-13T23:38:36+00:00,,False,True,True
R02,88,088,True,False,True,088|88,631,4,2026-07-13T23:38:36+00:00,2026-07-13T22:53:25.362164+00:00,False,False,True
R02,89,089,False,False,False,089,5359,1,2026-07-13T23:38:36+00:00,2026-07-10T00:12:14.444031+00:00,False,False,False
R02,91,91,True,True,True,091|91,438,2,2026-07-13T23:38:36+00:00,,False,True,True
R02,91,091,True,False,True,091|91,438,7,2026-07-13T23:38:36+00:00,2026-07-13T22:49:19.458890+00:00,False,False,True
R02,95,095,False,False,False,095,337,4,2026-07-13T23:38:36+00:00,2026-07-13T21:39:40.714916+00:00,False,False,True
R02,98,98,True,True,True,098|98,270,2,2026-07-13T23:38:36+00:00,,False,True,True
R02,98,098,True,False,True,098|98,270,2,2026-07-13T23:38:36+00:00,2026-07-13T13:51:57.118725+00:00,False,False,True
R02,106,106,True,True,True,106,349,2,2026-07-13T23:38:36+00:00,2026-07-12T16:02:54.582902+00:00,False,False,True
R02,108,108,True,True,True,108,150,2,2026-07-13T23:38:36+00:00,,False,True,True
R02,109,109,True,True,True,109,608,3,2026-07-13T23:38:36+00:00,2026-07-13T02:12:43.047904+00:00,False,False,True
R02,112,112,True,True,True,112,1346,2,2026-07-13T23:38:36+00:00,2026-07-13T01:49:03.890170+00:00,False,False,True
R02,114,114,True,True,True,114,251,2,2026-07-13T23:38:36+00:00,,False,True,True
R02,117,117,True,True,True,117,683,2,2026-07-13T23:38:36+00:00,,False,True,True
R02,118,118,True,True,False,118,11581,1,2026-07-13T23:38:36+00:00,2026-07-13T05:57:51.651787+00:00,False,False,False
R02,123,123,True,True,True,123,470,2,2026-07-13T23:38:36+00:00,2026-07-13T22:21:11.483853+00:00,False,False,True
R02,124,124,True,True,False,124,626,1,2026-07-13T23:38:36+00:00,2026-07-13T10:28:17.499650+00:00,False,False,False
R02,132,132,True,True,True,132,471,2,2026-07-13T23:38:36+00:00,2026-07-13T05:49:42.726781+00:00,False,False,True
R02,139,139,True,True,True,139,274,2,2026-07-13T23:38:36+00:00,,False,True,True
R02,145,145,True,True,True,145,6999,2,2026-07-13T23:38:36+00:00,,False,True,True
R02,151,151,True,True,True,151,415,2,2026-07-13T23:38:36+00:00,2026-07-12T19:49:03.577894+00:00,False,False,True
R02,156,156,True,True,True,156,481,2,2026-07-13T23:38:36+00:00,,False,True,True
R02,157,157,True,True,False,157,3802,1,2026-07-13T23:38:36+00:00,2026-07-09T23:39:42.034695+00:00,False,False,False
R02,158,158,True,True,True,158,11557,2,2026-07-13T23:38:36+00:00,,False,True,True
R02,159,159,True,True,False,159,531,1,2026-07-13T23:38:36+00:00,2026-07-13T21:40:27.003705+00:00,False,False,False
R02,169,169,True,True,True,169,1148,2,2026-07-13T23:38:36+00:00,,False,True,True
R02,175,175,True,True,True,175,533,2,2026-07-13T23:38:36+00:00,,False,True,True
R02,177,177,True,True,True,177,580,2,2026-07-13T23:38:36+00:00,2026-07-12T19:44:25.810671+00:00,False,False,True
R02,180,180,True,True,True,180,210,2,2026-07-13T23:38:36+00:00,2026-07-13T21:40:31.721784+00:00,False,False,True
R02,181,181,True,True,True,181,353,2,2026-07-13T23:38:36+00:00,2026-07-13T08:19:43.541583+00:00,False,False,True
R02,183,183,True,True,True,183,485,2,2026-07-13T23:38:36+00:00,,False,True,True
R02,187,187,True,True,True,187,9485,7,2026-07-13T23:38:36+00:00,2026-07-12T20:59:28.568309+00:00,False,False,True
R02,188,188,True,True,True,188,149,2,2026-07-13T23:38:36+00:00,2026-07-12T18:57:06.358488+00:00,False,False,True
R02,189,189,True,True,True,189,257,2,2026-07-13T23:38:36+00:00,2026-07-12T20:55:12.309850+00:00,False,False,True
R02,191,191,True,True,True,191,6183,2,2026-07-13T23:38:36+00:00,,False,True,True
R02,196,196,True,True,True,196,2235,2,2026-07-13T23:38:36+00:00,,False,True,True
R02,205,205,True,True,True,205,2258,2,2026-07-13T23:38:36+00:00,,False,True,True
R02,206,206,True,True,False,206,609,1,2026-07-13T23:38:36+00:00,2026-07-13T19:01:30.699041+00:00,False,False,False
R02,208,208,True,True,True,208,1240,2,2026-07-13T23:38:36+00:00,2026-07-13T12:24:15.246959+00:00,False,False,True
R02,209,209,True,True,False,209,4332,1,2026-07-13T23:38:36+00:00,2026-07-09T23:13:07.036877+00:00,False,False,False
R02,220,220,True,True,True,220,632,2,2026-07-13T23:38:36+00:00,2026-07-13T08:57:33.257766+00:00,False,False,True
R02,221,221,True,True,False,221,576,1,2026-07-13T23:38:36+00:00,2026-07-13T21:37:49.677711+00:00,False,False,False
R02,222,222,True,True,True,222,645,2,2026-07-13T23:38:36+00:00,2026-07-12T16:02:38.826799+00:00,False,False,True
R02,224,224,True,True,True,224,384,2,2026-07-13T23:38:36+00:00,2026-07-13T03:43:16.206570+00:00,False,False,True
R02,225,225,True,True,False,225,363,1,2026-07-13T23:38:36+00:00,2026-07-13T14:02:33.385827+00:00,False,False,False
R02,230,230,True,True,True,230,460,2,2026-07-13T23:38:36+00:00,2026-07-13T15:06:53.568429+00:00,False,False,True
R02,231,231,True,True,True,231,168,2,2026-07-13T23:38:36+00:00,2026-07-13T15:10:17.934234+00:00,False,False,True
R02,238,238,True,True,True,238,723,2,2026-07-13T23:38:36+00:00,,False,True,True
R02,242,242,True,True,True,242,425,2,2026-07-13T23:38:36+00:00,2026-07-13T02:20:34.772689+00:00,False,False,True
R02,243,243,True,True,True,243,5637,2,2026-07-13T23:38:36+00:00,,False,True,True
R02,244,244,True,True,False,244,452,1,2026-07-13T23:38:36+00:00,2026-07-13T15:15:13.082749+00:00,False,False,False
R02,249,249,True,True,True,249,206,3,2026-07-13T23:38:36+00:00,2026-07-13T03:55:34.048729+00:00,False,False,True
R02,252,252,True,True,True,252,96,2,2026-07-13T23:38:36+00:00,2026-07-13T21:47:02.043500+00:00,False,False,True
R02,254,254,True,True,True,254,132,2,2026-07-13T23:38:36+00:00,,False,True,True
R02,255,255,True,True,True,255,8911,3,2026-07-13T23:38:36+00:00,2026-07-13T19:34:50.146054+00:00,False,False,True
R02,259,259,True,True,True,259,332,2,2026-07-13T23:38:36+00:00,,False,True,True
R02,261,261,True,True,True,261,200,2,2026-07-13T23:38:36+00:00,2026-07-13T15:05:31.099679+00:00,False,False,True
R02,266,266,True,True,True,266,170,2,2026-07-13T23:38:36+00:00,2026-07-13T13:51:39.932603+00:00,False,False,True
R02,272,272,True,True,True,272,148,2,2026-07-13T23:38:36+00:00,2026-07-13T21:44:50.771726+00:00,False,False,True
R02,275,275,True,True,True,275,680,2,2026-07-13T23:38:36+00:00,2026-07-13T10:19:14.710767+00:00,False,False,True
R02,278,278,True,True,True,278,400,2,2026-07-13T23:38:36+00:00,2026-07-13T21:42:04.863282+00:00,False,False,True
R02,282,282,True,True,True,282,337,2,2026-07-13T23:38:36+00:00,,False,True,True
R02,283,283,True,True,True,283,304,2,2026-07-13T23:38:36+00:00,,False,True,True
R02,285,285,True,True,False,285,14148,1,2026-07-13T23:38:36+00:00,2026-07-13T20:22:07.523525+00:00,False,False,False
R02,286,286,True,True,True,286,4065,2,2026-07-13T23:38:36+00:00,,False,True,True
R02,290,290,True,True,True,290,272,2,2026-07-13T23:38:36+00:00,2026-07-12T22:52:42.844867+00:00,False,False,True
R02,294,294,True,True,True,294,510,2,2026-07-13T23:38:36+00:00,,False,True,True
R02,296,296,True,True,True,296,90,2,2026-07-13T23:38:36+00:00,,False,True,True
R02,302,302,True,True,True,302,354,2,2026-07-13T23:38:36+00:00,,False,True,True
R02,304,304,True,True,False,304,306,1,2026-07-13T23:38:36+00:00,2026-07-13T05:34:07.855844+00:00,False,False,False
R02,310,310,True,True,True,310,499,2,2026-07-13T23:38:36+00:00,,False,True,True
R02,329,329,True,True,True,329,129,2,2026-07-13T23:38:36+00:00,2026-07-12T15:36:21.085310+00:00,False,False,True
R02,331,331,True,True,True,331,470,2,2026-07-13T23:38:36+00:00,,False,True,True
R02,338,338,True,True,False,338,1725,1,2026-07-13T23:38:36+00:00,2026-07-11T03:20:13.197874+00:00,False,False,False
R02,343,343,True,True,True,343,291,2,2026-07-13T23:38:36+00:00,,False,True,True
R02,351,351,True,True,True,351,436,2,2026-07-13T23:38:36+00:00,2026-07-13T00:52:32.467795+00:00,False,False,True
R02,352,352,True,True,True,352,460,2,2026-07-13T23:38:36+00:00,2026-07-13T05:28:08.127293+00:00,False,False,True
R02,354,354,True,True,True,354,308,2,2026-07-13T23:38:36+00:00,,False,True,True
R02,361,361,True,True,True,361,1349,2,2026-07-13T23:38:36+00:00,,False,True,True
R02,364,364,True,True,True,364,5067,2,2026-07-13T23:38:36+00:00,,False,True,True
R02,366,366,True,True,True,366,12463,2,2026-07-13T23:38:36+00:00,,False,True,True
R02,367,367,True,True,False,367,4314,1,2026-07-13T23:38:36+00:00,2026-07-11T07:34:32.379795+00:00,False,False,False
R02,368,368,True,True,True,368,852,2,2026-07-13T23:38:36+00:00,2026-07-13T19:21:48.090367+00:00,False,False,True
R02,369,369,True,True,True,369,490,2,2026-07-13T23:38:36+00:00,,False,True,True
R02,374,374,True,True,True,374,695,2,2026-07-13T23:38:36+00:00,,False,True,True
R02,379,379,True,True,False,379,4264,1,2026-07-13T23:38:36+00:00,2026-07-11T14:42:25.056475+00:00,False,False,False
R02,384,384,True,True,False,384,374,1,2026-07-13T23:38:36+00:00,2026-07-13T21:42:48.100945+00:00,False,False,False
R02,388,388,True,True,True,388,755,5,2026-07-13T23:38:36+00:00,2026-07-13T22:30:28.306519+00:00,False,False,True
R02,394,394,True,True,True,394,386,2,2026-07-13T23:38:36+00:00,2026-07-13T10:23:11.594859+00:00,False,False,True
R03,1,001,False,False,False,001,145,1,2026-07-14T00:32:41+00:00,2026-07-13T19:35:07.773222+00:00,False,False,False
R03,10,10,True,True,True,010|10,202,2,2026-07-14T00:32:41+00:00,,False,True,True
R03,10,010,True,False,True,010|10,202,4,2026-07-14T00:32:41+00:00,2026-07-13T22:42:23.103027+00:00,False,False,True
R03,14,14,True,True,True,014|14,553,2,2026-07-14T00:32:41+00:00,,False,True,True
R03,14,014,True,False,True,014|14,553,6,2026-07-14T00:32:41+00:00,2026-07-13T22:52:48.185819+00:00,False,False,True
R03,15,015,False,False,False,015,344,1,2026-07-14T00:32:41+00:00,2026-07-13T21:47:44.487050+00:00,False,False,False
R03,19,019,False,False,False,019,745,5,2026-07-14T00:32:41+00:00,2026-07-13T21:11:51.122145+00:00,False,False,True
R03,20,20,True,True,True,020|20,366,2,2026-07-14T00:32:41+00:00,,False,True,True
R03,20,020,True,False,True,020|20,366,2,2026-07-14T00:32:41+00:00,2026-07-13T22:46:48.271494+00:00,False,False,True
R03,23,023,False,False,False,023,8222,1,2026-07-14T00:32:41+00:00,2026-07-12T15:45:18.176970+00:00,False,False,False
R03,27,27,True,True,True,027|27,419,2,2026-07-14T00:32:41+00:00,,False,True,True
R03,27,027,True,False,True,027|27,419,10,2026-07-14T00:32:41+00:00,2026-07-13T22:35:50.416414+00:00,False,False,True
R03,29,29,True,True,True,029|29,665,2,2026-07-14T00:32:41+00:00,,False,True,True
R03,29,029,True,False,True,029|29,665,19,2026-07-14T00:32:41+00:00,2026-07-13T22:47:06.470664+00:00,False,False,True
R03,31,31,True,True,True,031|31,273,2,2026-07-14T00:32:41+00:00,,False,True,True
R03,31,031,True,False,True,031|31,273,9,2026-07-14T00:32:41+00:00,2026-07-13T22:47:04.511645+00:00,False,False,True
R03,36,36,True,True,True,036|36,458,2,2026-07-14T00:32:41+00:00,,False,True,True
R03,36,036,True,False,True,036|36,458,26,2026-07-14T00:32:41+00:00,2026-07-13T22:52:23.585591+00:00,False,False,True
R03,39,39,True,True,True,039|39,259,2,2026-07-14T00:32:41+00:00,,False,True,True
R03,39,039,True,False,True,039|39,259,31,2026-07-14T00:32:41+00:00,2026-07-13T22:54:17.705650+00:00,False,False,True
R03,40,040,False,False,False,040,190,1,2026-07-14T00:32:41+00:00,2026-07-12T11:51:45.009556+00:00,False,False,False
R03,54,54,True,True,True,54,6559,2,2026-07-14T00:32:41+00:00,,False,True,True
R03,57,057,False,False,False,057,205,3,2026-07-14T00:32:41+00:00,2026-07-13T21:26:25.600750+00:00,False,False,True
R03,59,059,False,False,False,059,168,1,2026-07-14T00:32:41+00:00,2026-07-13T21:03:51.387002+00:00,False,False,False
R03,62,62,True,True,True,62,602,2,2026-07-14T00:32:41+00:00,,False,True,True
R03,62,062,True,False,False,062,607,2,2026-07-14T00:32:41+00:00,2026-07-13T22:16:03.643671+00:00,False,False,True
R03,68,68,True,True,True,068|68,329,2,2026-07-14T00:32:41+00:00,,False,True,True
R03,68,068,True,False,True,068|68,329,13,2026-07-14T00:32:41+00:00,2026-07-13T22:35:34.522270+00:00,False,False,True
R03,69,069,False,False,False,069,1032,1,2026-07-14T00:32:41+00:00,2026-07-13T22:50:32.492564+00:00,False,False,False
R03,75,075,False,False,False,075,497,1,2026-07-14T00:32:41+00:00,2026-07-13T21:28:32.262853+00:00,False,False,False
R03,76,76,True,True,True,76,8005,2,2026-07-14T00:32:41+00:00,,False,True,True
R03,80,080,False,False,False,080,1286,1,2026-07-14T00:32:41+00:00,2026-07-13T22:43:54.434875+00:00,False,False,False
R03,83,083,False,False,False,083,210,6,2026-07-14T00:32:41+00:00,2026-07-12T23:01:38.895680+00:00,False,False,True
R03,85,85,True,True,True,85,160,2,2026-07-14T00:32:41+00:00,,False,True,True
R03,85,085,True,False,False,085,164,1,2026-07-14T00:32:41+00:00,2026-07-13T15:15:26.369860+00:00,False,False,False
R03,86,086,False,False,False,086,733,4,2026-07-14T00:32:41+00:00,2026-07-13T22:08:17.104647+00:00,False,False,True
R03,88,88,True,True,True,088|88,631,2,2026-07-14T00:32:41+00:00,,False,True,True
R03,88,088,True,False,True,088|88,631,4,2026-07-14T00:32:41+00:00,2026-07-13T22:53:25.362164+00:00,False,False,True
R03,89,089,False,False,False,089,5359,1,2026-07-14T00:32:41+00:00,2026-07-10T00:12:14.444031+00:00,False,False,False
R03,91,91,True,True,True,091|91,438,2,2026-07-14T00:32:41+00:00,,False,True,True
R03,91,091,True,False,True,091|91,438,7,2026-07-14T00:32:41+00:00,2026-07-13T22:49:19.458890+00:00,False,False,True
R03,95,095,False,False,False,095,337,4,2026-07-14T00:32:41+00:00,2026-07-13T21:39:40.714916+00:00,False,False,True
R03,98,98,True,True,True,098|98,270,2,2026-07-14T00:32:41+00:00,,False,True,True
R03,98,098,True,False,True,098|98,270,2,2026-07-14T00:32:41+00:00,2026-07-13T13:51:57.118725+00:00,False,False,True
R03,106,106,True,True,True,106,349,2,2026-07-14T00:32:41+00:00,2026-07-12T16:02:54.582902+00:00,False,False,True
R03,108,108,True,True,True,108,150,2,2026-07-14T00:32:41+00:00,,False,True,True
R03,109,109,True,True,True,109,608,3,2026-07-14T00:32:41+00:00,2026-07-13T02:12:43.047904+00:00,False,False,True
R03,112,112,True,True,True,112,1346,2,2026-07-14T00:32:41+00:00,2026-07-13T01:49:03.890170+00:00,False,False,True
R03,114,114,True,True,True,114,251,2,2026-07-14T00:32:41+00:00,,False,True,True
R03,117,117,True,True,True,117,683,2,2026-07-14T00:32:41+00:00,,False,True,True
R03,118,118,True,True,False,118,11581,1,2026-07-14T00:32:41+00:00,2026-07-13T05:57:51.651787+00:00,False,False,False
R03,123,123,True,True,True,123,470,2,2026-07-14T00:32:41+00:00,2026-07-13T22:21:11.483853+00:00,False,False,True
R03,124,124,True,True,False,124,626,1,2026-07-14T00:32:41+00:00,2026-07-13T10:28:17.499650+00:00,False,False,False
R03,132,132,True,True,True,132,471,2,2026-07-14T00:32:41+00:00,2026-07-13T05:49:42.726781+00:00,False,False,True
R03,139,139,True,True,True,139,274,2,2026-07-14T00:32:41+00:00,,False,True,True
R03,145,145,True,True,True,145,7069.0,2,2026-07-14T00:32:41+00:00,,False,True,True
R03,151,151,True,True,True,151,415,2,2026-07-14T00:32:41+00:00,2026-07-12T19:49:03.577894+00:00,False,False,True
R03,156,156,True,True,True,156,481,2,2026-07-14T00:32:41+00:00,,False,True,True
R03,157,157,True,True,False,157,3802,1,2026-07-14T00:32:41+00:00,2026-07-09T23:39:42.034695+00:00,False,False,False
R03,158,158,True,True,True,158,11557,2,2026-07-14T00:32:41+00:00,,False,True,True
R03,159,159,True,True,False,159,531,1,2026-07-14T00:32:41+00:00,2026-07-13T21:40:27.003705+00:00,False,False,False
R03,169,169,True,True,True,169,1148,2,2026-07-14T00:32:41+00:00,,False,True,True
R03,175,175,True,True,True,175,533,2,2026-07-14T00:32:41+00:00,,False,True,True
R03,177,177,True,True,True,177,580,2,2026-07-14T00:32:41+00:00,2026-07-12T19:44:25.810671+00:00,False,False,True
R03,180,180,True,True,True,180,210,2,2026-07-14T00:32:41+00:00,2026-07-13T21:40:31.721784+00:00,False,False,True
R03,181,181,True,True,True,181,353,2,2026-07-14T00:32:41+00:00,2026-07-13T08:19:43.541583+00:00,False,False,True
R03,183,183,True,True,True,183,485,2,2026-07-14T00:32:41+00:00,,False,True,True
R03,187,187,True,True,True,187,9485,7,2026-07-14T00:32:41+00:00,2026-07-12T20:59:28.568309+00:00,False,False,True
R03,188,188,True,True,True,188,149,2,2026-07-14T00:32:41+00:00,2026-07-12T18:57:06.358488+00:00,False,False,True
R03,189,189,True,True,True,189,257,2,2026-07-14T00:32:41+00:00,2026-07-12T20:55:12.309850+00:00,False,False,True
R03,191,191,True,True,True,191,6183,2,2026-07-14T00:32:41+00:00,,False,True,True
R03,196,196,True,True,True,196,2235,2,2026-07-14T00:32:41+00:00,,False,True,True
R03,205,205,True,True,True,205,2258,2,2026-07-14T00:32:41+00:00,,False,True,True
R03,206,206,True,True,False,206,609,1,2026-07-14T00:32:41+00:00,2026-07-13T19:01:30.699041+00:00,False,False,False
R03,208,208,True,True,True,208,1240,2,2026-07-14T00:32:41+00:00,2026-07-13T12:24:15.246959+00:00,False,False,True
R03,209,209,True,True,False,209,4332,1,2026-07-14T00:32:41+00:00,2026-07-09T23:13:07.036877+00:00,False,False,False
R03,220,220,True,True,True,220,632,2,2026-07-14T00:32:41+00:00,2026-07-13T08:57:33.257766+00:00,False,False,True
R03,221,221,True,True,False,221,576,1,2026-07-14T00:32:41+00:00,2026-07-13T21:37:49.677711+00:00,False,False,False
R03,222,222,True,True,True,222,645,2,2026-07-14T00:32:41+00:00,2026-07-12T16:02:38.826799+00:00,False,False,True
R03,224,224,True,True,True,224,384,2,2026-07-14T00:32:41+00:00,2026-07-13T03:43:16.206570+00:00,False,False,True
R03,225,225,True,True,False,225,363,1,2026-07-14T00:32:41+00:00,2026-07-13T14:02:33.385827+00:00,False,False,False
R03,230,230,True,True,True,230,460,2,2026-07-14T00:32:41+00:00,2026-07-13T15:06:53.568429+00:00,False,False,True
R03,231,231,True,True,True,231,168,2,2026-07-14T00:32:41+00:00,2026-07-13T15:10:17.934234+00:00,False,False,True
R03,238,238,True,True,True,238,723,2,2026-07-14T00:32:41+00:00,,False,True,True
R03,242,242,True,True,True,242,425,2,2026-07-14T00:32:41+00:00,2026-07-13T02:20:34.772689+00:00,False,False,True
R03,243,243,True,True,True,243,5637,2,2026-07-14T00:32:41+00:00,,False,True,True
R03,244,244,True,True,False,244,452,1,2026-07-14T00:32:41+00:00,2026-07-13T15:15:13.082749+00:00,False,False,False
R03,249,249,True,True,True,249,206,3,2026-07-14T00:32:41+00:00,2026-07-13T03:55:34.048729+00:00,False,False,True
R03,252,252,True,True,True,252,96,2,2026-07-14T00:32:41+00:00,2026-07-13T21:47:02.043500+00:00,False,False,True
R03,254,254,True,True,True,254,132,2,2026-07-14T00:32:41+00:00,,False,True,True
R03,255,255,True,True,True,255,8911,3,2026-07-14T00:32:41+00:00,2026-07-13T19:34:50.146054+00:00,False,False,True
R03,259,259,True,True,True,259,332,2,2026-07-14T00:32:41+00:00,,False,True,True
R03,261,261,True,True,True,261,200,2,2026-07-14T00:32:41+00:00,2026-07-13T15:05:31.099679+00:00,False,False,True
R03,266,266,True,True,True,266,170,2,2026-07-14T00:32:41+00:00,2026-07-13T13:51:39.932603+00:00,False,False,True
R03,272,272,True,True,True,272,148,2,2026-07-14T00:32:41+00:00,2026-07-13T21:44:50.771726+00:00,False,False,True
R03,275,275,True,True,True,275,680,2,2026-07-14T00:32:41+00:00,2026-07-13T10:19:14.710767+00:00,False,False,True
R03,278,278,True,True,True,278,400,2,2026-07-14T00:32:41+00:00,2026-07-13T21:42:04.863282+00:00,False,False,True
R03,282,282,True,True,True,282,337,2,2026-07-14T00:32:41+00:00,,False,True,True
R03,283,283,True,True,True,283,304,2,2026-07-14T00:32:41+00:00,,False,True,True
R03,285,285,True,True,False,285,14148,1,2026-07-14T00:32:41+00:00,2026-07-13T20:22:07.523525+00:00,False,False,False
R03,286,286,True,True,True,286,4065,2,2026-07-14T00:32:41+00:00,,False,True,True
R03,290,290,True,True,True,290,272,2,2026-07-14T00:32:41+00:00,2026-07-12T22:52:42.844867+00:00,False,False,True
R03,294,294,True,True,True,294,510,2,2026-07-14T00:32:41+00:00,,False,True,True
R03,296,296,True,True,True,296,90,2,2026-07-14T00:32:41+00:00,,False,True,True
R03,302,302,True,True,True,302,354,2,2026-07-14T00:32:41+00:00,,False,True,True
R03,304,304,True,True,False,304,306,1,2026-07-14T00:32:41+00:00,2026-07-13T05:34:07.855844+00:00,False,False,False
R03,310,310,True,True,True,310,499,2,2026-07-14T00:32:41+00:00,,False,True,True
R03,329,329,True,True,True,329,129,2,2026-07-14T00:32:41+00:00,2026-07-12T15:36:21.085310+00:00,False,False,True
R03,331,331,True,True,True,331,470,2,2026-07-14T00:32:41+00:00,,False,True,True
R03,338,338,True,True,False,338,1725,1,2026-07-14T00:32:41+00:00,2026-07-11T03:20:13.197874+00:00,False,False,False
R03,343,343,True,True,True,343,291,2,2026-07-14T00:32:41+00:00,,False,True,True
R03,351,351,True,True,True,351,436,2,2026-07-14T00:32:41+00:00,2026-07-13T00:52:32.467795+00:00,False,False,True
R03,352,352,True,True,True,352,460,2,2026-07-14T00:32:41+00:00,2026-07-13T05:28:08.127293+00:00,False,False,True
R03,354,354,True,True,True,354,308,2,2026-07-14T00:32:41+00:00,,False,True,True
R03,361,361,True,True,True,361,1349,2,2026-07-14T00:32:41+00:00,,False,True,True
R03,364,364,True,True,True,364,5067,2,2026-07-14T00:32:41+00:00,,False,True,True
R03,366,366,True,True,True,366,12463,2,2026-07-14T00:32:41+00:00,,False,True,True
R03,367,367,True,True,False,367,4314,1,2026-07-14T00:32:41+00:00,2026-07-11T07:34:32.379795+00:00,False,False,False
R03,368,368,True,True,True,368,852,2,2026-07-14T00:32:41+00:00,2026-07-13T19:21:48.090367+00:00,False,False,True
R03,369,369,True,True,True,369,490,2,2026-07-14T00:32:41+00:00,,False,True,True
R03,374,374,True,True,True,374,695,2,2026-07-14T00:32:41+00:00,,False,True,True
R03,379,379,True,True,False,379,4264,1,2026-07-14T00:32:41+00:00,2026-07-11T14:42:25.056475+00:00,False,False,False
R03,384,384,True,True,False,384,374,1,2026-07-14T00:32:41+00:00,2026-07-13T21:42:48.100945+00:00,False,False,False
R03,388,388,True,True,True,388,755,5,2026-07-14T00:32:41+00:00,2026-07-13T22:30:28.306519+00:00,False,False,True
R03,394,394,True,True,True,394,386,2,2026-07-14T00:32:41+00:00,2026-07-13T10:23:11.594859+00:00,False,False,True
R04,1,001,False,False,False,001,145,1,2026-07-14T01:50:15+00:00,2026-07-13T19:35:07.773222+00:00,False,False,False
R04,10,10,True,True,True,010|10,202,2,2026-07-14T01:50:15+00:00,,False,True,True
R04,10,010,True,False,True,010|10,202,4,2026-07-14T01:50:15+00:00,2026-07-13T22:42:23.103027+00:00,False,False,True
R04,14,14,True,True,True,014|14,553,2,2026-07-14T01:50:15+00:00,,False,True,True
R04,14,014,True,False,True,014|14,553,6,2026-07-14T01:50:15+00:00,2026-07-13T22:52:48.185819+00:00,False,False,True
R04,15,015,False,False,False,015,344,1,2026-07-14T01:50:15+00:00,2026-07-13T21:47:44.487050+00:00,False,False,False
R04,19,019,False,False,False,019,745,5,2026-07-14T01:50:15+00:00,2026-07-13T21:11:51.122145+00:00,False,False,True
R04,20,20,True,True,True,020|20,366,2,2026-07-14T01:50:15+00:00,,False,True,True
R04,20,020,True,False,True,020|20,366,2,2026-07-14T01:50:15+00:00,2026-07-13T22:46:48.271494+00:00,False,False,True
R04,23,023,False,False,False,023,8222,1,2026-07-14T01:50:15+00:00,2026-07-12T15:45:18.176970+00:00,False,False,False
R04,27,27,True,True,True,027|27,419,2,2026-07-14T01:50:15+00:00,,False,True,True
R04,27,027,True,False,True,027|27,419,10,2026-07-14T01:50:15+00:00,2026-07-13T22:35:50.416414+00:00,False,False,True
R04,29,29,True,True,True,029|29,665,2,2026-07-14T01:50:15+00:00,,False,True,True
R04,29,029,True,False,True,029|29,665,19,2026-07-14T01:50:15+00:00,2026-07-13T22:47:06.470664+00:00,False,False,True
R04,31,31,True,True,True,031|31,273,2,2026-07-14T01:50:15+00:00,,False,True,True
R04,31,031,True,False,True,031|31,273,9,2026-07-14T01:50:15+00:00,2026-07-13T22:47:04.511645+00:00,False,False,True
R04,36,36,True,True,True,036|36,458,2,2026-07-14T01:50:15+00:00,,False,True,True
R04,36,036,True,False,True,036|36,458,26,2026-07-14T01:50:15+00:00,2026-07-13T22:52:23.585591+00:00,False,False,True
R04,39,39,True,True,True,039|39,259,2,2026-07-14T01:50:15+00:00,,False,True,True
R04,39,039,True,False,True,039|39,259,31,2026-07-14T01:50:15+00:00,2026-07-13T22:54:17.705650+00:00,False,False,True
R04,40,040,False,False,False,040,190,1,2026-07-14T01:50:15+00:00,2026-07-12T11:51:45.009556+00:00,False,False,False
R04,54,54,True,True,True,54,6559,2,2026-07-14T01:50:15+00:00,,False,True,True
R04,57,057,False,False,False,057,205,3,2026-07-14T01:50:15+00:00,2026-07-13T21:26:25.600750+00:00,False,False,True
R04,59,059,False,False,False,059,168,1,2026-07-14T01:50:15+00:00,2026-07-13T21:03:51.387002+00:00,False,False,False
R04,62,62,True,True,True,62,602,2,2026-07-14T01:50:15+00:00,,False,True,True
R04,62,062,True,False,False,062,607,2,2026-07-14T01:50:15+00:00,2026-07-13T22:16:03.643671+00:00,False,False,True
R04,68,68,True,True,True,068|68,329,2,2026-07-14T01:50:15+00:00,,False,True,True
R04,68,068,True,False,True,068|68,329,13,2026-07-14T01:50:15+00:00,2026-07-13T22:35:34.522270+00:00,False,False,True
R04,69,069,False,False,False,069,1032,1,2026-07-14T01:50:15+00:00,2026-07-13T22:50:32.492564+00:00,False,False,False
R04,75,075,False,False,False,075,497,1,2026-07-14T01:50:15+00:00,2026-07-13T21:28:32.262853+00:00,False,False,False
R04,76,76,True,True,True,76,8005,2,2026-07-14T01:50:15+00:00,,False,True,True
R04,80,080,False,False,False,080,1286,1,2026-07-14T01:50:15+00:00,2026-07-13T22:43:54.434875+00:00,False,False,False
R04,83,083,False,False,False,083,210,6,2026-07-14T01:50:15+00:00,2026-07-12T23:01:38.895680+00:00,False,False,True
R04,85,85,True,True,True,85,160,2,2026-07-14T01:50:15+00:00,,False,True,True
R04,85,085,True,False,False,085,164,1,2026-07-14T01:50:15+00:00,2026-07-13T15:15:26.369860+00:00,False,False,False
R04,86,086,False,False,False,086,733,4,2026-07-14T01:50:15+00:00,2026-07-13T22:08:17.104647+00:00,False,False,True
R04,88,88,True,True,True,088|88,631,2,2026-07-14T01:50:15+00:00,,False,True,True
R04,88,088,True,False,True,088|88,631,4,2026-07-14T01:50:15+00:00,2026-07-13T22:53:25.362164+00:00,False,False,True
R04,89,089,False,False,False,089,5359,1,2026-07-14T01:50:15+00:00,2026-07-10T00:12:14.444031+00:00,False,False,False
R04,91,91,True,True,True,091|91,438,2,2026-07-14T01:50:15+00:00,,False,True,True
R04,91,091,True,False,True,091|91,438,7,2026-07-14T01:50:15+00:00,2026-07-13T22:49:19.458890+00:00,False,False,True
R04,95,095,False,False,False,095,337,4,2026-07-14T01:50:15+00:00,2026-07-13T21:39:40.714916+00:00,False,False,True
R04,98,98,True,True,True,098|98,270,2,2026-07-14T01:50:15+00:00,,False,True,True
R04,98,098,True,False,True,098|98,270,2,2026-07-14T01:50:15+00:00,2026-07-13T13:51:57.118725+00:00,False,False,True
R04,106,106,True,True,True,106,349,2,2026-07-14T01:50:15+00:00,2026-07-12T16:02:54.582902+00:00,False,False,True
R04,108,108,True,True,True,108,150,2,2026-07-14T01:50:15+00:00,,False,True,True
R04,109,109,True,True,True,109,608,3,2026-07-14T01:50:15+00:00,2026-07-13T02:12:43.047904+00:00,False,False,True
R04,112,112,True,True,True,112,1346,2,2026-07-14T01:50:15+00:00,2026-07-13T01:49:03.890170+00:00,False,False,True
R04,114,114,True,True,True,114,251,2,2026-07-14T01:50:15+00:00,,False,True,True
R04,117,117,True,True,True,117,683,2,2026-07-14T01:50:15+00:00,,False,True,True
R04,118,118,True,True,False,118,11581,1,2026-07-14T01:50:15+00:00,2026-07-13T05:57:51.651787+00:00,False,False,False
R04,123,123,True,True,True,123,470,2,2026-07-14T01:50:15+00:00,2026-07-13T22:21:11.483853+00:00,False,False,True
R04,124,124,True,True,False,124,626,1,2026-07-14T01:50:15+00:00,2026-07-13T10:28:17.499650+00:00,False,False,False
R04,132,132,True,True,True,132,471,2,2026-07-14T01:50:15+00:00,2026-07-13T05:49:42.726781+00:00,False,False,True
R04,139,139,True,True,True,139,274,2,2026-07-14T01:50:15+00:00,,False,True,True
R04,145,145,True,True,True,145,7069.0,2,2026-07-14T01:50:15+00:00,,False,True,True
R04,151,151,True,True,True,151,415,2,2026-07-14T01:50:15+00:00,2026-07-12T19:49:03.577894+00:00,False,False,True
R04,156,156,True,True,True,156,481,2,2026-07-14T01:50:15+00:00,,False,True,True
R04,157,157,True,True,False,157,3802,1,2026-07-14T01:50:15+00:00,2026-07-09T23:39:42.034695+00:00,False,False,False
R04,158,158,True,True,True,158,11557,2,2026-07-14T01:50:15+00:00,,False,True,True
R04,159,159,True,True,False,159,531,1,2026-07-14T01:50:15+00:00,2026-07-13T21:40:27.003705+00:00,False,False,False
R04,169,169,True,True,True,169,1148,2,2026-07-14T01:50:15+00:00,,False,True,True
R04,175,175,True,True,True,175,533,2,2026-07-14T01:50:15+00:00,,False,True,True
R04,177,177,True,True,True,177,580,2,2026-07-14T01:50:15+00:00,2026-07-12T19:44:25.810671+00:00,False,False,True
R04,180,180,True,True,True,180,210,2,2026-07-14T01:50:15+00:00,2026-07-13T21:40:31.721784+00:00,False,False,True
R04,181,181,True,True,True,181,353,2,2026-07-14T01:50:15+00:00,2026-07-13T08:19:43.541583+00:00,False,False,True
R04,183,183,True,True,True,183,485,2,2026-07-14T01:50:15+00:00,,False,True,True
R04,187,187,True,True,True,187,9485,7,2026-07-14T01:50:15+00:00,2026-07-12T20:59:28.568309+00:00,False,False,True
R04,188,188,True,True,True,188,149,2,2026-07-14T01:50:15+00:00,2026-07-12T18:57:06.358488+00:00,False,False,True
R04,189,189,True,True,True,189,257,2,2026-07-14T01:50:15+00:00,2026-07-12T20:55:12.309850+00:00,False,False,True
R04,191,191,True,True,True,191,6183,2,2026-07-14T01:50:15+00:00,,False,True,True
R04,196,196,True,True,True,196,2235,2,2026-07-14T01:50:15+00:00,,False,True,True
R04,205,205,True,True,True,205,2258,2,2026-07-14T01:50:15+00:00,,False,True,True
R04,206,206,True,True,False,206,609,1,2026-07-14T01:50:15+00:00,2026-07-13T19:01:30.699041+00:00,False,False,False
R04,208,208,True,True,True,208,1240,2,2026-07-14T01:50:15+00:00,2026-07-13T12:24:15.246959+00:00,False,False,True
R04,209,209,True,True,False,209,4332,1,2026-07-14T01:50:15+00:00,2026-07-09T23:13:07.036877+00:00,False,False,False
R04,220,220,True,True,True,220,632,2,2026-07-14T01:50:15+00:00,2026-07-13T08:57:33.257766+00:00,False,False,True
R04,221,221,True,True,False,221,576,1,2026-07-14T01:50:15+00:00,2026-07-13T21:37:49.677711+00:00,False,False,False
R04,222,222,True,True,True,222,645,2,2026-07-14T01:50:15+00:00,2026-07-12T16:02:38.826799+00:00,False,False,True
R04,224,224,True,True,True,224,384,2,2026-07-14T01:50:15+00:00,2026-07-13T03:43:16.206570+00:00,False,False,True
R04,225,225,True,True,False,225,363,1,2026-07-14T01:50:15+00:00,2026-07-13T14:02:33.385827+00:00,False,False,False
R04,230,230,True,True,True,230,460,2,2026-07-14T01:50:15+00:00,2026-07-13T15:06:53.568429+00:00,False,False,True
R04,231,231,True,True,True,231,168,2,2026-07-14T01:50:15+00:00,2026-07-13T15:10:17.934234+00:00,False,False,True
R04,238,238,True,True,True,238,723,2,2026-07-14T01:50:15+00:00,,False,True,True
R04,242,242,True,True,True,242,425,2,2026-07-14T01:50:15+00:00,2026-07-13T02:20:34.772689+00:00,False,False,True
R04,243,243,True,True,True,243,5637,2,2026-07-14T01:50:15+00:00,,False,True,True
R04,244,244,True,True,False,244,452,1,2026-07-14T01:50:15+00:00,2026-07-13T15:15:13.082749+00:00,False,False,False
R04,249,249,True,True,True,249,206,3,2026-07-14T01:50:15+00:00,2026-07-13T03:55:34.048729+00:00,False,False,True
R04,252,252,True,True,True,252,96,2,2026-07-14T01:50:15+00:00,2026-07-13T21:47:02.043500+00:00,False,False,True
R04,254,254,True,True,True,254,132,2,2026-07-14T01:50:15+00:00,,False,True,True
R04,255,255,True,True,True,255,8911,3,2026-07-14T01:50:15+00:00,2026-07-13T19:34:50.146054+00:00,False,False,True
R04,259,259,True,True,True,259,332,2,2026-07-14T01:50:15+00:00,,False,True,True
R04,261,261,True,True,True,261,200,2,2026-07-14T01:50:15+00:00,2026-07-13T15:05:31.099679+00:00,False,False,True
R04,266,266,True,True,True,266,170,2,2026-07-14T01:50:15+00:00,2026-07-13T13:51:39.932603+00:00,False,False,True
R04,272,272,True,True,True,272,148,2,2026-07-14T01:50:15+00:00,2026-07-13T21:44:50.771726+00:00,False,False,True
R04,275,275,True,True,True,275,680,2,2026-07-14T01:50:15+00:00,2026-07-13T10:19:14.710767+00:00,False,False,True
R04,278,278,True,True,True,278,400,2,2026-07-14T01:50:15+00:00,2026-07-13T21:42:04.863282+00:00,False,False,True
R04,282,282,True,True,True,282,337,2,2026-07-14T01:50:15+00:00,,False,True,True
R04,283,283,True,True,True,283,304,2,2026-07-14T01:50:15+00:00,,False,True,True
R04,285,285,True,True,False,285,14148,1,2026-07-14T01:50:15+00:00,2026-07-13T20:22:07.523525+00:00,False,False,False
R04,286,286,True,True,True,286,4065,2,2026-07-14T01:50:15+00:00,,False,True,True
R04,290,290,True,True,True,290,272,2,2026-07-14T01:50:15+00:00,2026-07-12T22:52:42.844867+00:00,False,False,True
R04,294,294,True,True,True,294,510,2,2026-07-14T01:50:15+00:00,,False,True,True
R04,296,296,True,True,True,296,90,2,2026-07-14T01:50:15+00:00,,False,True,True
R04,302,302,True,True,True,302,354,2,2026-07-14T01:50:15+00:00,,False,True,True
R04,304,304,True,True,False,304,306,1,2026-07-14T01:50:15+00:00,2026-07-13T05:34:07.855844+00:00,False,False,False
R04,310,310,True,True,True,310,506.0,2,2026-07-14T01:50:15+00:00,,False,True,True
R04,329,329,True,True,True,329,129,2,2026-07-14T01:50:15+00:00,2026-07-12T15:36:21.085310+00:00,False,False,True
R04,331,331,True,True,True,331,470,2,2026-07-14T01:50:15+00:00,,False,True,True
R04,338,338,True,True,False,338,1725,1,2026-07-14T01:50:15+00:00,2026-07-11T03:20:13.197874+00:00,False,False,False
R04,343,343,True,True,True,343,291,2,2026-07-14T01:50:15+00:00,,False,True,True
R04,351,351,True,True,True,351,436,2,2026-07-14T01:50:15+00:00,2026-07-13T00:52:32.467795+00:00,False,False,True
R04,352,352,True,True,True,352,460,2,2026-07-14T01:50:15+00:00,2026-07-13T05:28:08.127293+00:00,False,False,True
R04,354,354,True,True,True,354,308,2,2026-07-14T01:50:15+00:00,,False,True,True
R04,361,361,True,True,True,361,1349,2,2026-07-14T01:50:15+00:00,,False,True,True
R04,364,364,True,True,True,364,5067,2,2026-07-14T01:50:15+00:00,,False,True,True
R04,366,366,True,True,True,366,12463,2,2026-07-14T01:50:15+00:00,,False,True,True
R04,367,367,True,True,False,367,4314,1,2026-07-14T01:50:15+00:00,2026-07-11T07:34:32.379795+00:00,False,False,False
R04,368,368,True,True,True,368,852,2,2026-07-14T01:50:15+00:00,2026-07-13T19:21:48.090367+00:00,False,False,True
R04,369,369,True,True,True,369,490,2,2026-07-14T01:50:15+00:00,,False,True,True
R04,374,374,True,True,True,374,695,2,2026-07-14T01:50:15+00:00,,False,True,True
R04,379,379,True,True,False,379,4264,1,2026-07-14T01:50:15+00:00,2026-07-11T14:42:25.056475+00:00,False,False,False
R04,384,384,True,True,False,384,374,1,2026-07-14T01:50:15+00:00,2026-07-13T21:42:48.100945+00:00,False,False,False
R04,388,388,True,True,True,388,755,5,2026-07-14T01:50:15+00:00,2026-07-13T22:30:28.306519+00:00,False,False,True
R04,394,394,True,True,True,394,386,2,2026-07-14T01:50:15+00:00,2026-07-13T10:23:11.594859+00:00,False,False,True
R05,1,001,False,False,False,001,145,1,2026-07-14T22:35:01+00:00,2026-07-13T19:35:07.773222+00:00,False,False,False
R05,2,2,True,True,True,2,3799,2,2026-07-14T22:35:01+00:00,,False,True,True
R05,10,10,True,True,True,010|10,202,2,2026-07-14T22:35:01+00:00,,False,True,True
R05,10,010,True,False,True,010|10,202,4,2026-07-14T22:35:01+00:00,2026-07-13T22:42:23.103027+00:00,False,False,True
R05,14,14,True,True,True,014|14,553,2,2026-07-14T22:35:01+00:00,,False,True,True
R05,14,014,True,False,True,014|14,553,6,2026-07-14T22:35:01+00:00,2026-07-13T22:52:48.185819+00:00,False,False,True
R05,15,015,False,False,False,015,344,1,2026-07-14T22:35:01+00:00,2026-07-13T21:47:44.487050+00:00,False,False,False
R05,19,019,False,False,False,019,745,5,2026-07-14T22:35:01+00:00,2026-07-13T21:11:51.122145+00:00,False,False,True
R05,20,20,True,True,True,020|20,366,2,2026-07-14T22:35:01+00:00,,False,True,True
R05,20,020,True,False,True,020|20,366,2,2026-07-14T22:35:01+00:00,2026-07-13T22:46:48.271494+00:00,False,False,True
R05,23,023,False,False,False,023,8222,1,2026-07-14T22:35:01+00:00,2026-07-12T15:45:18.176970+00:00,False,False,False
R05,27,27,True,True,True,027|27,419,2,2026-07-14T22:35:01+00:00,,False,True,True
R05,27,027,True,False,True,027|27,419,10,2026-07-14T22:35:01+00:00,2026-07-13T22:35:50.416414+00:00,False,False,True
R05,29,29,True,True,True,029|29,665,2,2026-07-14T22:35:01+00:00,,False,True,True
R05,29,029,True,False,True,029|29,665,19,2026-07-14T22:35:01+00:00,2026-07-13T22:47:06.470664+00:00,False,False,True
R05,31,31,True,True,True,031|31,273,2,2026-07-14T22:35:01+00:00,,False,True,True
R05,31,031,True,False,True,031|31,273,9,2026-07-14T22:35:01+00:00,2026-07-13T22:47:04.511645+00:00,False,False,True
R05,36,36,True,True,True,036|36,458,2,2026-07-14T22:35:01+00:00,,False,True,True
R05,36,036,True,False,True,036|36,458,26,2026-07-14T22:35:01+00:00,2026-07-13T22:52:23.585591+00:00,False,False,True
R05,39,39,True,True,True,039|39,259,2,2026-07-14T22:35:01+00:00,,False,True,True
R05,39,039,True,False,True,039|39,259,31,2026-07-14T22:35:01+00:00,2026-07-13T22:54:17.705650+00:00,False,False,True
R05,40,040,False,False,False,040,190,1,2026-07-14T22:35:01+00:00,2026-07-12T11:51:45.009556+00:00,False,False,False
R05,54,54,True,True,True,54,6559,2,2026-07-14T22:35:01+00:00,,False,True,True
R05,57,057,False,False,False,057,205,3,2026-07-14T22:35:01+00:00,2026-07-13T21:26:25.600750+00:00,False,False,True
R05,59,059,False,False,False,059,168,1,2026-07-14T22:35:01+00:00,2026-07-13T21:03:51.387002+00:00,False,False,False
R05,62,62,True,True,True,62,602,2,2026-07-14T22:35:01+00:00,,False,True,True
R05,62,062,True,False,False,062,607,2,2026-07-14T22:35:01+00:00,2026-07-13T22:16:03.643671+00:00,False,False,True
R05,68,68,True,True,True,068|68,329,2,2026-07-14T22:35:01+00:00,,False,True,True
R05,68,068,True,False,True,068|68,329,13,2026-07-14T22:35:01+00:00,2026-07-13T22:35:34.522270+00:00,False,False,True
R05,69,069,False,False,False,069,1032,1,2026-07-14T22:35:01+00:00,2026-07-13T22:50:32.492564+00:00,False,False,False
R05,75,075,False,False,False,075,497,1,2026-07-14T22:35:01+00:00,2026-07-13T21:28:32.262853+00:00,False,False,False
R05,76,76,True,True,True,76,8005,2,2026-07-14T22:35:01+00:00,,False,True,True
R05,80,080,False,False,False,080,1286,1,2026-07-14T22:35:01+00:00,2026-07-13T22:43:54.434875+00:00,False,False,False
R05,83,083,False,False,False,083,210,6,2026-07-14T22:35:01+00:00,2026-07-12T23:01:38.895680+00:00,False,False,True
R05,85,85,True,True,True,85,160,2,2026-07-14T22:35:01+00:00,,False,True,True
R05,85,085,True,False,False,085,164,1,2026-07-14T22:35:01+00:00,2026-07-13T15:15:26.369860+00:00,False,False,False
R05,86,086,False,False,False,086,733,4,2026-07-14T22:35:01+00:00,2026-07-13T22:08:17.104647+00:00,False,False,True
R05,88,88,True,True,True,088|88,631,2,2026-07-14T22:35:01+00:00,,False,True,True
R05,88,088,True,False,True,088|88,631,4,2026-07-14T22:35:01+00:00,2026-07-13T22:53:25.362164+00:00,False,False,True
R05,89,089,False,False,False,089,5359,1,2026-07-14T22:35:01+00:00,2026-07-10T00:12:14.444031+00:00,False,False,False
R05,91,91,True,True,True,091|91,438,2,2026-07-14T22:35:01+00:00,,False,True,True
R05,91,091,True,False,True,091|91,438,7,2026-07-14T22:35:01+00:00,2026-07-13T22:49:19.458890+00:00,False,False,True
R05,95,095,False,False,False,095,337,4,2026-07-14T22:35:01+00:00,2026-07-13T21:39:40.714916+00:00,False,False,True
R05,98,98,True,True,True,098|98,270,2,2026-07-14T22:35:01+00:00,,False,True,True
R05,98,098,True,False,True,098|98,270,2,2026-07-14T22:35:01+00:00,2026-07-13T13:51:57.118725+00:00,False,False,True
R05,106,106,True,True,True,106,349,2,2026-07-14T22:35:01+00:00,2026-07-12T16:02:54.582902+00:00,False,False,True
R05,108,108,True,True,True,108,150,2,2026-07-14T22:35:01+00:00,,False,True,True
R05,109,109,True,True,True,109,608,3,2026-07-14T22:35:01+00:00,2026-07-13T02:12:43.047904+00:00,False,False,True
R05,112,112,True,True,True,112,1346,2,2026-07-14T22:35:01+00:00,2026-07-13T01:49:03.890170+00:00,False,False,True
R05,114,114,True,True,True,114,251,2,2026-07-14T22:35:01+00:00,,False,True,True
R05,117,117,True,True,True,117,683,2,2026-07-14T22:35:01+00:00,,False,True,True
R05,118,118,True,True,True,118,11581,2,2026-07-14T22:35:01+00:00,,False,True,True
R05,123,123,True,True,True,123,470,2,2026-07-14T22:35:01+00:00,2026-07-13T22:21:11.483853+00:00,False,False,True
R05,124,124,True,True,False,124,626,1,2026-07-14T22:35:01+00:00,2026-07-13T10:28:17.499650+00:00,False,False,False
R05,132,132,True,True,True,132,471,2,2026-07-14T22:35:01+00:00,2026-07-13T05:49:42.726781+00:00,False,False,True
R05,139,139,True,True,True,139,274,2,2026-07-14T22:35:01+00:00,,False,True,True
R05,145,145,True,True,True,145,7069.0,2,2026-07-14T22:35:01+00:00,,False,True,True
R05,151,151,True,True,True,151,415,2,2026-07-14T22:35:01+00:00,2026-07-12T19:49:03.577894+00:00,False,False,True
R05,156,156,True,True,True,156,481,2,2026-07-14T22:35:01+00:00,,False,True,True
R05,157,157,True,True,False,157,3802,1,2026-07-14T22:35:01+00:00,2026-07-09T23:39:42.034695+00:00,False,False,False
R05,158,158,True,True,True,158,11557,2,2026-07-14T22:35:01+00:00,,False,True,True
R05,159,159,True,True,False,159,531,1,2026-07-14T22:35:01+00:00,2026-07-13T21:40:27.003705+00:00,False,False,False
R05,169,169,True,True,True,169,1148,2,2026-07-14T22:35:01+00:00,,False,True,True
R05,175,175,True,True,True,175,533,2,2026-07-14T22:35:01+00:00,,False,True,True
R05,177,177,True,True,True,177,580,2,2026-07-14T22:35:01+00:00,2026-07-12T19:44:25.810671+00:00,False,False,True
R05,180,180,True,True,True,180,210,2,2026-07-14T22:35:01+00:00,2026-07-13T21:40:31.721784+00:00,False,False,True
R05,181,181,True,True,True,181,353,2,2026-07-14T22:35:01+00:00,2026-07-13T08:19:43.541583+00:00,False,False,True
R05,183,183,True,True,True,183,485,2,2026-07-14T22:35:01+00:00,,False,True,True
R05,187,187,True,True,True,187,9485,7,2026-07-14T22:35:01+00:00,2026-07-12T20:59:28.568309+00:00,False,False,True
R05,188,188,True,True,True,188,149,2,2026-07-14T22:35:01+00:00,2026-07-12T18:57:06.358488+00:00,False,False,True
R05,189,189,True,True,True,189,257,2,2026-07-14T22:35:01+00:00,2026-07-12T20:55:12.309850+00:00,False,False,True
R05,191,191,True,True,True,191,6183,2,2026-07-14T22:35:01+00:00,,False,True,True
R05,196,196,True,True,True,196,2235,2,2026-07-14T22:35:01+00:00,,False,True,True
R05,205,205,True,True,True,205,2258,2,2026-07-14T22:35:01+00:00,,False,True,True
R05,206,206,True,True,False,206,609,1,2026-07-14T22:35:01+00:00,2026-07-13T19:01:30.699041+00:00,False,False,False
R05,208,208,True,True,True,208,1240,2,2026-07-14T22:35:01+00:00,2026-07-13T12:24:15.246959+00:00,False,False,True
R05,209,209,True,True,False,209,4332,1,2026-07-14T22:35:01+00:00,2026-07-09T23:13:07.036877+00:00,False,False,False
R05,219,219,True,True,True,219,4648,2,2026-07-14T22:35:01+00:00,,False,True,True
R05,220,220,True,True,True,220,632,2,2026-07-14T22:35:01+00:00,2026-07-13T08:57:33.257766+00:00,False,False,True
R05,221,221,True,True,False,221,576,1,2026-07-14T22:35:01+00:00,2026-07-13T21:37:49.677711+00:00,False,False,False
R05,222,222,True,True,True,222,645,2,2026-07-14T22:35:01+00:00,2026-07-12T16:02:38.826799+00:00,False,False,True
R05,224,224,True,True,True,224,384,2,2026-07-14T22:35:01+00:00,2026-07-13T03:43:16.206570+00:00,False,False,True
R05,225,225,True,True,False,225,363,1,2026-07-14T22:35:01+00:00,2026-07-13T14:02:33.385827+00:00,False,False,False
R05,230,230,True,True,True,230,460,2,2026-07-14T22:35:01+00:00,2026-07-13T15:06:53.568429+00:00,False,False,True
R05,231,231,True,True,True,231,168,2,2026-07-14T22:35:01+00:00,2026-07-13T15:10:17.934234+00:00,False,False,True
R05,238,238,True,True,True,238,723,2,2026-07-14T22:35:01+00:00,,False,True,True
R05,242,242,True,True,True,242,425,2,2026-07-14T22:35:01+00:00,2026-07-13T02:20:34.772689+00:00,False,False,True
R05,243,243,True,True,True,243,5637,2,2026-07-14T22:35:01+00:00,,False,True,True
R05,244,244,True,True,False,244,452,1,2026-07-14T22:35:01+00:00,2026-07-13T15:15:13.082749+00:00,False,False,False
R05,249,249,True,True,True,249,206,3,2026-07-14T22:35:01+00:00,2026-07-13T03:55:34.048729+00:00,False,False,True
R05,252,252,True,True,True,252,96,2,2026-07-14T22:35:01+00:00,2026-07-13T21:47:02.043500+00:00,False,False,True
R05,254,254,True,True,True,254,132,2,2026-07-14T22:35:01+00:00,,False,True,True
R05,255,255,True,True,True,255,8911,3,2026-07-14T22:35:01+00:00,2026-07-13T19:34:50.146054+00:00,False,False,True
R05,259,259,True,True,True,259,332,2,2026-07-14T22:35:01+00:00,,False,True,True
R05,261,261,True,True,True,261,200,2,2026-07-14T22:35:01+00:00,2026-07-13T15:05:31.099679+00:00,False,False,True
R05,266,266,True,True,True,266,170,2,2026-07-14T22:35:01+00:00,2026-07-13T13:51:39.932603+00:00,False,False,True
R05,272,272,True,True,True,272,148,2,2026-07-14T22:35:01+00:00,2026-07-13T21:44:50.771726+00:00,False,False,True
R05,275,275,True,True,True,275,680,2,2026-07-14T22:35:01+00:00,2026-07-13T10:19:14.710767+00:00,False,False,True
R05,278,278,True,True,True,278,400,2,2026-07-14T22:35:01+00:00,2026-07-13T21:42:04.863282+00:00,False,False,True
R05,282,282,True,True,True,282,337,2,2026-07-14T22:35:01+00:00,,False,True,True
R05,283,283,True,True,True,283,304,2,2026-07-14T22:35:01+00:00,,False,True,True
R05,285,285,True,True,False,285,14148,1,2026-07-14T22:35:01+00:00,2026-07-13T20:22:07.523525+00:00,False,False,False
R05,286,286,True,True,True,286,4065,2,2026-07-14T22:35:01+00:00,,False,True,True
R05,290,290,True,True,True,290,272,2,2026-07-14T22:35:01+00:00,2026-07-12T22:52:42.844867+00:00,False,False,True
R05,294,294,True,True,True,294,510,2,2026-07-14T22:35:01+00:00,,False,True,True
R05,296,296,True,True,True,296,90,2,2026-07-14T22:35:01+00:00,,False,True,True
R05,302,302,True,True,True,302,354,2,2026-07-14T22:35:01+00:00,,False,True,True
R05,304,304,True,True,False,304,306,1,2026-07-14T22:35:01+00:00,2026-07-13T05:34:07.855844+00:00,False,False,False
R05,310,310,True,True,True,310,506.0,2,2026-07-14T22:35:01+00:00,,False,True,True
R05,329,329,True,True,True,329,129,2,2026-07-14T22:35:01+00:00,2026-07-12T15:36:21.085310+00:00,False,False,True
R05,331,331,True,True,True,331,470,2,2026-07-14T22:35:01+00:00,,False,True,True
R05,338,338,True,True,False,338,1725,1,2026-07-14T22:35:01+00:00,2026-07-11T03:20:13.197874+00:00,False,False,False
R05,343,343,True,True,True,343,291,2,2026-07-14T22:35:01+00:00,,False,True,True
R05,351,351,True,True,True,351,436,2,2026-07-14T22:35:01+00:00,2026-07-13T00:52:32.467795+00:00,False,False,True
R05,352,352,True,True,True,352,460,2,2026-07-14T22:35:01+00:00,2026-07-13T05:28:08.127293+00:00,False,False,True
R05,354,354,True,True,True,354,308,2,2026-07-14T22:35:01+00:00,,False,True,True
R05,361,361,True,True,True,361,1349,2,2026-07-14T22:35:01+00:00,,False,True,True
R05,364,364,True,True,True,364,5067,2,2026-07-14T22:35:01+00:00,,False,True,True
R05,366,366,True,True,True,366,12463,2,2026-07-14T22:35:01+00:00,,False,True,True
R05,367,367,True,True,False,367,4314,1,2026-07-14T22:35:01+00:00,2026-07-11T07:34:32.379795+00:00,False,False,False
R05,368,368,True,True,True,368,852,2,2026-07-14T22:35:01+00:00,2026-07-13T19:21:48.090367+00:00,False,False,True
R05,369,369,True,True,True,369,490,2,2026-07-14T22:35:01+00:00,,False,True,True
R05,374,374,True,True,True,374,695,2,2026-07-14T22:35:01+00:00,,False,True,True
R05,379,379,True,True,False,379,4264,1,2026-07-14T22:35:01+00:00,2026-07-11T14:42:25.056475+00:00,False,False,False
R05,384,384,True,True,False,384,374,1,2026-07-14T22:35:01+00:00,2026-07-13T21:42:48.100945+00:00,False,False,False
R05,388,388,True,True,True,388,755,5,2026-07-14T22:35:01+00:00,2026-07-13T22:30:28.306519+00:00,False,False,True
R05,394,394,True,True,True,394,386,2,2026-07-14T22:35:01+00:00,2026-07-13T10:23:11.594859+00:00,False,False,True
R06,1,001,False,False,False,001,145,1,2026-07-15T01:57:24+00:00,2026-07-13T19:35:07.773222+00:00,False,False,False
R06,2,2,True,True,True,2,3799,2,2026-07-15T01:57:24+00:00,,False,True,True
R06,10,10,True,True,True,010|10,202,2,2026-07-15T01:57:24+00:00,,False,True,True
R06,10,010,True,False,True,010|10,202,4,2026-07-15T01:57:24+00:00,2026-07-13T22:42:23.103027+00:00,False,False,True
R06,14,14,True,True,True,014|14,553,2,2026-07-15T01:57:24+00:00,,False,True,True
R06,14,014,True,False,True,014|14,553,6,2026-07-15T01:57:24+00:00,2026-07-13T22:52:48.185819+00:00,False,False,True
R06,15,015,False,False,False,015,344,1,2026-07-15T01:57:24+00:00,2026-07-13T21:47:44.487050+00:00,False,False,False
R06,19,019,False,False,False,019,745,5,2026-07-15T01:57:24+00:00,2026-07-13T21:11:51.122145+00:00,False,False,True
R06,20,20,True,True,True,020|20,366,2,2026-07-15T01:57:24+00:00,,False,True,True
R06,20,020,True,False,True,020|20,366,2,2026-07-15T01:57:24+00:00,2026-07-13T22:46:48.271494+00:00,False,False,True
R06,23,023,False,False,False,023,8222,1,2026-07-15T01:57:24+00:00,2026-07-12T15:45:18.176970+00:00,False,False,False
R06,27,27,True,True,True,027|27,419,2,2026-07-15T01:57:24+00:00,,False,True,True
R06,27,027,True,False,True,027|27,419,10,2026-07-15T01:57:24+00:00,2026-07-13T22:35:50.416414+00:00,False,False,True
R06,29,29,True,True,True,029|29,665,2,2026-07-15T01:57:24+00:00,,False,True,True
R06,29,029,True,False,True,029|29,665,19,2026-07-15T01:57:24+00:00,2026-07-13T22:47:06.470664+00:00,False,False,True
R06,31,31,True,True,True,031|31,273,2,2026-07-15T01:57:24+00:00,,False,True,True
R06,31,031,True,False,True,031|31,273,9,2026-07-15T01:57:24+00:00,2026-07-13T22:47:04.511645+00:00,False,False,True
R06,36,36,True,True,True,036|36,458,2,2026-07-15T01:57:24+00:00,,False,True,True
R06,36,036,True,False,True,036|36,458,26,2026-07-15T01:57:24+00:00,2026-07-13T22:52:23.585591+00:00,False,False,True
R06,39,39,True,True,True,039|39,259,2,2026-07-15T01:57:24+00:00,,False,True,True
R06,39,039,True,False,True,039|39,259,31,2026-07-15T01:57:24+00:00,2026-07-13T22:54:17.705650+00:00,False,False,True
R06,40,040,False,False,False,040,190,1,2026-07-15T01:57:24+00:00,2026-07-12T11:51:45.009556+00:00,False,False,False
R06,54,54,True,True,True,54,6559,2,2026-07-15T01:57:24+00:00,,False,True,True
R06,57,057,False,False,False,057,205,3,2026-07-15T01:57:24+00:00,2026-07-13T21:26:25.600750+00:00,False,False,True
R06,59,059,False,False,False,059,168,1,2026-07-15T01:57:24+00:00,2026-07-13T21:03:51.387002+00:00,False,False,False
R06,62,62,True,True,True,62,602,2,2026-07-15T01:57:24+00:00,,False,True,True
R06,62,062,True,False,False,062,607,2,2026-07-15T01:57:24+00:00,2026-07-13T22:16:03.643671+00:00,False,False,True
R06,68,68,True,True,True,068|68,329,2,2026-07-15T01:57:24+00:00,,False,True,True
R06,68,068,True,False,True,068|68,329,13,2026-07-15T01:57:24+00:00,2026-07-13T22:35:34.522270+00:00,False,False,True
R06,69,069,False,False,False,069,1032,1,2026-07-15T01:57:24+00:00,2026-07-13T22:50:32.492564+00:00,False,False,False
R06,75,075,False,False,False,075,497,1,2026-07-15T01:57:24+00:00,2026-07-13T21:28:32.262853+00:00,False,False,False
R06,76,76,True,True,True,76,8005,2,2026-07-15T01:57:24+00:00,,False,True,True
R06,80,080,False,False,False,080,1286,1,2026-07-15T01:57:24+00:00,2026-07-13T22:43:54.434875+00:00,False,False,False
R06,83,083,False,False,False,083,210,6,2026-07-15T01:57:24+00:00,2026-07-12T23:01:38.895680+00:00,False,False,True
R06,85,85,True,True,True,85,160,2,2026-07-15T01:57:24+00:00,,False,True,True
R06,85,085,True,False,False,085,164,1,2026-07-15T01:57:24+00:00,2026-07-13T15:15:26.369860+00:00,False,False,False
R06,86,086,False,False,False,086,733,4,2026-07-15T01:57:24+00:00,2026-07-13T22:08:17.104647+00:00,False,False,True
R06,88,88,True,True,True,088|88,631,2,2026-07-15T01:57:24+00:00,,False,True,True
R06,88,088,True,False,True,088|88,631,4,2026-07-15T01:57:24+00:00,2026-07-13T22:53:25.362164+00:00,False,False,True
R06,89,089,False,False,False,089,5359,1,2026-07-15T01:57:24+00:00,2026-07-10T00:12:14.444031+00:00,False,False,False
R06,91,91,True,True,True,091|91,438,2,2026-07-15T01:57:24+00:00,,False,True,True
R06,91,091,True,False,True,091|91,438,7,2026-07-15T01:57:24+00:00,2026-07-13T22:49:19.458890+00:00,False,False,True
R06,95,095,False,False,False,095,337,4,2026-07-15T01:57:24+00:00,2026-07-13T21:39:40.714916+00:00,False,False,True
R06,98,98,True,True,True,098|98,270,2,2026-07-15T01:57:24+00:00,,False,True,True
R06,98,098,True,False,True,098|98,270,2,2026-07-15T01:57:24+00:00,2026-07-13T13:51:57.118725+00:00,False,False,True
R06,106,106,True,True,True,106,349,2,2026-07-15T01:57:24+00:00,2026-07-12T16:02:54.582902+00:00,False,False,True
R06,108,108,True,True,True,108,150,2,2026-07-15T01:57:24+00:00,,False,True,True
R06,109,109,True,True,True,109,608,3,2026-07-15T01:57:24+00:00,2026-07-13T02:12:43.047904+00:00,False,False,True
R06,112,112,True,True,True,112,1346,2,2026-07-15T01:57:24+00:00,2026-07-13T01:49:03.890170+00:00,False,False,True
R06,114,114,True,True,True,114,251,2,2026-07-15T01:57:24+00:00,,False,True,True
R06,117,117,True,True,True,117,683,2,2026-07-15T01:57:24+00:00,,False,True,True
R06,118,118,True,True,True,118,11581,2,2026-07-15T01:57:24+00:00,,False,True,True
R06,123,123,True,True,True,123,470,2,2026-07-15T01:57:24+00:00,2026-07-13T22:21:11.483853+00:00,False,False,True
R06,124,124,True,True,False,124,626,1,2026-07-15T01:57:24+00:00,2026-07-13T10:28:17.499650+00:00,False,False,False
R06,132,132,True,True,True,132,471,2,2026-07-15T01:57:24+00:00,2026-07-13T05:49:42.726781+00:00,False,False,True
R06,139,139,True,True,True,139,274,2,2026-07-15T01:57:24+00:00,,False,True,True
R06,145,145,True,True,True,145,7069.0,2,2026-07-15T01:57:24+00:00,,False,True,True
R06,151,151,True,True,True,151,415,2,2026-07-15T01:57:24+00:00,2026-07-12T19:49:03.577894+00:00,False,False,True
R06,156,156,True,True,True,156,481,2,2026-07-15T01:57:24+00:00,,False,True,True
R06,157,157,True,True,False,157,3802,1,2026-07-15T01:57:24+00:00,2026-07-09T23:39:42.034695+00:00,False,False,False
R06,158,158,True,True,True,158,11557,2,2026-07-15T01:57:24+00:00,,False,True,True
R06,159,159,True,True,False,159,531,1,2026-07-15T01:57:24+00:00,2026-07-13T21:40:27.003705+00:00,False,False,False
R06,169,169,True,True,True,169,1148,2,2026-07-15T01:57:24+00:00,,False,True,True
R06,175,175,True,True,True,175,533,2,2026-07-15T01:57:24+00:00,,False,True,True
R06,177,177,True,True,True,177,580,2,2026-07-15T01:57:24+00:00,2026-07-12T19:44:25.810671+00:00,False,False,True
R06,180,180,True,True,True,180,210,2,2026-07-15T01:57:24+00:00,2026-07-13T21:40:31.721784+00:00,False,False,True
R06,181,181,True,True,True,181,353,2,2026-07-15T01:57:24+00:00,2026-07-13T08:19:43.541583+00:00,False,False,True
R06,183,183,True,True,True,183,485,2,2026-07-15T01:57:24+00:00,,False,True,True
R06,187,187,True,True,True,187,9485,7,2026-07-15T01:57:24+00:00,2026-07-12T20:59:28.568309+00:00,False,False,True
R06,188,188,True,True,True,188,149,2,2026-07-15T01:57:24+00:00,2026-07-12T18:57:06.358488+00:00,False,False,True
R06,189,189,True,True,True,189,257,2,2026-07-15T01:57:24+00:00,2026-07-12T20:55:12.309850+00:00,False,False,True
R06,191,191,True,True,True,191,6148,2,2026-07-15T01:57:24+00:00,,False,True,True
R06,196,196,True,True,True,196,2235,2,2026-07-15T01:57:24+00:00,,False,True,True
R06,205,205,True,True,True,205,2258,2,2026-07-15T01:57:24+00:00,,False,True,True
R06,206,206,True,True,False,206,609,1,2026-07-15T01:57:24+00:00,2026-07-13T19:01:30.699041+00:00,False,False,False
R06,208,208,True,True,True,208,1240,2,2026-07-15T01:57:24+00:00,2026-07-13T12:24:15.246959+00:00,False,False,True
R06,209,209,True,True,False,209,4332,1,2026-07-15T01:57:24+00:00,2026-07-09T23:13:07.036877+00:00,False,False,False
R06,219,219,True,True,True,219,4648,2,2026-07-15T01:57:24+00:00,,False,True,True
R06,220,220,True,True,True,220,632,2,2026-07-15T01:57:24+00:00,2026-07-13T08:57:33.257766+00:00,False,False,True
R06,221,221,True,True,False,221,576,1,2026-07-15T01:57:24+00:00,2026-07-13T21:37:49.677711+00:00,False,False,False
R06,222,222,True,True,True,222,645,2,2026-07-15T01:57:24+00:00,2026-07-12T16:02:38.826799+00:00,False,False,True
R06,224,224,True,True,True,224,384,2,2026-07-15T01:57:24+00:00,2026-07-13T03:43:16.206570+00:00,False,False,True
R06,225,225,True,True,False,225,363,1,2026-07-15T01:57:24+00:00,2026-07-13T14:02:33.385827+00:00,False,False,False
R06,230,230,True,True,True,230,460,2,2026-07-15T01:57:24+00:00,2026-07-13T15:06:53.568429+00:00,False,False,True
R06,231,231,True,True,True,231,168,2,2026-07-15T01:57:24+00:00,2026-07-13T15:10:17.934234+00:00,False,False,True
R06,233,233,True,True,True,233,10795,2,2026-07-15T01:57:24+00:00,2026-07-15T01:17:39.034958+00:00,False,True,True
R06,238,238,True,True,True,238,723,2,2026-07-15T01:57:24+00:00,,False,True,True
R06,242,242,True,True,True,242,425,2,2026-07-15T01:57:24+00:00,2026-07-13T02:20:34.772689+00:00,False,False,True
R06,243,243,True,True,True,243,5637,2,2026-07-15T01:57:24+00:00,,False,True,True
R06,244,244,True,True,False,244,452,1,2026-07-15T01:57:24+00:00,2026-07-13T15:15:13.082749+00:00,False,False,False
R06,249,249,True,True,True,249,206,3,2026-07-15T01:57:24+00:00,2026-07-13T03:55:34.048729+00:00,False,False,True
R06,252,252,True,True,True,252,96,2,2026-07-15T01:57:24+00:00,2026-07-13T21:47:02.043500+00:00,False,False,True
R06,254,254,True,True,True,254,132,2,2026-07-15T01:57:24+00:00,,False,True,True
R06,255,255,True,True,True,255,8911,3,2026-07-15T01:57:24+00:00,2026-07-13T19:34:50.146054+00:00,False,False,True
R06,259,259,True,True,True,259,332,2,2026-07-15T01:57:24+00:00,,False,True,True
R06,261,261,True,True,True,261,200,2,2026-07-15T01:57:24+00:00,2026-07-13T15:05:31.099679+00:00,False,False,True
R06,266,266,True,True,True,266,170,2,2026-07-15T01:57:24+00:00,2026-07-13T13:51:39.932603+00:00,False,False,True
R06,272,272,True,True,True,272,148,2,2026-07-15T01:57:24+00:00,2026-07-13T21:44:50.771726+00:00,False,False,True
R06,275,275,True,True,True,275,680,2,2026-07-15T01:57:24+00:00,2026-07-13T10:19:14.710767+00:00,False,False,True
R06,278,278,True,True,True,278,400,2,2026-07-15T01:57:24+00:00,2026-07-13T21:42:04.863282+00:00,False,False,True
R06,282,282,True,True,True,282,337,2,2026-07-15T01:57:24+00:00,,False,True,True
R06,283,283,True,True,True,283,304,2,2026-07-15T01:57:24+00:00,,False,True,True
R06,285,285,True,True,True,285,13326,2,2026-07-15T01:57:24+00:00,2026-07-15T01:19:25.745644+00:00,False,True,True
R06,286,286,True,True,True,286,4065,2,2026-07-15T01:57:24+00:00,,False,True,True
R06,290,290,True,True,True,290,272,2,2026-07-15T01:57:24+00:00,2026-07-12T22:52:42.844867+00:00,False,False,True
R06,294,294,True,True,True,294,510,2,2026-07-15T01:57:24+00:00,,False,True,True
R06,296,296,True,True,True,296,90,2,2026-07-15T01:57:24+00:00,,False,True,True
R06,302,302,True,True,True,302,354,2,2026-07-15T01:57:24+00:00,,False,True,True
R06,304,304,True,True,False,304,306,1,2026-07-15T01:57:24+00:00,2026-07-13T05:34:07.855844+00:00,False,False,False
R06,310,310,True,True,True,310,506.0,2,2026-07-15T01:57:24+00:00,,False,True,True
R06,329,329,True,True,True,329,129,2,2026-07-15T01:57:24+00:00,2026-07-12T15:36:21.085310+00:00,False,False,True
R06,331,331,True,True,True,331,470,2,2026-07-15T01:57:24+00:00,,False,True,True
R06,338,338,True,True,False,338,1725,1,2026-07-15T01:57:24+00:00,2026-07-11T03:20:13.197874+00:00,False,False,False
R06,343,343,True,True,True,343,291,2,2026-07-15T01:57:24+00:00,,False,True,True
R06,351,351,True,True,True,351,436,2,2026-07-15T01:57:24+00:00,2026-07-13T00:52:32.467795+00:00,False,False,True
R06,352,352,True,True,True,352,460,2,2026-07-15T01:57:24+00:00,2026-07-13T05:28:08.127293+00:00,False,False,True
R06,354,354,True,True,True,354,308,2,2026-07-15T01:57:24+00:00,,False,True,True
R06,361,361,True,True,True,361,1349,2,2026-07-15T01:57:24+00:00,,False,True,True
R06,364,364,True,True,True,364,5067,2,2026-07-15T01:57:24+00:00,,False,True,True
R06,366,366,True,True,True,366,12463,2,2026-07-15T01:57:24+00:00,,False,True,True
R06,367,367,True,True,False,367,4314,1,2026-07-15T01:57:24+00:00,2026-07-11T07:34:32.379795+00:00,False,False,False
R06,368,368,True,True,True,368,852,2,2026-07-15T01:57:24+00:00,2026-07-13T19:21:48.090367+00:00,False,False,True
R06,369,369,True,True,True,369,490,2,2026-07-15T01:57:24+00:00,,False,True,True
R06,374,374,True,True,True,374,695,2,2026-07-15T01:57:24+00:00,,False,True,True
R06,379,379,True,True,False,379,4264,1,2026-07-15T01:57:24+00:00,2026-07-11T14:42:25.056475+00:00,False,False,False
R06,384,384,True,True,False,384,374,1,2026-07-15T01:57:24+00:00,2026-07-13T21:42:48.100945+00:00,False,False,False
R06,388,388,True,True,True,388,755,5,2026-07-15T01:57:24+00:00,2026-07-13T22:30:28.306519+00:00,False,False,True
R06,394,394,True,True,True,394,386,2,2026-07-15T01:57:24+00:00,2026-07-13T10:23:11.594859+00:00,False,False,True


==> anc/evidence/decisions/task_inventory.csv <==
task,competition_ledger_rows,postdeadline_discovery_ledger_rows,coverage_files,approaches_files,task_note_files,campaign_memory_files,agent_memory_files,lexical_negative_cues,approach_entries,retained_git_registry_states,first_qualifying_task_cost_states,current_registry_present,current_registry_alias_count,current_registry_qualifies
1,104,0,0,1,1,0,0,4,5,6,0,True,1,False
2,65,0,1,0,2,0,1,4,0,2,1,True,1,True
3,31,0,0,1,1,0,0,0,2,0,0,False,0,False
4,43,0,1,0,0,0,0,3,0,0,0,False,0,False
5,32,0,1,0,0,0,0,3,0,0,0,False,0,False
6,19,0,1,1,0,0,0,1,7,0,0,False,0,False
7,17,0,1,1,0,0,0,2,6,0,0,False,0,False
8,48,0,1,0,0,0,0,1,0,0,0,False,0,False
9,63,0,1,0,1,0,0,2,0,0,0,False,0,False
10,491,0,1,0,0,0,1,13,0,12,1,True,2,True
11,17,0,1,0,0,0,0,2,0,0,0,False,0,False
12,66,0,1,0,3,0,0,6,0,0,0,False,0,False
13,87,0,1,1,2,0,0,9,5,0,0,False,0,False
14,206,0,1,0,1,0,1,32,0,12,1,True,2,True
15,125,0,1,1,0,0,0,7,5,6,0,True,1,False
16,20,0,1,0,0,0,0,4,0,0,0,False,0,False
17,19,0,1,0,0,0,0,1,0,0,0,False,0,False
18,49,0,1,1,0,0,0,5,4,0,0,False,0,False
19,178,0,0,0,1,0,1,6,0,6,1,True,1,True
20,591,0,1,0,0,0,1,23,0,12,1,True,2,True
21,20,0,1,0,0,0,0,0,0,0,0,False,0,False
22,20,0,1,0,0,0,0,3,0,0,0,False,0,False
23,73,0,1,1,1,0,0,1,4,6,0,True,1,False
24,18,0,1,0,0,0,0,2,0,0,0,False,0,False
25,56,0,1,1,1,0,0,5,4,0,0,False,0,False
26,19,0,1,0,0,0,0,1,0,0,0,False,0,False
27,264,0,1,0,0,0,1,30,0,12,1,True,2,True
28,18,0,1,0,0,0,0,3,0,0,0,False,0,False
29,310,0,1,0,1,0,1,30,0,12,1,True,2,True
30,25,0,1,0,1,0,0,8,0,0,0,False,0,False
31,503,0,1,0,2,0,1,18,0,12,1,True,2,True
32,23,0,0,0,0,0,0,0,0,0,0,False,0,False
33,21,0,1,0,0,0,0,1,0,0,0,False,0,False
34,19,0,1,0,0,0,0,2,0,0,0,False,0,False
35,19,0,1,0,0,0,0,1,0,0,0,False,0,False
36,591,0,1,0,1,0,1,11,0,12,1,True,2,True
37,67,0,0,0,1,0,0,0,0,0,0,False,0,False
38,17,0,1,0,0,0,0,2,0,0,0,False,0,False
39,565,0,1,0,0,0,1,14,0,12,1,True,2,True
40,111,0,1,0,0,0,0,4,0,6,0,True,1,False
41,47,0,1,0,0,0,0,3,0,0,0,False,0,False
42,87,0,1,0,1,0,0,1,0,0,0,False,0,False
43,19,0,0,0,0,0,0,0,0,0,0,False,0,False
44,40,0,1,1,0,0,0,1,4,0,0,False,0,False
45,19,0,1,0,0,0,0,2,0,0,0,False,0,False
46,27,0,1,0,0,0,0,2,0,0,0,False,0,False
47,25,0,1,0,0,0,0,2,0,0,0,False,0,False
48,32,0,1,0,0,0,0,3,0,0,0,False,0,False
49,82,0,1,0,0,0,0,2,0,0,0,False,0,False
50,23,0,1,0,1,0,0,4,0,0,0,False,0,False
51,64,0,1,0,0,0,0,3,0,0,0,False,0,False
52,19,0,1,0,0,0,0,3,0,0,0,False,0,False
53,21,1,1,0,0,0,0,1,0,0,0,False,0,False
54,105,0,0,0,1,0,0,0,0,6,1,True,1,True
55,90,0,1,0,0,0,0,1,0,0,0,False,0,False
56,18,0,1,0,0,0,0,0,0,0,0,False,0,False
57,182,0,1,0,5,0,1,7,0,6,1,True,1,True
58,21,0,1,0,0,0,0,2,0,0,0,False,0,False
59,122,0,1,0,0,0,0,2,0,6,0,True,1,False
60,21,0,1,0,0,0,0,1,0,0,0,False,0,False
61,19,0,0,0,0,0,0,0,0,0,0,False,0,False
62,395,0,1,0,0,0,1,11,0,12,2,True,2,True
63,20,0,0,0,0,0,0,0,0,0,0,False,0,False
64,66,0,0,0,0,0,0,0,0,0,0,False,0,False
65,59,0,1,0,0,0,0,1,0,0,0,False,0,False
66,41,0,1,1,2,0,0,6,4,0,0,False,0,False
67,18,0,1,0,0,0,0,2,0,0,0,False,0,False
68,495,0,1,0,1,0,1,39,0,12,1,True,2,True
69,231,0,0,0,6,0,1,13,0,6,0,True,1,False
70,20,0,1,0,0,0,0,3,0,0,0,False,0,False
71,118,0,1,0,0,0,0,1,0,0,0,False,0,False
72,19,0,1,0,0,0,0,1,0,0,0,False,0,False
73,19,0,0,0,0,0,0,0,0,0,0,False,0,False
74,20,0,1,0,0,0,0,1,0,0,0,False,0,False
75,302,0,1,0,0,0,1,11,0,6,0,True,1,False
76,374,0,1,1,0,0,0,5,4,6,1,True,1,True
77,26,0,1,0,0,0,0,3,0,0,0,False,0,False
78,19,0,0,0,0,0,0,0,0,0,0,False,0,False
79,68,0,1,0,0,0,0,1,0,0,0,False,0,False
80,186,0,1,0,10,0,1,24,0,6,0,True,1,False
81,63,0,1,0,0,0,0,8,0,0,0,False,0,False
82,40,0,1,0,0,0,0,4,0,0,0,False,0,False
83,124,0,1,0,0,0,0,2,0,6,1,True,1,True
84,60,0,1,0,0,0,0,3,0,0,0,False,0,False
85,125,0,1,0,0,0,1,9,0,12,1,True,2,True
86,131,0,1,0,0,0,1,17,0,6,1,True,1,True
87,17,1,1,0,0,0,0,4,0,0,0,False,0,False
88,345,0,1,0,0,0,1,29,0,12,1,True,2,True
89,36,0,1,0,1,0,0,2,0,6,0,True,1,False
90,29,0,1,1,0,0,0,1,4,0,0,False,0,False
91,218,0,1,0,3,0,1,14,0,12,1,True,2,True
92,52,0,0,1,0,0,0,0,4,0,0,False,0,False
93,31,0,1,0,1,0,0,1,0,0,0,False,0,False
94,52,0,1,0,0,0,0,2,0,0,0,False,0,False
95,90,0,1,0,0,0,0,2,0,6,1,True,1,True
96,26,0,1,1,1,0,0,5,5,0,0,False,0,False
97,70,0,1,0,1,0,0,4,0,0,0,False,0,False
98,141,0,1,0,0,0,1,9,0,12,1,True,2,True
99,54,0,1,0,0,0,0,3,0,0,0,False,0,False
100,18,0,1,0,0,0,0,3,0,0,0,False,0,False
101,84,0,1,0,0,0,0,2,0,0,0,False,0,False
102,22,0,1,0,0,0,0,3,0,0,0,False,0,False
103,16,0,1,0,0,0,0,0,0,0,0,False,0,False
104,19,0,1,0,0,0,0,4,0,0,0,False,0,False
105,29,0,0,0,1,0,0,0,0,0,0,False,0,False
106,54,0,1,0,0,0,1,10,0,6,1,True,1,True
107,19,0,0,0,0,0,0,0,0,0,0,False,0,False
108,69,0,1,1,0,0,1,15,4,6,1,True,1,True
109,201,0,1,0,0,0,0,3,0,6,1,True,1,True
110,27,0,1,1,0,0,0,6,4,0,0,False,0,False
111,18,0,1,0,0,0,0,1,0,0,0,False,0,False
112,56,0,1,0,0,0,0,6,0,6,1,True,1,True
113,16,0,1,0,0,0,0,1,0,0,0,False,0,False
114,70,0,1,0,1,0,1,14,0,6,1,True,1,True
115,18,0,0,0,0,0,0,0,0,0,0,False,0,False
116,18,0,1,0,0,0,0,3,0,0,0,False,0,False
117,89,0,1,0,1,0,1,8,0,6,1,True,1,True
118,342,0,0,1,3,0,1,9,5,6,1,True,1,True
119,20,0,0,0,0,0,0,0,0,0,0,False,0,False
120,94,0,0,0,0,0,0,0,0,0,0,False,0,False
121,19,0,1,0,0,0,0,3,0,0,0,False,0,False
122,28,0,1,0,1,0,0,3,0,0,0,False,0,False
123,66,0,1,0,0,0,0,3,0,6,1,True,1,True
124,401,0,1,0,0,0,1,11,0,6,0,True,1,False
125,27,0,1,0,0,0,0,1,0,0,0,False,0,False
126,31,0,1,0,0,0,0,1,0,0,0,False,0,False
127,39,0,1,0,0,0,0,5,0,0,0,False,0,False
128,18,0,1,0,0,0,0,4,0,0,0,False,0,False
129,20,1,1,0,0,0,0,4,0,0,0,False,0,False
130,17,0,0,0,0,0,0,0,0,0,0,False,0,False
131,67,0,1,0,1,0,0,2,0,0,0,False,0,False
132,429,0,0,0,1,0,0,0,0,6,1,True,1,True
133,208,0,1,0,0,0,1,5,0,0,0,False,0,False
134,26,0,0,1,0,0,0,4,5,0,0,False,0,False
135,18,1,1,0,0,0,0,5,0,0,0,False,0,False
136,22,0,0,0,0,0,0,0,0,0,0,False,0,False
137,72,0,1,0,0,0,0,3,0,0,0,False,0,False
138,58,0,1,0,1,0,0,3,0,0,0,False,0,False
139,119,0,1,0,0,0,1,12,0,6,1,True,1,True
140,16,1,1,0,0,0,0,2,0,0,0,False,0,False
141,53,0,1,0,0,0,0,2,0,0,0,False,0,False
142,28,0,0,0,0,0,0,0,0,0,0,False,0,False
143,19,0,1,0,0,0,0,7,0,0,0,False,0,False
144,17,0,1,0,0,0,0,5,0,0,0,False,0,False
145,330,0,1,0,3,0,1,8,0,6,2,True,1,True
146,20,0,0,0,0,0,0,0,0,0,0,False,0,False
147,27,0,1,0,0,0,0,2,0,0,0,False,0,False
148,40,0,1,1,1,0,0,5,4,0,0,False,0,False
149,17,0,1,0,0,0,0,2,0,0,0,False,0,False
150,63,0,1,0,1,0,0,2,0,0,0,False,0,False
151,37,0,0,0,0,0,0,0,0,6,1,True,1,True
152,18,0,1,0,0,0,0,2,0,0,0,False,0,False
153,21,0,1,0,0,0,0,2,0,0,0,False,0,False
154,17,0,1,0,0,0,0,0,0,0,0,False,0,False
155,64,0,1,0,0,0,0,2,0,0,0,False,0,False
156,72,0,0,0,0,0,1,8,0,6,1,True,1,True
157,28,0,0,0,1,0,0,0,0,6,0,True,1,False
158,180,0,1,0,1,0,1,12,0,6,1,True,1,True
159,274,0,0,0,0,0,1,8,0,6,0,True,1,False
160,22,0,1,0,1,0,0,6,0,0,0,False,0,False
161,49,0,0,0,0,0,0,0,0,0,0,False,0,False
162,95,0,1,0,0,0,0,4,0,0,0,False,0,False
163,21,0,1,0,0,0,0,1,0,0,0,False,0,False
164,16,0,1,0,0,0,0,4,0,0,0,False,0,False
165,19,0,1,0,0,0,0,2,0,0,0,False,0,False
166,16,0,1,0,0,0,0,2,0,0,0,False,0,False
167,21,0,1,0,0,0,0,2,0,0,0,False,0,False
168,64,0,1,0,0,0,0,1,0,0,0,False,0,False
169,107,0,0,0,0,0,1,11,0,6,1,True,1,True
170,23,0,1,0,0,0,0,2,0,0,0,False,0,False
171,37,0,0,0,1,0,0,0,0,0,0,False,0,False
172,16,0,0,0,0,0,0,0,0,0,0,False,0,False
173,53,0,1,0,1,0,0,2,0,0,0,False,0,False
174,50,0,1,0,0,0,0,1,0,0,0,False,0,False
175,84,0,1,1,1,0,2,29,5,6,1,True,1,True
176,17,0,1,0,0,0,0,3,0,0,0,False,0,False
177,109,0,0,0,0,0,0,0,0,6,1,True,1,True
178,62,0,1,0,0,0,0,5,0,0,0,False,0,False
179,19,0,1,0,0,0,0,1,0,0,0,False,0,False
180,40,0,1,0,1,0,0,4,0,6,1,True,1,True
181,73,0,1,0,0,0,0,0,0,6,1,True,1,True
182,56,0,1,0,3,0,0,2,0,0,0,False,0,False
183,34,0,1,0,0,0,1,13,0,6,1,True,1,True
184,90,0,0,0,0,0,0,0,0,0,0,False,0,False
185,48,0,1,0,1,0,0,2,0,0,0,False,0,False
186,17,0,1,0,0,0,0,1,0,0,0,False,0,False
187,170,0,1,0,2,0,2,10,0,6,1,True,1,True
188,161,0,1,0,0,0,0,3,0,6,1,True,1,True
189,77,0,1,0,1,0,0,4,0,6,1,True,1,True
190,59,0,1,0,0,0,0,3,0,0,0,False,0,False
191,231,0,1,0,1,0,1,17,0,6,2,True,1,True
192,52,0,1,0,0,0,0,4,0,0,0,False,0,False
193,95,0,1,0,1,0,0,2,0,0,0,False,0,False
194,135,0,1,0,0,0,0,4,0,0,0,False,0,False
195,86,0,1,0,0,0,0,3,0,0,0,False,0,False
196,60,0,0,1,0,1,1,57,13,6,1,True,1,True
197,25,0,1,1,0,0,0,5,5,0,0,False,0,False
198,24,0,1,1,0,0,0,8,5,0,0,False,0,False
199,22,0,1,0,0,0,0,4,0,0,0,False,0,False
200,17,0,1,0,0,0,0,2,0,0,0,False,0,False
201,24,0,1,0,0,0,0,3,0,0,0,False,0,False
202,46,0,1,0,0,0,0,0,0,0,0,False,0,False
203,102,0,1,0,0,0,0,5,0,0,0,False,0,False
204,76,0,1,0,1,0,0,2,0,0,0,False,0,False
205,217,0,0,1,1,0,1,17,4,6,1,True,1,True
206,265,0,1,0,1,0,1,9,0,6,0,True,1,False
207,17,0,1,0,0,0,0,2,0,0,0,False,0,False
208,186,0,1,0,0,0,1,19,0,6,1,True,1,True
209,28,0,0,1,1,0,0,4,4,6,0,True,1,False
210,17,0,1,0,0,0,0,1,0,0,0,False,0,False
211,32,0,1,0,0,0,0,3,0,0,0,False,0,False
212,58,0,1,0,0,0,0,5,0,0,0,False,0,False
213,47,0,1,0,0,0,0,2,0,0,0,False,0,False
214,23,0,1,0,0,0,0,2,0,0,0,False,0,False
215,22,0,1,0,0,0,0,2,0,0,0,False,0,False
216,24,0,1,0,0,0,0,3,0,0,0,False,0,False
217,29,0,1,0,0,0,0,2,0,0,0,False,0,False
218,105,0,1,0,0,0,1,9,0,0,0,False,0,False
219,71,0,1,1,2,0,0,16,5,2,1,True,1,True
220,59,0,1,0,0,0,0,4,0,6,1,True,1,True
221,237,0,1,0,0,0,2,21,0,6,0,True,1,False
222,119,0,1,0,0,0,0,6,0,6,1,True,1,True
223,16,0,1,0,0,0,0,1,0,0,0,False,0,False
224,164,0,1,0,0,0,1,10,0,6,1,True,1,True
225,113,0,0,0,0,0,0,0,0,6,0,True,1,False
226,85,0,1,0,0,0,0,2,0,0,0,False,0,False
227,17,0,1,0,0,0,0,3,0,0,0,False,0,False
228,67,0,1,0,0,0,0,2,0,0,0,False,0,False
229,40,0,1,0,0,0,0,1,0,0,0,False,0,False
230,52,0,0,0,1,0,0,0,0,6,1,True,1,True
231,18,0,1,0,0,0,0,1,0,6,1,True,1,True
232,20,0,0,0,0,0,0,0,0,0,0,False,0,False
233,225,0,1,1,1,0,1,11,4,1,1,True,1,True
234,170,0,0,0,0,0,0,0,0,0,0,False,0,False
235,19,0,1,0,0,0,0,2,0,0,0,False,0,False
236,35,0,1,0,0,0,0,2,0,0,0,False,0,False
237,68,0,1,0,2,0,0,2,0,0,0,False,0,False
238,82,0,1,0,0,0,1,32,0,6,1,True,1,True
239,18,0,1,0,0,0,0,2,0,0,0,False,0,False
240,42,0,1,0,0,0,0,1,0,0,0,False,0,False
241,18,0,1,0,0,0,0,1,0,0,0,False,0,False
242,29,0,1,0,0,0,0,2,0,6,1,True,1,True
243,107,0,0,0,1,0,1,5,0,6,1,True,1,True
244,35,0,1,0,0,0,0,2,0,6,0,True,1,False
245,79,0,1,0,0,0,1,10,0,0,0,False,0,False
246,34,0,1,0,0,0,0,3,0,0,0,False,0,False
247,16,0,0,0,0,0,0,0,0,0,0,False,0,False
248,16,0,1,0,0,0,0,1,0,0,0,False,0,False
249,25,0,1,0,0,0,1,4,0,6,1,True,1,True
250,67,0,1,0,0,0,0,4,0,0,0,False,0,False
251,25,0,0,1,0,0,0,0,4,0,0,False,0,False
252,35,0,1,0,0,0,0,12,0,6,1,True,1,True
253,21,0,1,0,0,0,0,1,0,0,0,False,0,False
254,71,0,1,0,0,0,1,7,0,6,1,True,1,True
255,112,0,1,0,1,0,0,2,0,6,1,True,1,True
256,21,0,0,0,0,0,0,0,0,0,0,False,0,False
257,17,0,0,0,0,0,0,0,0,0,0,False,0,False
258,18,0,1,0,0,0,0,2,0,0,0,False,0,False
259,478,0,1,0,2,0,1,26,0,6,1,True,1,True
260,19,0,1,0,0,0,0,1,0,0,0,False,0,False
261,26,0,1,0,0,0,0,9,0,6,1,True,1,True
262,17,0,1,0,0,0,0,3,0,0,0,False,0,False
263,18,0,1,0,0,0,0,1,0,0,0,False,0,False
264,23,0,1,0,1,0,0,2,0,0,0,False,0,False
265,95,0,1,0,0,0,1,10,0,0,0,False,0,False
266,29,0,1,0,0,0,0,12,0,6,1,True,1,True
267,20,0,0,0,0,0,0,0,0,0,0,False,0,False
268,36,0,0,0,0,0,0,0,0,0,0,False,0,False
269,49,0,1,0,0,0,0,3,0,0,0,False,0,False
270,58,0,1,0,1,0,0,1,0,0,0,False,0,False
271,66,0,1,0,0,0,0,1,0,0,0,False,0,False
272,39,0,1,0,0,0,0,3,0,6,1,True,1,True
273,60,0,1,0,1,0,0,2,0,0,0,False,0,False
274,17,0,1,0,0,0,0,1,0,0,0,False,0,False
275,114,0,1,0,1,0,0,3,0,6,1,True,1,True
276,19,0,1,0,0,0,0,2,0,0,0,False,0,False
277,18,0,0,0,1,0,0,0,0,0,0,False,0,False
278,57,0,0,0,1,0,0,0,0,6,1,True,1,True
279,65,0,1,0,0,0,0,4,0,0,0,False,0,False
280,82,0,1,0,0,0,0,2,0,0,0,False,0,False
281,83,0,1,0,1,0,0,3,0,0,0,False,0,False
282,74,0,0,0,0,0,1,8,0,6,1,True,1,True
283,91,0,0,0,1,0,1,7,0,6,1,True,1,True
284,62,0,0,0,1,0,0,0,0,0,0,False,0,False
285,224,0,0,0,1,0,1,6,0,6,1,True,1,True
286,243,0,0,0,3,0,1,2,0,6,2,True,1,True
287,43,0,1,0,0,0,0,0,0,0,0,False,0,False
288,80,0,1,0,0,0,0,2,0,0,0,False,0,False
289,53,0,1,0,0,0,0,4,0,0,0,False,0,False
290,528,0,1,0,0,0,0,4,0,6,1,True,1,True
291,17,0,1,0,0,0,0,4,0,0,0,False,0,False
292,114,0,1,0,0,0,0,5,0,0,0,False,0,False
293,20,0,1,0,0,0,0,2,0,0,0,False,0,False
294,37,0,1,0,0,0,1,25,0,6,1,True,1,True
295,22,0,1,0,0,0,0,2,0,0,0,False,0,False
296,26,0,1,0,0,0,1,12,0,6,1,True,1,True
297,77,0,1,0,0,0,0,3,0,0,0,False,0,False
298,19,0,1,0,0,0,0,2,0,0,0,False,0,False
299,17,0,1,0,0,0,0,0,0,0,0,False,0,False
300,63,0,1,0,0,0,0,3,0,0,0,False,0,False
301,22,0,2,0,0,0,0,2,0,0,0,False,0,False
302,143,0,1,0,0,0,1,33,0,6,1,True,1,True
303,18,0,1,0,0,0,0,3,0,0,0,False,0,False
304,73,0,1,0,0,0,0,3,0,6,0,True,1,False
305,78,0,0,0,0,0,0,0,0,0,0,False,0,False
306,17,0,1,0,0,0,0,2,0,0,0,False,0,False
307,18,0,1,0,0,0,0,5,0,0,0,False,0,False
308,18,0,1,0,0,0,0,2,0,0,0,False,0,False
309,19,0,1,0,0,0,0,3,0,0,0,False,0,False
310,150,0,1,0,1,0,1,12,0,6,2,True,1,True
311,17,0,0,0,0,0,0,0,0,0,0,False,0,False
312,16,0,1,0,0,0,0,1,0,0,0,False,0,False
313,18,0,1,0,0,0,0,1,0,0,0,False,0,False
314,17,0,1,0,0,0,0,4,0,0,0,False,0,False
315,22,0,1,0,1,0,0,2,0,0,0,False,0,False
316,17,0,1,0,0,0,0,1,0,0,0,False,0,False
317,18,0,1,0,0,0,0,4,0,0,0,False,0,False
318,16,0,1,0,0,0,0,1,0,0,0,False,0,False
319,43,0,0,0,0,0,0,0,0,0,0,False,0,False
320,26,0,1,0,0,0,0,5,0,0,0,False,0,False
321,19,0,1,0,0,0,0,2,0,0,0,False,0,False
322,18,0,1,0,0,0,0,6,0,0,0,False,0,False
323,133,0,1,0,0,0,0,1,0,0,0,False,0,False
324,131,0,0,0,0,0,0,0,0,0,0,False,0,False
325,68,0,1,0,0,0,0,1,0,0,0,False,0,False
326,17,1,0,0,0,0,0,0,0,0,0,False,0,False
327,36,0,1,0,0,0,0,3,0,0,0,False,0,False
328,30,0,1,0,0,0,0,1,0,0,0,False,0,False
329,97,0,1,0,0,0,0,2,0,6,1,True,1,True
330,28,0,1,0,0,0,0,3,0,0,0,False,0,False
331,45,0,0,0,1,0,1,13,0,6,1,True,1,True
332,20,0,0,0,0,0,0,0,0,0,0,False,0,False
333,49,0,1,0,0,0,0,1,0,0,0,False,0,False
334,20,0,0,0,0,0,0,0,0,0,0,False,0,False
335,58,0,1,0,0,0,0,2,0,0,0,False,0,False
336,18,0,1,0,0,0,0,2,0,0,0,False,0,False
337,20,0,1,0,0,0,0,4,0,0,0,False,0,False
338,87,0,1,0,1,0,0,5,0,6,0,True,1,False
339,16,0,0,0,0,0,0,0,0,0,0,False,0,False
340,69,0,0,0,0,0,0,0,0,0,0,False,0,False
341,55,0,1,0,0,0,0,1,0,0,0,False,0,False
342,77,0,1,0,0,0,0,3,0,0,0,False,0,False
343,181,0,1,0,0,0,0,1,0,6,1,True,1,True
344,57,0,1,0,0,0,0,2,0,0,0,False,0,False
345,18,0,1,0,0,0,0,3,0,0,0,False,0,False
346,18,0,1,0,0,0,0,1,0,0,0,False,0,False
347,16,0,1,0,0,0,0,0,0,0,0,False,0,False
348,23,0,1,0,0,0,0,1,0,0,0,False,0,False
349,176,0,1,0,2,0,0,4,0,0,0,False,0,False
350,51,0,1,0,0,0,0,0,0,0,0,False,0,False
351,181,0,1,0,0,0,0,2,0,6,1,True,1,True
352,55,0,0,0,0,0,0,0,0,6,1,True,1,True
353,20,0,0,0,0,0,0,0,0,0,0,False,0,False
354,57,0,1,0,0,0,1,14,0,6,1,True,1,True
355,28,0,0,0,0,0,0,0,0,0,0,False,0,False
356,28,0,0,0,0,0,0,0,0,0,0,False,0,False
357,18,0,0,0,0,0,0,0,0,0,0,False,0,False
358,70,0,1,0,1,0,0,3,0,0,0,False,0,False
359,47,0,1,0,0,0,0,3,0,0,0,False,0,False
360,21,0,1,0,0,0,0,3,0,0,0,False,0,False
361,150,0,1,0,1,0,1,10,0,6,1,True,1,True
362,19,0,1,0,0,0,0,2,0,0,0,False,0,False
363,47,0,0,0,1,0,0,0,0,0,0,False,0,False
364,116,0,1,0,23,0,1,10,0,6,1,True,1,True
365,20,0,1,0,0,0,0,2,0,0,0,False,0,False
366,238,0,1,0,1,0,1,7,0,6,1,True,1,True
367,208,0,1,0,1,0,0,3,0,6,0,True,1,False
368,51,0,1,0,0,0,0,5,0,6,1,True,1,True
369,48,0,1,0,0,0,1,17,0,6,1,True,1,True
370,44,0,1,0,0,0,0,7,0,0,0,False,0,False
371,19,0,1,0,0,0,0,4,0,0,0,False,0,False
372,49,0,1,0,0,0,0,1,0,0,0,False,0,False
373,18,0,1,0,0,0,0,4,0,0,0,False,0,False
374,58,0,0,0,1,0,1,13,0,6,1,True,1,True
375,48,0,1,0,0,0,0,1,0,0,0,False,0,False
376,17,0,1,0,0,0,0,1,0,0,0,False,0,False
377,34,0,1,0,0,0,0,1,0,0,0,False,0,False
378,78,0,1,0,0,0,0,2,0,0,0,False,0,False
379,106,0,1,0,1,0,0,2,0,6,0,True,1,False
380,18,0,1,0,0,0,0,3,0,0,0,False,0,False
381,84,0,0,0,1,0,0,0,0,0,0,False,0,False
382,43,0,1,0,0,0,0,1,0,0,0,False,0,False
383,20,0,1,0,0,0,0,1,0,0,0,False,0,False
384,224,0,1,0,1,0,0,3,0,6,0,True,1,False
385,17,0,1,0,0,0,0,5,0,0,0,False,0,False
386,18,0,1,0,0,0,0,1,0,0,0,False,0,False
387,27,0,1,0,1,0,0,2,0,0,0,False,0,False
388,44,0,0,0,0,0,0,0,0,6,1,True,1,True
389,17,0,0,0,0,0,0,0,0,0,0,False,0,False
390,23,0,1,0,0,0,0,1,0,0,0,False,0,False
391,23,0,1,0,0,0,0,2,0,0,0,False,0,False
392,18,0,1,0,0,0,0,7,0,0,0,False,0,False
393,19,0,0,0,0,0,0,0,0,0,0,False,0,False
394,178,0,1,0,0,0,0,2,0,6,1,True,1,True
395,19,0,1,0,0,0,0,2,0,0,0,False,0,False
396,49,0,0,0,0,0,0,0,0,0,0,False,0,False
397,136,0,1,0,0,0,0,1,0,0,0,False,0,False
398,57,0,0,0,0,0,0,0,0,0,0,False,0,False
399,19,0,0,0,0,0,0,0,0,0,0,False,0,False
400,19,0,0,0,0,0,0,0,0,0,0,False,0,False


==> anc/evidence/decisions/verify.py <==
#!/usr/bin/env python3
"""Offline consistency of retained decision records, not source authentication.

No original ledger/session/model, network, evaluator or search is accessed.
The population checks operate on derived rows; curated episode checks operate
on selected excerpts/receipts. Neither validates a general research policy.
"""
from __future__ import annotations

from collections import Counter, defaultdict
import csv
from datetime import datetime, timezone
import hashlib
import json
import math
from pathlib import Path
import re

STATE_COLUMNS = 'snapshot task registry_key canonical_key_present literal_key_matches_ranker_lookup canonical_lookup_same_qualifying_cost same_task_cost_aliases cost strikes observed_commit_utc self_reported_last_utc self_time_after_observation has_note qualifies'.split()
COLUMNS = {
    'task_inventory.csv': 'task competition_ledger_rows postdeadline_discovery_ledger_rows coverage_files approaches_files task_note_files campaign_memory_files agent_memory_files lexical_negative_cues approach_entries retained_git_registry_states first_qualifying_task_cost_states current_registry_present current_registry_alias_count current_registry_qualifies'.split(),
    'registry_states.csv': STATE_COLUMNS,
    'registry_outcomes.csv': STATE_COLUMNS + 'ledger_rows_before_observation ledger_rows_after_observation prior_accepted_best_cost prior_already_lower prior_lower_before_self_time lower_accepted_after lower_accepted_after_rows lower_accepted_after_artifacts new_lower_accepted_after_artifacts after_accepted_best_cost contradictory_later_recheck_artifacts deadline_cost deadline_lower_than_registry deadline_equals_registry deadline_higher_than_registry deadline_has_accepted_promotion deadline_has_mixed_ok_records deadline_is_lower_after_artifact observed_scheduler_exposure causal_effect_identified'.split(),
    'registry_snapshots.csv': 'snapshot observed_commit_utc entries qualifying_entries distinct_tasks qualifying_distinct_tasks padded_only_qualifying_entries added_keys removed_keys changed_entries'.split(),
    'policy_source_history.csv': 'source_file observed_commit_utc age_fallback_present round_state_present filtered_candidate_augmentation_defined one_hypothesis_prompt_defined json_result_unescape_present source_id'.split(),
}
FILES = set(COLUMNS) | {'SUMMARY.json', 'episodes.json', 'process.json', 'verify.py', 'README.md'}
FALSE_LIMITS = ('source_authenticity_checked', 'causal_effect_identified',
                'actual_dispatch_exposure_recovered', 'independent_verdicts_verified',
                'policy_effect_estimated', 'outcome_masked_evaluation',
                'author_task_solution_audit_observed', 'generated_then_pruned_winner_observed',
                'precision_recall_estimated')
CUTOFF = '2026-07-16T00:00:00+00:00'
DISCOVERY_END = '2026-07-18T03:02:12+00:00'


def require(condition, message):
    if not condition:
        raise ValueError(message)


def stamp(value):
    parsed = datetime.fromisoformat(value.replace('Z', '+00:00'))
    require(parsed.tzinfo is not None, 'Timestamp lacks time zone')
    return parsed.astimezone(timezone.utc)


def number(value):
    result = float(value)
    require(math.isfinite(result) and result >= 0, 'Invalid nonnegative finite quantity')
    return result


def integer(value):
    result = int(value)
    require(str(result) == str(value) and result >= 0, 'Invalid canonical nonnegative integer')
    return result


def boolean(value):
    require(value in ('True', 'False'), 'Missing or invalid boolean')
    return value == 'True'


def read_table(root, name):
    with (root/name).open(newline='') as handle:
        reader = csv.DictReader(handle)
        require(reader.fieldnames == COLUMNS[name], 'Unexpected decision-table columns: ' + name)
        rows = list(reader)
    require(all(None not in r and all(v is not None for v in r.values()) for r in rows), 'Malformed decision-table row')
    return rows


def compare_counts(rows):
    fields = ('prior_already_lower', 'lower_accepted_after', 'deadline_lower_than_registry',
              'deadline_equals_registry', 'deadline_higher_than_registry',
              'deadline_has_mixed_ok_records', 'deadline_is_lower_after_artifact')
    return {key: sum(boolean(r[key]) for r in rows) for key in fields}


def verify_population(tables, summary, legacy_progress):
    require(summary['schema'] == 'decision-population-v1', 'Unexpected population schema')
    require(summary['competition_end_exclusive'] == CUTOFF and summary['postdeadline_discovery_end_inclusive'] == DISCOVERY_END, 'Historical effort boundaries changed')
    require(set(summary['limits']) == set(FALSE_LIMITS) | {'new_solver_or_model_calls', 'original_programs_executed_this_study'}, 'Unexpected population scope flags')
    require(all(summary['limits'][k] is False for k in FALSE_LIMITS), 'Unjustified authenticity, exposure, role or policy-effect claim')
    require(type(summary['limits']['new_solver_or_model_calls']) is int and summary['limits']['new_solver_or_model_calls'] == 0
            and type(summary['limits']['original_programs_executed_this_study']) is int and summary['limits']['original_programs_executed_this_study'] == 0,
            'This study must not claim new execution')
    tasks = tables['task_inventory.csv']
    states = tables['registry_states.csv']
    outcomes = tables['registry_outcomes.csv']
    snapshots = tables['registry_snapshots.csv']
    policies = tables['policy_source_history.csv']
    require(len(tasks) == 400 and {integer(r['task']) for r in tasks} == set(range(1, 401)), 'Inventory must include each of 400 tasks once')
    require(len(legacy_progress) == 400 and {int(r['task']) for r in legacy_progress} == set(range(1, 401)), 'Legacy deadline table incomplete')
    legacy = {int(r['task']): r for r in legacy_progress}
    groups = defaultdict(dict)
    for row in states:
        task = integer(row['task'])
        key = row['registry_key']
        require(1 <= task <= 400 and re.fullmatch(r'\d{1,3}', key) and int(key) == task, 'Registry key/task mismatch')
        require(key not in groups[row['snapshot']], 'Duplicate raw registry key in snapshot')
        groups[row['snapshot']][key] = row
        number(row['cost']); integer(row['strikes']); boolean(row['has_note'])
    require([s['snapshot'] for s in snapshots] == [f'R{i:02d}' for i in range(1, len(snapshots)+1)]
            and set(groups) == {s['snapshot'] for s in snapshots}, 'Missing or disordered registry snapshots')
    require([stamp(s['observed_commit_utc']) for s in snapshots] == sorted(stamp(s['observed_commit_utc']) for s in snapshots), 'Registry observation chronology differs')
    first, previous = {}, {}
    for snapshot in snapshots:
        group = groups[snapshot['snapshot']]
        for key, row in group.items():
            task = integer(row['task'])
            require(row['observed_commit_utc'] == snapshot['observed_commit_utc'], 'Entry observation time differs from snapshot')
            canonical = group.get(str(task))
            eligible = bool(canonical and integer(canonical['strikes']) >= 2 and number(canonical['cost']) == number(row['cost']))
            require(boolean(row['canonical_key_present']) == bool(canonical), 'Canonical-key presence differs')
            require(boolean(row['literal_key_matches_ranker_lookup']) == (key == str(task)), 'Literal ranker-key eligibility differs')
            require(boolean(row['canonical_lookup_same_qualifying_cost']) == eligible, 'Canonical lookup qualifying cost differs')
            aliases = '|'.join(sorted(k for k, r in group.items() if r['task'] == row['task'] and number(r['cost']) == number(row['cost'])))
            require(row['same_task_cost_aliases'] == aliases, 'Alias set dropped or merged different costs')
            require(boolean(row['qualifies']) == (integer(row['strikes']) >= 2), 'Registry strike threshold differs')
            later = bool(row['self_reported_last_utc']) and stamp(row['self_reported_last_utc']) > stamp(row['observed_commit_utc'])
            require(boolean(row['self_time_after_observation']) == later, 'Self time confused with observed time')
        visible = lambda r: tuple(r[k] for k in ('cost', 'strikes', 'self_reported_last_utc', 'has_note'))
        expected = {
            'entries': len(group), 'qualifying_entries': sum(boolean(r['qualifies']) for r in group.values()),
            'distinct_tasks': len({r['task'] for r in group.values()}),
            'qualifying_distinct_tasks': len({r['task'] for r in group.values() if boolean(r['qualifies'])}),
            'padded_only_qualifying_entries': sum(k != str(int(k)) and str(int(k)) not in group and boolean(r['qualifies']) for k, r in group.items()),
            'added_keys': len(group.keys() - previous.keys()), 'removed_keys': len(previous.keys() - group.keys()),
            'changed_entries': sum(visible(group[k]) != visible(previous[k]) for k in group.keys() & previous.keys())}
        require(all(integer(snapshot[k]) == v for k, v in expected.items()), 'Snapshot denominator or visible revision counts differ')
        for row in sorted(group.values(), key=lambda r: (integer(r['task']), r['registry_key'] != str(integer(r['task'])), r['registry_key'])):
            key = (integer(row['task']), number(row['cost']))
            if boolean(row['qualifies']) and stamp(row['observed_commit_utc']) < stamp(CUTOFF):
                first.setdefault(key, row)
        previous = group
    require(len(outcomes) == len(first) and len({(r['task'], r['cost']) for r in outcomes}) == len(outcomes), 'Qualifying cohort states missing or duplicated')
    for row in outcomes:
        key = (integer(row['task']), number(row['cost']))
        require(key in first and all(row[k] == first[key][k] for k in STATE_COLUMNS), 'Cohort is not first qualifying task/cost state')
        require(row['observed_scheduler_exposure'] == 'unknown' and not boolean(row['causal_effect_identified']), 'Registry membership is not causal or dispatch evidence')
        cost = number(row['cost'])
        before = None if row['prior_accepted_best_cost'] == '' else number(row['prior_accepted_best_cost'])
        after = None if row['after_accepted_best_cost'] == '' else number(row['after_accepted_best_cost'])
        require(boolean(row['prior_already_lower']) == (before is not None and before < cost), 'Prior already-better artifact not preserved')
        require(boolean(row['lower_accepted_after']) == (after is not None and after < cost), 'Later lower acceptance differs from recorded accepted minimum')
        for field in ('ledger_rows_before_observation', 'ledger_rows_after_observation', 'lower_accepted_after_rows', 'lower_accepted_after_artifacts', 'new_lower_accepted_after_artifacts', 'contradictory_later_recheck_artifacts'):
            integer(row[field])
        require(integer(row['lower_accepted_after_rows']) <= integer(row['ledger_rows_after_observation']), 'Accepted rows exceed observed rows')
        require(integer(row['lower_accepted_after_rows']) >= integer(row['lower_accepted_after_artifacts']) >= integer(row['new_lower_accepted_after_artifacts']), 'Artifact/receipt multiplicity differs')
        require(integer(row['contradictory_later_recheck_artifacts']) <= integer(row['lower_accepted_after_artifacts']), 'Contradiction lacks a lower accepted artifact')
        require(boolean(row['lower_accepted_after']) == (integer(row['lower_accepted_after_rows']) > 0), 'Later accepted flag/count mismatch')
        if row['self_reported_last_utc'] == '':
            require(row['prior_lower_before_self_time'] == '', 'Missing self time cannot imply an earlier lower state')
        else:
            boolean(row['prior_lower_before_self_time'])
        final = number(row['deadline_cost'])
        old = legacy[key[0]]
        require(final == number(old['deadline_cost']), 'Deadline cost differs from original frozen portfolio table')
        for field, result in [('deadline_lower_than_registry', final < cost), ('deadline_equals_registry', final == cost), ('deadline_higher_than_registry', final > cost)]:
            require(boolean(row[field]) == result, 'Deadline cost partition differs')
        for field in ('deadline_has_accepted_promotion', 'deadline_has_mixed_ok_records'):
            require(boolean(row[field]) == boolean(old[field]), 'Deadline receipt qualification differs from legacy table')
        require(not boolean(row['deadline_is_lower_after_artifact']) or (final < cost and boolean(row['lower_accepted_after'])), 'Impossible later/deadline artifact linkage')
    latest = groups[snapshots[-1]['snapshot']]
    for row in tasks:
        task = integer(row['task'])
        for field in COLUMNS['task_inventory.csv']:
            if field not in ('current_registry_present', 'current_registry_qualifies'):
                integer(row[field])
        matching = [r for r in latest.values() if integer(r['task']) == task]
        require(integer(row['current_registry_alias_count']) == len(matching), 'Task-level alias count differs')
        require(boolean(row['current_registry_present']) == bool(matching), 'Task registry presence differs')
        require(boolean(row['current_registry_qualifies']) == any(boolean(r['qualifies']) for r in matching), 'Task qualification conflated with raw keys')
        require(integer(row['retained_git_registry_states']) == sum(integer(r['task']) == task for r in states), 'Task snapshot coverage differs')
        require(integer(row['first_qualifying_task_cost_states']) == sum(integer(r['task']) == task for r in outcomes), 'Task cohort coverage differs')
    require([r['source_id'] for r in policies] == ['P01', 'P02', 'P03', 'P04', 'P05'], 'Policy-source lineage differs')
    expected_flags = [(False, False, False, False, False), (False, False, False, False, True),
                      (True, False, False, False, False), (True, True, True, True, False), (False, True, True, True, False)]
    for row, flags in zip(policies, expected_flags):
        require(tuple(boolean(row[k]) for k in COLUMNS['policy_source_history.csv'][2:-1]) == flags, 'Policy transition flags differ')
        require(row['source_file'] in ('floors.py', 'dispatch_coverage.py'), 'Unexpected policy source alias')
        require(stamp(row['observed_commit_utc']) < stamp(CUTOFF), 'Policy source outside competition')
    require([stamp(r['observed_commit_utc']) for r in policies] == sorted(stamp(r['observed_commit_utc']) for r in policies), 'Policy-source chronology differs')
    eligible = [r for r in outcomes if boolean(r['canonical_lookup_same_qualifying_cost'])]
    statistics = {'inventory_tasks': len(tasks), 'competition_ledger_rows': sum(integer(r['competition_ledger_rows']) for r in tasks),
        'postdeadline_discovery_ledger_rows': sum(integer(r['postdeadline_discovery_ledger_rows']) for r in tasks),
        'coverage_files': sum(integer(r['coverage_files']) for r in tasks), 'tasks_with_coverage': sum(integer(r['coverage_files']) > 0 for r in tasks),
        'retained_git_registry_snapshots': len(snapshots), 'snapshot_state_rows': len(states),
        'first_qualifying_task_cost_states': len(first), 'distinct_qualifying_tasks': len({r['task'] for r in outcomes}),
        'current_registry_entries': len(latest), 'current_registry_tasks': len({r['task'] for r in latest.values()}),
        'current_qualifying_entries': sum(boolean(r['qualifies']) for r in latest.values()),
        'current_qualifying_tasks': len({r['task'] for r in latest.values() if boolean(r['qualifies'])}),
        'current_tasks_with_multiple_registry_keys': sum(integer(r['current_registry_alias_count']) > 1 for r in tasks),
        'canonical_lookup_eligible_state_count': len(eligible), 'canonical_lookup_ineligible_state_count': len(outcomes)-len(eligible),
        'task_cost_state_comparison_counts': compare_counts(outcomes), 'canonical_lookup_eligible_comparison_counts': compare_counts(eligible),
        'states_with_new_lower_after_artifact': sum(integer(r['new_lower_accepted_after_artifacts']) > 0 for r in outcomes),
        'states_with_contradictory_later_rechecks': sum(integer(r['contradictory_later_recheck_artifacts']) > 0 for r in outcomes),
        'states_lower_after_but_not_lower_at_deadline': sum(boolean(r['lower_accepted_after']) and not boolean(r['deadline_lower_than_registry']) for r in outcomes),
        'states_without_prior_lower_but_lower_at_deadline': sum(not boolean(r['prior_already_lower']) and boolean(r['deadline_lower_than_registry']) for r in outcomes),
        'eligible_states_without_prior_lower_but_lower_at_deadline': sum(not boolean(r['prior_already_lower']) and boolean(r['deadline_lower_than_registry']) for r in eligible),
        'states_with_unknown_deadline_cost': sum(r['deadline_cost'] == '' for r in outcomes),
        'state_rows_with_missing_self_time': sum(r['self_reported_last_utc'] == '' for r in states),
        'state_rows_with_self_time_after_observation': sum(boolean(r['self_time_after_observation']) for r in states),
        'retained_policy_source_snapshots': len(policies)}
    require(summary['statistics'] == statistics, 'Population summary differs from recomputed counts')
    return statistics


def observation_digest(observation):
    return hashlib.sha256(json.dumps(observation, sort_keys=True, separators=(',', ':'), ensure_ascii=False).encode()).hexdigest()


def verify_events(events):
    by_id = {}
    for event in events:
        require(event['id'] not in by_id and re.fullmatch(r'[A-Z0-9_-]+', event['id']), 'Duplicate or nonopaque event ID')
        require(re.fullmatch(r'SRC\d{2}', event['source_alias']), 'Nonopaque source alias')
        require(event['selection_sha256'] == observation_digest(event['observation']), 'Selected observation digest differs')
        require(event['observation']['type'] in ('exact_excerpt', 'structured_receipt', 'paraphrase'), 'Observation type conflated')
        require(event['kind'] and (event['observation'].get('text') or event['observation'].get('values')), 'Empty observation')
        if event['time_utc'] is not None:
            require(stamp(event['time_utc']) <= stamp(DISCOVERY_END), 'Selected historical event exceeds discovery boundary')
        by_id[event['id']] = event
    return by_id


def verify_ordering(pairs, by_id):
    require(len(pairs) == len({tuple(pair) for pair in pairs}), 'Duplicate chronology check')
    for before, after in pairs:
        require(before in by_id and after in by_id, 'Chronology reference missing')
        left, right = by_id[before]['time_utc'], by_id[after]['time_utc']
        require(left is not None and right is not None and stamp(left) < stamp(right), 'Chronology requires observed ordered timestamps')


def verify_curated(episodes, process, policy_rows):
    require(episodes['schema'] == 'decision-episodes-v1' and process['schema'] == 'operator-process-v1', 'Unexpected curated evidence schema')
    for packet in (episodes, process):
        for key in ('causal_effect_identified', 'source_authenticity_checked', 'policy_effect_estimated', 'outcome_masked_evaluation', 'author_task_solution_audit_observed', 'generated_then_pruned_winner_observed'):
            require(packet[key] is False, 'Curated evidence overclaims causality, authentication, selection or author role')
    case_map = {r['id']: r for r in episodes['episodes']}
    require(len(episodes['episodes']) == len(case_map) == 4 and set(case_map) == {'D196', 'D188', 'D364', 'D368'}, 'Selected successful or negative case missing')
    all_ids, event_count, order_count = set(), 0, 0
    expected_boundaries = {
        'D196': {'specific_memory_read_observed', 'whole_stopping_policy_refuted'},
        'D188': {'earliest_failure_to_promotion_same_bytes_authenticated', 'single_numerical_change_isolated'},
        'D364': {'remote_failure_mechanism_authenticated', 'control_score_metadata_consistent'},
        'D368': {'global_optimality_established', 'efficiency_savings_measured'}}
    expected_order = {
        'D196': [(6, 1), (1, 3), (3, 4), (4, 5)],
        'D188': [(1, 2), (2, 3), (3, 4), (4, 5), (5, 6), (7, 10), (10, 8), (8, 9)],
        'D364': [(1, 2), (2, 3), (3, 4)],
        'D368': [(1, 2), (2, 3), (3, 4), (4, 5)]}
    event_maps = {}
    for label, episode in case_map.items():
        require(episode['task'] == int(label[1:]) and episode['actor'] == 'agent', 'Agent diagnosis must not become author task review')
        require(episode['selection'] == ('outcome_informed_negative_contrast' if label == 'D368' else 'development_example'), 'Known-outcome case mislabeled as independent or held out')
        require(episode['claim'] and episode['scope'] and episode['decision'] and episode['limitations'], 'Missing decision scope or limitation')
        require(set(episode['evidence_boundaries']) == expected_boundaries[label]
                and all(value is False for value in episode['evidence_boundaries'].values()), 'Selected case qualification changed')
        events = verify_events(episode['events'])
        count = {'D196': 6, 'D188': 10, 'D364': 6, 'D368': 5}[label]
        require(set(events) == {f'{label}-E{i:02d}' for i in range(1, count+1)}, 'Selected contrast event missing or replaced')
        event_maps[label] = events
        require(not all_ids.intersection(events), 'Event IDs collide across episodes')
        all_ids.update(events)
        require({tuple(pair) for pair in episode['ordering_checks']} ==
                {(f'{label}-E{left:02d}', f'{label}-E{right:02d}') for left, right in expected_order[label]}, 'Decisive chronology relation removed')
        verify_ordering(episode['ordering_checks'], events)
        event_count += len(events); order_count += len(episode['ordering_checks'])
    value = lambda event: event['observation']['values']
    text = lambda event: event['observation']['text']
    d196, d188, d364, d368 = (event_maps[key] for key in ('D196', 'D188', 'D364', 'D368'))
    require('ONLY legal strategy' in text(d196['D196-E01']) and 'genuinely new' in text(d196['D196-E02']), 'Universal wording and reopening exception must both remain')
    require('avoids connected-component propagation' in text(d196['D196-E03']) and value(d196['D196-E04'])['cost'] == 2300, 'Finite-signature result changed')
    require(value(d196['D196-E06'])['cost'] == 2360 and value(d196['D196-E06'])['ok'] is True
            and value(d196['D196-E06'])['candidate_sha_prefix'] != value(d196['D196-E04'])['candidate_sha_prefix'], 'Source-bound baseline/result contrast differs')
    require('PASS 2000' in text(d196['D196-E05']), 'Fresh result absent')
    for events in event_maps.values():
        for event in events.values():
            if event['kind'] == 'ledger_receipt':
                receipt = value(event)
                require(receipt['right'] + receipt['wrong'] == 266, 'Stored receipt count differs')
                require(not receipt['ok'] or receipt['wrong'] == 0, 'Incorrect stored candidate relabeled accepted')
                require(not receipt['banked'] or receipt['ok'], 'Rejected candidate relabeled promoted')
                require(re.fullmatch(r'[a-f0-9]{16}', receipt['candidate_sha_prefix']), 'Historical candidate identity malformed')
    factored, fresh, repaired = value(d188['D188-E02']), value(d188['D188-E03']), value(d188['D188-E06'])
    require(factored['cost'] == 127 and factored['ok'] is True and repaired['cost'] == 115 and repaired['ok'] is True, 'Repair candidate sequence differs')
    require(fresh['candidate_sha_prefix'] == factored['candidate_sha_prefix'] and fresh['fresh_right'] + fresh['fresh_wrong'] == fresh['fresh_total'] == 2000
            and fresh['fresh_wrong'] == 5, 'Bank/fresh receipt linkage or failure changed')
    paired = value(d188['D188-E05'])
    require(paired['candidate_order'] == ['unfactored_129', 'factored_127', 'self_product_115']
            and paired['fresh_total'] == 2000 and paired['latent_label_matches'] == [1999, 1992, 1999]
            and paired['disagreements_with_unfactored_reference'] == [0, 7, 0], 'Paired comparators or label ambiguity collapsed')
    bad, good = value(d188['D188-E07']), value(d188['D188-E09'])
    require(bad['cost'] == good['cost'] == 109 and bad['ok'] is False and bad['wrong'] == 94 and good['ok'] is True
            and bad['candidate_sha_prefix'] != good['candidate_sha_prefix'], 'Same-cost rejected and accepted programs conflated')
    require('minimal in its spatial part' in text(d188['D188-E08']), 'Component-bound scope missing')
    require('middle U logit is left negative' in text(d364['D364-E01']) and 'exit_code 124' in text(d364['D364-E02']), 'Partial-output or timeout negative erased')
    promoted, deployed, older = (value(d364[f'D364-E{i:02d}']) for i in (4, 5, 6))
    require(promoted['cost'] == deployed['cost'] == older['candidate_cost'] == 4888
            and promoted['candidate_sha_prefix'] == deployed['candidate_sha_prefix'] == older['candidate_sha_prefix'], 'Local/deployment candidate linkage differs')
    require(deployed['verdict'] == 'FAIL' and deployed['retained_cost'] == older['baseline_cost'] == 5067
            and deployed['recorded_score'] < deployed['control_score'] and deployed['control_score'] != older['control_score'], 'Rollback or conflicting control metadata erased')
    require(d364['D364-E05']['time_utc'] is None and d364['D364-E06']['time_utc'] is None, 'Mutable submission metadata given invented event time')
    require('static translation tensor' in text(d368['D368-E01']) and 'direct-Einsum' in text(d368['D368-E01']), 'Rank obstruction scope missing')
    require('scorer explicitly rejects' in text(d368['D368-E02']) and 'Scan' in text(d368['D368-E02']) and 'Loop' in text(d368['D368-E02']), 'Admissibility stopping reason missing')
    require('160-byte' in text(d368['D368-E04']) and '852' in text(d368['D368-E05']), 'Cost obstruction or unchanged incumbent missing')
    process_events = verify_events(process['events'])
    require(not all_ids.intersection(process_events), 'Process and task event IDs collide')
    policies = {r['source_id']: r for r in policy_rows}
    # Further concrete chain/receipt checks are below; source links remain
    # selected-record consistency, not authenticated deployment exposure.
    require(process['operator_role_class'] == 'process_level_steering_not_task_solution_review' and process['operator_role'], 'Operator role changed')
    require(set(process_events) == {f'PCOVERAGE-E{i:02d}' for i in range(1, 6)} | {f'PCONTRACT-E{i:02d}' for i in range(1, 7)}, 'Process request/correction chain incomplete')
    chains = {chain['id']: chain for chain in process['chains']}
    require(len(process['chains']) == 2 and set(chains) == {'PCOVERAGE', 'PCONTRACT'}, 'Process chain missing or duplicated')
    for event in process_events.values():
        require(event['actor'] == ('human_operator' if event['kind'] == 'operator_request' else 'agent'), 'Process steering and agent diagnosis conflated')
    for chain in process['chains']:
        require(chain['event_ids'] and all(e in process_events for e in chain['event_ids']), 'Process chain event missing')
        count = 5 if chain['id'] == 'PCOVERAGE' else 6
        ids = [f"{chain['id']}-E{i:02d}" for i in range(1, count+1)]
        require(chain['event_ids'] == ids and {tuple(pair) for pair in chain['ordering_checks']} == set(zip(ids, ids[1:])), 'Process request-to-correction ordering removed')
        require(chain['decision'] and chain['limitations'], 'Process chain lacks decision or limits')
        verify_ordering(chain['ordering_checks'], process_events)
        order_count += len(chain['ordering_checks'])
    require(len(process['source_links']) == 3 and {link['policy_source_id'] for link in process['source_links']} == {'P03', 'P04', 'P05'}, 'Source-policy transition links incomplete')
    for link in process['source_links']:
        require(link['policy_source_id'] in policies and ('event_id' in link) != ('chain_id' in link), 'Policy-source link unresolved or ambiguous')
        if 'event_id' in link:
            require(link['event_id'] in process_events, 'Linked process event missing')
            require(stamp(process_events[link['event_id']]['time_utc']) == stamp(policies[link['policy_source_id']]['observed_commit_utc']), 'Policy event and source snapshot chronology differ')
        else:
            require(link['chain_id'] == 'PCOVERAGE' and link['policy_source_id'] == 'P05', 'Linked process chain missing or incorrect')
    require('not three-day round robin' in text(process_events['PCOVERAGE-E04']) and 'bounded pass' in text(process_events['PCOVERAGE-E05']), 'Operator correction/implemented contract missing')
    require('all 70' in text(process_events['PCONTRACT-E02']) and 'self-imposed' in text(process_events['PCONTRACT-E04'])
            and 'U70 is a secondary robustness annotation' in text(process_events['PCONTRACT-E06']), 'Benchmark-contract distinction missing')
    return {'selected_task_episodes': len(case_map), 'selected_task_events': event_count,
            'selected_process_events': len(process_events), 'chronology_checks': order_count,
            'source_authentication': False, 'policy_effect_estimation': False,
            'outcome_masked_evaluation': False, 'author_task_solution_audit_observed': False}


def verify(root=None):
    root = Path(root) if root is not None else Path(__file__).resolve().parent
    require({p.name for p in root.iterdir() if p.is_file()} == FILES, 'Decision packet file inventory differs')
    require(all((root/name).is_file() and not (root/name).is_symlink() for name in FILES), 'Decision evidence must be regular local files')
    tables = {name: read_table(root, name) for name in COLUMNS}
    with (root.parent/'data/competition_progress.csv').open(newline='') as handle:
        legacy = list(csv.DictReader(handle))
    statistics = verify_population(tables, json.loads((root/'SUMMARY.json').read_text()), legacy)
    curated = verify_curated(json.loads((root/'episodes.json').read_text()), json.loads((root/'process.json').read_text()), tables['policy_source_history.csv'])
    return {'status': 'PASS_derived_counts_selected_receipts_and_chronology_only',
            'population': statistics, 'curated': curated, 'original_programs_executed_this_invocation': 0,
            'source_authenticity_checked': False, 'search_policy_effect_or_accuracy_estimated': False}


if __name__ == '__main__':
    print(json.dumps(verify(), indent=2, sort_keys=True))


==> anc/evidence/diagnostics.py <==
#!/usr/bin/env python3
"""Deterministic two-case mathematical checks; never execute a historical program.

F2 evaluates the disclosed exact P002 formula followed by ONE final rounding.
Its separate post-hoc source model evaluates a fixed rounded left fold.
F1 evaluates the disclosed source-coordinate SUPPORT maps, not native MaxPool.
All inputs below are newly authored synthetic grids. Standard library only.
"""
from collections import Counter
import csv
from decimal import Decimal, localcontext
from fractions import Fraction
import json
import re
import runpy
from pathlib import Path

ROOT = Path(__file__).resolve().parent
CANVAS = 30
COLORS = 10


def require(condition, message):
    if not condition:
        raise ValueError(message)


def exact_binary32(raw_hex):
    """Decode IEEE-754 fields directly, without float/struct/NumPy conversion."""
    raw = bytes.fromhex(raw_hex)
    require(len(raw) == 4, "binary32 needs four bytes")
    bits = int.from_bytes(raw, "little")
    sign, exponent, fraction = bits >> 31, (bits >> 23) & 255, bits & (2**23-1)
    require(exponent != 255, "nonfinite coefficient")
    significand = fraction + (2**23 if exponent else 0)
    power = (exponent - 127 - 23) if exponent else -149
    result = Fraction(significand * 2**power) if power >= 0 else Fraction(significand, 2**-power)
    return -result if sign else result


def round_subnormal_units(value):
    """Nearest-even integer on [0,2^23); result is a binary32 multiple of u."""
    require(0 <= value < 2**23, "only subnormal-range exact values are modeled")
    q, r = divmod(value.numerator, value.denominator)
    return q + int(r * 2 > value.denominator or (r * 2 == value.denominator and q % 2))


def decimal(value):
    with localcontext() as context:
        context.prec = 42
        return str(Decimal(value.numerator) / Decimal(value.denominator))


def tensor_from_grid(grid):
    return tuple(r < len(grid) and c < len(grid[0]) and grid[r][c] == color
                 for color in range(COLORS) for r in range(CANVAS) for c in range(CANVAS))


def mismatch_counts(actual, target):
    require(len(actual) == len(target) == 9000, "compare the complete encoded output")
    return {"entries_compared": len(target),
            "extra_positive_entries": sum(a and not b for a, b in zip(actual, target)),
            "missing_positive_entries": sum(b and not a for a, b in zip(actual, target))}


def f2_check(specification=None, evidence=None):
    if specification is None:
        specification = json.loads((ROOT / "replay/P002_GRAPH.json").read_text())
    if evidence is None:
        evidence = json.loads((ROOT / "mechanism_evidence.json").read_text())
    nodes = specification["graph"]["nodes"]
    require(len(nodes) == 1 and nodes[0]["operator"] == "Einsum", "expected one disclosed Einsum")
    node = nodes[0]
    require(node["inputs"] == ["input"] * 24 + ["scale"] * 26,
            "expected 23 count inputs, one occupancy input, and 26 scalar operands")
    expression, output_labels = node["equation"].split("->")
    terms = expression.split(",")
    require(len(terms) == 50 and output_labels == "bchw", "unexpected count/scalar equation")
    require(all(len(term) == 4 and term.startswith("bc") for term in terms[:23]),
            "expected 23 independent color-count factors")
    spatial_labels = "".join(term[2:] for term in terms[:23])
    require(len(set(spatial_labels)) == 46 and not (set(spatial_labels) & set("bcdhwq")),
            "count factors must have independent summed spatial indices")
    require(terms[23] == "bdhw" and terms[24:] == ["q"] * 26,
            "unexpected occupancy or repeated scalar factors")
    require(len(specification["graph"]["initializers"]) == 1, "expected one stored initializer")
    initializer = specification["graph"]["initializers"][0]
    require(initializer["name"] == "scale" and initializer["dtype"] == 1 and initializer["dimensions"] == [1],
            "expected one float32 stored scalar")
    a = exact_binary32(initializer["raw_hex"])
    require(a == Fraction(2665831, 2**28), "unexpected disclosed scalar")
    u = Fraction(1, 2**149)
    probes = evidence["numerical_probes"]["P002"]["measurements"]
    require(len(probes) == 3 and [probe["designated_count"] for probe in probes] == [1, 2, 3],
            "expected designated count-one/count-two/count-three historical probes")
    historical = {}
    for probe in probes:
        count = probe["designated_count"]
        units = Fraction(probe["min_live"]) / u
        require(probe["min_live"] == probe["max_live"] and units.denominator == 1,
                "historical amplitude must be constant integral units of u")
        require(probe["positive_blank"] == 0 and probe["all_output_values_finite"] is True,
                "unexpected historical padding or finiteness observation")
        require(probe["positive_live"] == (9 if units > 0 else 0),
                "historical amplitude and support must agree")
        historical[count] = int(units)
    require(historical == {1: 0, 2: 0, 3: 5611}, "historical published observations changed")
    rows = []
    for count in (1, 2, 3):
        units = count**23 * a**26 / u
        rows.append({"count": count, "exact_value_over_u_decimal": decimal(units),
                     "single_final_round_units_u": round_subnormal_units(units),
                     "historical_recorded_units_u": historical[count]})
    units_two = 2**23 * a**26 / u
    excess = units_two - Fraction(1, 2)
    require(units_two == Fraction(2665831**26, 2**556), "closed-form identity")
    require(2665831**26 > 2**555, "count two lies strictly above the half-u tie")
    require([row["single_final_round_units_u"] for row in rows] == [0, 1, 5611],
            "unexpected round-once result")
    grid = ((1, 2, 1), (3, 4, 2), (3, 5, 1))
    counts = Counter(color for row in grid for color in row)
    winner = max(counts, key=counts.get)
    target = tensor_from_grid(((winner,) * 3,) * 3)
    coeff = {color: round_subnormal_units(counts[color]**23 * a**26 / u)
             for color in range(COLORS)}
    output = tuple(r < 3 and c < 3 and coeff[color] > 0
                   for color in range(COLORS) for r in range(CANVAS) for c in range(CANVAS))
    mismatch = mismatch_counts(output, target)
    require(mismatch["extra_positive_entries"] == 18 and mismatch["missing_positive_entries"] == 0,
            "round-once P002 formula must wrongly retain both count-two colors")
    profile_extra = {}
    for profile in ((3, 2, 2, 1, 1), (3, 2, 1, 1, 1, 1)):
        profile_extra[str(profile)] = 9 * sum(round_subnormal_units(n**23 * a**26 / u) > 0
                                             for n in profile if n != 3)
    require(sorted(profile_extra.values()) == [9, 18], "both retained profiles must fail")
    return {"scope": "Exact disclosed P002 formula then one final rounding, NOT native execution",
            "scale_exact": str(a), "u": "2^-149", "rows": rows,
            "count_two_exact_units_u": "2665831^26 / 2^556",
            "count_two_excess_over_half_u_decimal": decimal(excess),
            "strict_integer_inequality_verified": "2665831^26 > 2^555",
            "historical_observation_source": "mechanism_evidence.json numerical_probes.P002.measurements; not re-executed",
            "new_synthetic_grid": grid, "full_output": mismatch,
            "expected_extra_entries_by_retained_profile": profile_extra,
            "native_contraction_order_recovered": False}


def mapped_support(grid, axis):
    """Positive-support interpretation of a separable spatial sampling map."""
    mapping = {row["output_index"]: row["logical_input_indices"] for row in axis}
    return tuple(any(grid[i][j] == color
                     for i in mapping.get(r, ()) for j in mapping.get(c, ()))
                 for color in range(COLORS) for r in range(CANVAS) for c in range(CANVAS))


def construction_maps(specification):
    """Derive both axes from source-derived attributes, never build an ONNX graph."""
    require(specification["evidence_kind"] == "source_derived_literal_construction_attributes_not_model_bytes",
            "construction evidence must identify source attributes, not model bytes")
    require(specification["operator"] == "MaxPool" and specification["opset_version"] == 10
            and specification["ir_version"] == 10, "unexpected recorded operator/version")
    require(specification["input_dtype"] == specification["output_dtype"] == "float32"
            and specification["declared_input_shape"] == specification["declared_output_shape"] == [1, 10, 30, 30]
            and specification["logical_axis_size"] == 3 and specification["encoded_axis_size"] == 30,
            "unexpected declared construction interface")
    require(specification["pads_order"] == ["begin_height", "begin_width", "end_height", "end_width"],
            "unexpected recorded padding order")
    require(specification["general_window_equation"] == "W_i = {i * stride - pad_begin + j * dilation : j = 0,...,kernel_size-1}",
            "unexpected parameter-to-window equation")
    require(specification["early_candidate_byte_identities_recovered"] is False
            and specification["G002_equals_P003_established"] is False
            and specification["source_authenticity_checked_by_public_diagnostic"] is False,
            "early identity and source-authenticity limits must remain explicit")
    require(not re.search(r"https?://", json.dumps(specification)), "construction metadata must contain no URLs")
    records = specification["constructions"]
    require(len(records) == 2 and [row["construction_group_id"] for row in records] == ["G001", "G002"],
            "expected two source construction groups")
    for value in [specification["source_snapshot_sha256"]] + [row["source_record_sha256"] for row in records]:
        require(type(value) is str and re.fullmatch(r"[0-9a-f]{64}", value) is not None,
                "source-record digest must be a full SHA256, not a model identity")
    expected = {
        "G001": {"kernel_shape": [2, 2], "dilations": [3, 3], "strides": [-1, -1], "pads": [-2, -2, -53, -53]},
        "G002": {"kernel_shape": [3, 3], "dilations": [10, 10], "strides": [-11, -11], "pads": [-2, -2, -326, -326]},
    }
    result = {}
    for record in records:
        group, attributes = record["construction_group_id"], record["attributes"]
        require(record["early_candidate_model_sha256"] is None, "early candidate bytes remain unknown")
        require(attributes == expected[group] and all(type(value) is int for values in attributes.values() for value in values),
                "recorded literal construction attributes changed")
        axes = []
        for axis in (0, 1):
            support = []
            for output in range(CANVAS):
                window = [output * attributes["strides"][axis] - attributes["pads"][axis]
                          + offset * attributes["dilations"][axis] for offset in range(attributes["kernel_shape"][axis])]
                live = [index for index in window if 0 <= index < 3]
                if live:
                    support.append({"output_index": output, "logical_input_indices": live})
            axes.append(support)
        require(axes[0] == axes[1], "derived axis maps must agree")
        result[group] = axes[0]
    return result


def f1_check(evidence=None, attempts=None, construction=None):
    if evidence is None:
        evidence = json.loads((ROOT / "mechanism_evidence.json").read_text())
    lineage = evidence["f1_lineage"]
    maps = evidence["f1_lineage"]["rotation_coordinate_analysis"]
    require(maps["logical_axis_size"] == 3 and maps["encoded_axis_size"] == 30 and
            maps["both_axes_share_map"] is True, "unexpected spatial domain or axis relation")
    require(lineage["rotation_candidate"]["early_repaired_equals_formal_candidate"] == "not_established",
            "G002/P003 byte identity must remain unestablished")
    if construction is None:
        construction = json.loads((ROOT / "replay/F1_CONSTRUCTION.json").read_text())
    derived = construction_maps(construction)
    before, after = derived["G001"], derived["G002"]
    require(before == maps["failed_axis_support"], "G001 source support map differs from literal-attribute derivation")
    require(after == maps["repaired_axis_support"], "G002 source support map differs from literal-attribute derivation")
    require(before == [{"output_index": i, "logical_input_indices": [2-i % 3]}
                       for i in range(6)], "unexpected G001 source support map")
    require(after == [{"output_index": i, "logical_input_indices": [2-i]}
                      for i in range(3)], "unexpected G002 source support map")
    # Actual P003 coordinate law from its retained formal validation record:
    # W_i={2-11i,12-11i,22-11i}. This is source-coordinate arithmetic, NOT
    # a claim about native kernel semantics or byte identity with early G002.
    formal_axis = []
    for i in range(CANVAS):
        live = [index for index in (2-11*i, 12-11*i, 22-11*i) if 0 <= index < 3]
        if live:
            formal_axis.append({"output_index": i, "logical_input_indices": live})
    require(formal_axis == after, "formal P003 coordinate law must give the repaired logical support")
    if attempts is None:
        with (ROOT / "data/original_runtime_attempts.csv").open(newline="") as handle:
            attempts = list(csv.DictReader(handle))
    selected = {row["record_id"]: row for row in attempts if row["record_id"] in ("A001", "A005")}
    require(set(selected) == {"A001", "A005"}, "expected two selected historical rotation receipts")
    historical_passes = {}
    for record, group, expected_right in (("A001", "G001", 0), ("A005", "G002", 266)):
        row = selected[record]
        right, wrong = int(row["right"]), int(row["wrong"])
        require(int(row["task"]) == 87 and right == expected_right and right + wrong == 266,
                "selected historical rotation outcome changed")
        historical_passes[group] = f"{right}/{right+wrong}"
    grid = ((1, 2, 3), (4, 5, 6), (7, 8, 9))
    rotation = tuple(tuple(reversed(row)) for row in reversed(grid))
    target = tensor_from_grid(rotation)
    outputs = {"G001_source_map": mapped_support(grid, before),
               "G002_source_map": mapped_support(grid, after)}
    results = {name: mismatch_counts(output, target) for name, output in outputs.items()}
    require(results["G001_source_map"]["extra_positive_entries"] == 27, "four-copy effect")
    require(results["G001_source_map"]["missing_positive_entries"] == 0, "visible rotation retained")
    require(results["G002_source_map"]["extra_positive_entries"] == 0, "repair removes padding support")
    require(results["G002_source_map"]["missing_positive_entries"] == 0, "repair retains visible rotation")
    # This is an algebraic property of the disclosed map, not a native graph run.
    require(all(row["logical_input_indices"] == [2-row["output_index"]] for row in after),
            "G002 support map must equal the half-turn on the logical domain")
    return {"scope": "Decoded source-coordinate SUPPORT model; NOT native runtime output",
            "construction_metadata": "replay/F1_CONSTRUCTION.json",
            "parameter_to_map_derivation_executed": True,
            "derived_axis_support": derived,
            "source_record_hashes_are_model_hashes": False,
            "source_call_literals_authenticated_this_invocation": False,
            "new_synthetic_grid": grid, "desired_visible_half_turn": rotation,
            "both_visible_half_turns_agree": True, "full_output": results,
            "formal_P003_recorded_coordinate_law": "W_i={2-11i,12-11i,22-11i}",
            "formal_P003_law_logical_support_matches_G002_map": True,
            "formal_P003_law_scope": "Retained coordinate statement evaluated arithmetically; not native kernel semantics, cost proof, or G002 byte identification",
            "failed_first_6x6": [list(rotation[r % 3]) * 2 for r in range(6)],
            "repaired_first_6x6": [list(rotation[r]) + [None] * 3 if r < 3 else [None] * 6
                                   for r in range(6)],
            "null_means": "no positive channel (encoded padding), not color zero",
            "historical_087_stored_passes": historical_passes,
            "historical_rotation_observation_source": "data/original_runtime_attempts.csv A001 and A005; not re-executed",
            "early_candidate_byte_ids_recovered": False,
            "G002_byte_equality_with_P003_established": False}


def run_checks():
    f2, f1 = f2_check(), f1_check()
    source_model = runpy.run_path(str(ROOT / "replay/source_schedule.py"))["check"]()
    require([Fraction(row["final_units_u"]) for row in source_model["rows"]]
            == [row["historical_recorded_units_u"] for row in f2["rows"]],
            "conditional source-model prediction differs from the separate historical observations")
    return {"status": "PASS", "native_graphs_executed": 0,
            "source_authenticity_checked": False, "F2": f2, "F1": f1,
            "F2_source_schedule": source_model}


def main():
    print(json.dumps(run_checks(), indent=2))


if __name__ == "__main__":
    main()


==> anc/evidence/effort_parameters.json <==
{
  "scenario_order": [
    "low",
    "central",
    "high"
  ],
  "base_pre_input_minutes": {
    "app_command": [
      0.1,
      0.3,
      1.0
    ],
    "monitoring": [
      0.25,
      1.0,
      3.0
    ],
    "acknowledgment": [
      0.15,
      0.5,
      2.0
    ],
    "operational": [
      0.5,
      2.0,
      8.0
    ],
    "orchestration": [
      0.75,
      3.0,
      10.0
    ],
    "design_or_correction": [
      2.0,
      8.0,
      25.0
    ],
    "long_or_imported_material": [
      0.5,
      2.0,
      6.0
    ],
    "ambiguous": [
      0.5,
      2.0,
      8.0
    ]
  },
  "calibration_status": "UNCALIBRATED analyst-chosen conditional scenarios",
  "reading": {
    "words_per_minute": [
      300,
      200,
      120
    ],
    "fraction_of_latest_response_read": [
      0.25,
      0.5,
      1.0
    ],
    "maximum_minutes": [
      2.0,
      6.0,
      15.0
    ],
    "missing_response_minutes": [
      0.25,
      1.0,
      3.0
    ],
    "known_no_response_minutes": [
      0.0,
      0.0,
      0.0
    ],
    "categories_with_reading": [
      "monitoring",
      "acknowledgment",
      "operational",
      "orchestration",
      "design_or_correction",
      "long_or_imported_material",
      "ambiguous"
    ]
  }
}


==> anc/evidence/history/README.md <==
# Inspect the old search's actual operations

The [literal-source capsule](search_source.json) contains 70 unchanged lines
from ten selected slices of the retained authored search code, plus two numeric
configuration fields. It exposes the implementation behind the
[`historical_abstraction`](../mechanism_evidence.json) specification: finite-probe
float32 contractions, strict-positive decoding, packed-support signatures,
bounded representatives, and a repeated-input builder with no initializer
argument. The six-atom value appears in both the CLI default and retained state;
this is not proof of the arguments used by every historical invocation.

Run from the supplement root:

```sh
python3 history/verify.py
```

This standard-library-only check recomputes the slice hashes and uses Python's
syntax tree to inspect the selected operations and compare source defaults with
the two retained fields. It does not import or execute the code, NumPy, ONNX,
the search, or either successful candidate. The source slices are reading
material, not a standalone solver. Surrounding projection/resource filters,
expansion scheduling and original-runtime validation remain omitted.

Source holders can additionally supply a directory containing the exact retained
files under the aliases `old_search.py` and `old_search_state.json`:

```sh
python3 history/verify.py --source-dir SOURCE_DIRECTORY
```

That route checks both complete-file hashes, re-extracts every literal slice and
both JSON fields, and reports two source files checked. It prints no input paths
or source contents. The files are not distributed here, and original host paths
are not encoded in the capsule. Ordinary offline verification reports zero
source files re-extracted. The optional route checks **current retained snapshot
consistency**, not an immutable historical executed version.

Selection was targeted at already-reported implementation claims, not at
estimating search success or a complete attempt denominator. No words inside
the code slices were redacted or normalized; omitted code is outside their
declared line ranges. File/snippet hashes do not authenticate private records.
The separate scalar-irrelevance quotation X001 is a reported rationale, not the
implemented signature. These source slices do not show that X001 controlled
search, that P001/P002 were generated and pruned, or that changing one restriction
caused success. This improves inspection and extraction reproducibility, not
causal evidence or independent authentication of the history. See the
[historical guide](../MECHANISM_EVIDENCE.md#task-129-what-the-earlier-abstraction-excluded)
for the retained explanation/receipt sequence and candidate-identity limits.


==> anc/evidence/history/search_source.json <==
{
  "schema_version": 1,
  "evidence_status": "SELECTED_LITERAL_RETAINED_SOURCE_NOT_SEARCH_REPLAY",
  "selection_rule": "Ten source slices selected to expose the already-reported probe encoding, numerical evaluation, support signature, representative limit and initializer-free builder; two retained configuration fields cross-check the bounds. This is not a complete source release or a sample of search attempts.",
  "text_policy": "Exact contiguous source lines, including whitespace and final newlines; no redactions inside slices. Unselected code and all original paths are omitted. Canonical filenames are source-holder input aliases, not original locations.",
  "source_authenticity_checked": false,
  "old_search_executed": false,
  "sources": [
    {
      "source_id": "S001",
      "filename": "old_search.py",
      "sha256": "c0f338028217726968e8e0df3b143764f8c3263699a2484212bf769c6a5732c0",
      "kind": "retained_authored_search_code"
    },
    {
      "source_id": "S002",
      "filename": "old_search_state.json",
      "sha256": "24848379bd48f4569e70a658e05db561b19951717f91f1718867a449383bf5b4",
      "kind": "retained_search_state"
    }
  ],
  "snippets": [
    {
      "snippet_id": "H001",
      "source_id": "S001",
      "symbol": "probe_rows",
      "first_line": 92,
      "last_line": 95,
      "text": "def probe_rows(task: int) -> list[dict]:\n    authored = task_rows(task, \"authored\")[:2]\n    generated = task_rows(task, \"generator\")[:2]\n    return authored + generated if generated else authored\n",
      "sha256": "3f3d25c04b186fd485e18458c50cc456dcea30ed2225d07b4bacfc0ee5b0aea3"
    },
    {
      "snippet_id": "H002",
      "source_id": "S001",
      "symbol": "envelope",
      "first_line": 98,
      "last_line": 105,
      "text": "def envelope(rows: list[dict]) -> int:\n    extent = 1\n    for row in rows:\n        for key in (\"input\", \"output\"):\n            grid = row[key]\n            extent = max(extent, len(grid), max(map(len, grid)))\n    # One blank sentinel catches unconstrained/broadcast boundary behavior.\n    return min(30, extent + (extent < 30))\n",
      "sha256": "0fa8d7ca7b785515f8dfc9524ab312bc84a877347dc078ff522667977591cde1"
    },
    {
      "snippet_id": "H003",
      "source_id": "S001",
      "symbol": "encode",
      "first_line": 108,
      "last_line": 114,
      "text": "def encode(grid: list[list[int]], size: int = 30) -> np.ndarray:\n    out = np.zeros((10, size, size), np.float32)\n    for row, values in enumerate(grid):\n        for col, color in enumerate(values):\n            if row < size and col < size:\n                out[int(color), row, col] = 1.0\n    return out\n",
      "sha256": "54c3f381d8259de0c6d5e8374aeed699f4396e43548d248250a1cf524c30b3c9"
    },
    {
      "snippet_id": "H004",
      "source_id": "S001",
      "symbol": "compact_corpus",
      "first_line": 117,
      "last_line": 122,
      "text": "def compact_corpus(task: int):\n    rows = probe_rows(task)\n    size = envelope(rows)\n    x = np.stack([encode(row[\"input\"], size) for row in rows])\n    y = np.stack([encode(row[\"output\"], size).astype(bool) for row in rows])\n    return rows, size, x, y\n",
      "sha256": "0ed3ecfe684433e1839d1aba94e8c8b15cd5637d0d9b3b49e21fbcd7e573e4db"
    },
    {
      "snippet_id": "H005",
      "source_id": "S001",
      "symbol": "run_query",
      "first_line": 149,
      "last_line": 152,
      "text": "def run_query(query: dict, x: np.ndarray) -> np.ndarray:\n    equation = query[\"equation\"].replace(\"n\", \"b\")\n    return np.einsum(equation, *([x] * int(query[\"k\"])),\n                     optimize=\"greedy\") > 0\n",
      "sha256": "4e8ec64f1728ed684def7a627bb1562ef9b519c35f4306a816af9b7a82d3ddc8"
    },
    {
      "snippet_id": "H006",
      "source_id": "S001",
      "symbol": "semantic_hash",
      "first_line": 167,
      "last_line": 169,
      "text": "def semantic_hash(pred: np.ndarray) -> str:\n    return hashlib.blake2b(np.packbits(pred, axis=None).tobytes(),\n                           digest_size=12).hexdigest()\n",
      "sha256": "6d35215168c79f7146efc5a7b7fba753aa334207f5fa1adba326f4066c9d7590"
    },
    {
      "snippet_id": "H007",
      "source_id": "S001",
      "symbol": "query_record",
      "first_line": 172,
      "last_line": 181,
      "text": "def query_record(query: dict, pred: np.ndarray, target: np.ndarray,\n                 cost: int) -> dict:\n    return {\n        \"atoms\": query[\"atoms\"],\n        \"equation\": query[\"equation\"],\n        \"k\": int(query[\"k\"]),\n        \"false_positives\": int(np.count_nonzero(pred & ~target)),\n        \"semantic_hash\": semantic_hash(pred),\n        \"compact_opt_cost\": int(cost),\n    }\n",
      "sha256": "8754c4bf7ec710e56db5ebbf75b714ced2c523c2814be7e112f80bfae8854e93"
    },
    {
      "snippet_id": "H008",
      "source_id": "S001",
      "symbol": "diverse_beam",
      "first_line": 184,
      "last_line": 197,
      "text": "def diverse_beam(rows: list[dict], width: int, per_signature: int = 3) -> list[dict]:\n    rows.sort(key=lambda row: (row[\"false_positives\"],\n                               row[\"compact_opt_cost\"], row[\"equation\"]))\n    counts: Counter[str] = Counter()\n    kept = []\n    for row in rows:\n        sig = row[\"semantic_hash\"]\n        if counts[sig] >= per_signature:\n            continue\n        counts[sig] += 1\n        kept.append(row)\n        if len(kept) >= width:\n            break\n    return kept\n",
      "sha256": "e162868d63cabf4660523a0a7aeaace8aaaf1937b35d3d36ef8df8ba936e0f96"
    },
    {
      "snippet_id": "H009",
      "source_id": "S001",
      "symbol": "make_model",
      "first_line": 392,
      "last_line": 404,
      "text": "def make_model(equation: str) -> onnx.ModelProto:\n    arity = equation.split(\"->\", 1)[0].count(\",\") + 1\n    graph = helper.make_graph(\n        [helper.make_node(\"Einsum\", [\"input\"] * arity, [\"output\"],\n                          equation=equation)],\n        \"relational_portfolio\",\n        [helper.make_tensor_value_info(\"input\", TensorProto.FLOAT, GRID)],\n        [helper.make_tensor_value_info(\"output\", TensorProto.FLOAT, GRID)],\n    )\n    return helper.make_model(\n        graph, ir_version=10,\n        opset_imports=[helper.make_opsetid(\"\", 12)],\n    )\n",
      "sha256": "b5d1b4addfba48461ea0fcc093f8747db79d7b8f7f3180314f5b6db979434fb6"
    },
    {
      "snippet_id": "H010",
      "source_id": "S001",
      "symbol": "max_atoms_argument",
      "first_line": 765,
      "last_line": 765,
      "text": "    parser.add_argument(\"--max-atoms\", type=int, default=6)\n",
      "sha256": "869b91525e08d78d821c77ea6f3e3c77d67c670545ae30114aedd20a9de4a8b3"
    }
  ],
  "state_fields": [
    {
      "field_id": "H011",
      "source_id": "S002",
      "pointer": "/config/max_atoms",
      "value": 6
    },
    {
      "field_id": "H012",
      "source_id": "S002",
      "pointer": "/config/support_delta/semantic_diversity_per_signature",
      "value": 3
    }
  ],
  "scope_limits": [
    "The source-holder route matches current retained snapshots; no immutable historical source execution identity is established.",
    "Static syntax checks do not execute NumPy, ONNX, the old search or successful candidates, and do not establish full-program behavior.",
    "The six-atom values are a CLI default and retained configuration, not a proof that every historical invocation enforced the cap.",
    "Unselected surrounding code includes projection/resource filters, expansion scheduling and original-runtime validation. The capsule does not certify those paths.",
    "The scalar-exclusion quotation X001 is a separate historical rationale. This capsule does not show that rationale controlled search or that P001/P002 were generated and pruned.",
    "Source and snippet digests establish snapshot consistency only; they do not authenticate the private campaign or resolve selection bias, causal effectiveness or release/anonymity decisions."
  ]
}


==> anc/evidence/history/verify.py <==
#!/usr/bin/env python3
"""Inspect selected source syntax; never import or execute the old search."""
from __future__ import annotations

import argparse
import ast
import hashlib
import json
import re
import textwrap
from pathlib import Path


def require(condition, message):
    if not condition:
        raise ValueError(message)


def digest(raw):
    return hashlib.sha256(raw).hexdigest()


def same(node, expression):
    return ast.dump(node, include_attributes=False) == ast.dump(
        ast.parse(expression, mode="eval").body, include_attributes=False)


def assigned(function, name):
    values = [node.value for node in function.body if isinstance(node, ast.Assign)
              and any(isinstance(target, ast.Name) and target.id == name
                      for target in node.targets)]
    require(len(values) == 1, "Missing or ambiguous source assignment: " + name)
    return values[0]


def returned(function):
    require(isinstance(function.body[-1], ast.Return), "Missing terminal return")
    return function.body[-1].value


def static_properties(snippets, fields):
    """Derive selected properties from AST nodes, not packet assertion fields."""
    trees = {row["symbol"]: ast.parse(textwrap.dedent(row["text"]))
             for row in snippets}
    functions = {}
    for symbol, tree in trees.items():
        if symbol == "max_atoms_argument":
            continue
        require(len(tree.body) == 1 and isinstance(tree.body[0], ast.FunctionDef)
                and tree.body[0].name == symbol, "Invalid literal function slice")
        functions[symbol] = tree.body[0]

    probes = functions["probe_rows"]
    require(same(assigned(probes, "authored"), 'task_rows(task, "authored")[:2]')
            and same(assigned(probes, "generated"), 'task_rows(task, "generator")[:2]')
            and same(returned(probes), "authored + generated if generated else authored"),
            "Probe selection differs from the documented finite corpus")
    require(same(returned(functions["envelope"]), "min(30, extent + (extent < 30))"),
            "Compact envelope does not add the documented blank sentinel")
    encoder = functions["encode"]
    encoding = assigned(encoder, "out")
    require(isinstance(encoding, ast.Call) and same(encoding.func, "np.zeros")
            and len(encoding.args) == 2 and same(encoding.args[1], "np.float32")
            and same(returned(encoder), "out"), "Encoding is not binary32")
    corpus = functions["compact_corpus"]
    require(same(assigned(corpus, "rows"), "probe_rows(task)")
            and same(assigned(corpus, "size"), "envelope(rows)")
            and same(assigned(corpus, "x"),
                     'np.stack([encode(row["input"], size) for row in rows])')
            and same(returned(corpus), "(rows, size, x, y)"),
            "Finite-probe encoding pipeline differs")

    query = functions["run_query"]
    require(same(assigned(query, "equation"), 'query["equation"].replace("n", "b")'),
            "Query equation mapping differs")
    output = returned(query)
    require(isinstance(output, ast.Compare) and len(output.ops) == 1
            and isinstance(output.ops[0], ast.Gt) and same(output.comparators[0], "0"),
            "Query decoder is not strict positivity")
    contraction = output.left
    require(isinstance(contraction, ast.Call) and same(contraction.func, "np.einsum")
            and len(contraction.args) == 2 and same(contraction.args[0], "equation")
            and isinstance(contraction.args[1], ast.Starred)
            and same(contraction.args[1].value, '[x] * int(query["k"])')
            and len(contraction.keywords) == 1
            and contraction.keywords[0].arg == "optimize"
            and same(contraction.keywords[0].value, '"greedy"'),
            "Query is not the repeated-input greedy contraction")

    signature = returned(functions["semantic_hash"])
    require(same(signature,
                 "hashlib.blake2b(np.packbits(pred, axis=None).tobytes(), digest_size=12).hexdigest()"),
            "Signature does not hash packed finite-probe predictions")
    record = returned(functions["query_record"])
    require(isinstance(record, ast.Dict), "Missing query record dictionary")
    record_fields = {ast.literal_eval(key): value for key, value in zip(record.keys, record.values)}
    require(same(record_fields["semantic_hash"], "semantic_hash(pred)"),
            "Beam signature is not linked to observed predictions")

    beam = functions["diverse_beam"]
    defaults = dict(zip([arg.arg for arg in beam.args.args][-len(beam.args.defaults):],
                        beam.args.defaults))
    representatives = ast.literal_eval(defaults["per_signature"])
    require(type(representatives) is int and representatives == 3,
            "Unexpected per-signature default")
    loops = [node for node in beam.body if isinstance(node, ast.For)]
    require(len(loops) == 1 and same(loops[0].iter, "rows"), "Missing representative loop")
    loop = loops[0]
    require(same(assigned(loop, "sig"), 'row["semantic_hash"]'), "Beam uses a different grouping key")
    cap = [node for node in loop.body if isinstance(node, ast.If)
           and same(node.test, "counts[sig] >= per_signature")]
    require(len(cap) == 1 and len(cap[0].body) == 1
            and isinstance(cap[0].body[0], ast.Continue), "Signature cap does not skip excess rows")
    require(any(isinstance(node, ast.AugAssign) and isinstance(node.target, ast.Subscript)
                and same(node.target.value, "counts") and same(node.target.slice, "sig")
                and isinstance(node.op, ast.Add) and same(node.value, "1") for node in loop.body)
            and any(isinstance(node, ast.Expr) and same(node.value, "kept.append(row)")
                    for node in loop.body)
            and same(returned(beam), "kept"), "Representative count/retention differs")

    builder = functions["make_model"]
    require(same(assigned(builder, "arity"), 'equation.split("->", 1)[0].count(",") + 1'),
            "Builder arity does not follow the equation")
    graph = assigned(builder, "graph")
    require(isinstance(graph, ast.Call) and same(graph.func, "helper.make_graph")
            and len(graph.args) == 4 and not graph.keywords,
            "Graph builder has extra arguments, potentially including initializers")
    require(isinstance(graph.args[0], ast.List) and len(graph.args[0].elts) == 1,
            "Graph is not a single-node builder")
    node = graph.args[0].elts[0]
    require(isinstance(node, ast.Call) and same(node.func, "helper.make_node")
            and len(node.args) == 3 and same(node.args[0], '"Einsum"')
            and same(node.args[1], '["input"] * arity')
            and same(node.args[2], '["output"]'), "Builder operands are not repeated graph inputs")

    argument = trees["max_atoms_argument"].body
    require(len(argument) == 1 and isinstance(argument[0], ast.Expr), "Invalid CLI-default slice")
    call = argument[0].value
    require(isinstance(call, ast.Call) and same(call.func, "parser.add_argument")
            and same(call.args[0], '"--max-atoms"'), "Missing max-atoms CLI option")
    atom_defaults = [ast.literal_eval(kw.value) for kw in call.keywords if kw.arg == "default"]
    require(atom_defaults == [6], "Unexpected max-atoms default")
    require(fields["/config/max_atoms"] == atom_defaults[0]
            and fields["/config/support_delta/semantic_diversity_per_signature"] == representatives,
            "Retained configuration differs from selected source defaults")
    return {"input_dtype": encoding.args[1].attr, "decoder": "> 0",
            "contraction_planning": ast.literal_eval(contraction.keywords[0].value),
            "signature_input": "packed probe predictions", "default_representatives_per_signature": representatives,
            "default_and_retained_max_atoms": atom_defaults[0], "initializer_argument_supplied": False}


def verify(root=None, source_dir=None):
    """Return safe summary; optional aliases re-extract current source snapshots."""
    root = Path(root) if root is not None else Path(__file__).resolve().parent
    packet = json.loads((root / "search_source.json").read_text())
    require(set(packet) == {"schema_version", "evidence_status", "selection_rule", "text_policy",
                           "source_authenticity_checked", "old_search_executed", "sources", "snippets",
                           "state_fields", "scope_limits"}, "Unexpected capsule fields")
    require(packet["schema_version"] == 1 and packet["source_authenticity_checked"] is False
            and packet["old_search_executed"] is False, "Invalid capsule evidence status")
    sources = {row["source_id"]: row for row in packet["sources"]}
    require(len(sources) == len(packet["sources"]) == 2 and set(sources) == {"S001", "S002"},
            "Unexpected source inventory")
    for sid, alias in (("S001", "old_search.py"), ("S002", "old_search_state.json")):
        row = sources[sid]
        require(set(row) == {"source_id", "filename", "sha256", "kind"}
                and row["filename"] == alias and re.fullmatch(r"[0-9a-f]{64}", row["sha256"]),
                "Invalid canonical source alias or digest")
    snippets = packet["snippets"]
    expected_symbols = ("probe_rows", "envelope", "encode", "compact_corpus", "run_query",
                        "semantic_hash", "query_record", "diverse_beam", "make_model", "max_atoms_argument")
    require(len(snippets) == 10, "Missing or extra source slices")
    line_count = 0
    for index, (row, symbol) in enumerate(zip(snippets, expected_symbols), 1):
        require(set(row) == {"snippet_id", "source_id", "symbol", "first_line", "last_line", "text", "sha256"},
                "Unexpected source-slice fields")
        require(row["snippet_id"] == f"H{index:03}" and row["source_id"] == "S001"
                and row["symbol"] == symbol, "Invalid slice inventory")
        require(type(row["first_line"]) is int and type(row["last_line"]) is int
                and 0 < row["first_line"] <= row["last_line"], "Invalid source range")
        lines = row["text"].splitlines(keepends=True)
        require(row["text"].endswith("\n") and len(lines) == row["last_line"] - row["first_line"] + 1
                and digest(row["text"].encode()) == row["sha256"], "Literal slice digest or extent differs")
        line_count += len(lines)
    require(line_count == 70, "Unexpected total literal-source extent")
    fields = {}
    expected_fields = (("H011", "/config/max_atoms"),
                       ("H012", "/config/support_delta/semantic_diversity_per_signature"))
    require(len(packet["state_fields"]) == 2, "Unexpected retained-state fields")
    for row, (fid, pointer) in zip(packet["state_fields"], expected_fields):
        require(set(row) == {"field_id", "source_id", "pointer", "value"}
                and row["field_id"] == fid and row["source_id"] == "S002"
                and row["pointer"] == pointer and type(row["value"]) is int, "Invalid retained-state field")
        fields[pointer] = row["value"]
    properties = static_properties(snippets, fields)
    checked_sources = 0
    if source_dir is not None:
        raw = {}
        for sid, row in sources.items():
            try:
                raw[sid] = (Path(source_dir) / row["filename"]).read_bytes()
            except OSError:
                raise ValueError("Source-holder input unavailable: " + sid) from None
            require(digest(raw[sid]) == row["sha256"], "Source-holder snapshot digest differs: " + sid)
            checked_sources += 1
        original_lines = raw["S001"].decode().splitlines(keepends=True)
        for row in snippets:
            require("".join(original_lines[row["first_line"] - 1:row["last_line"]]) == row["text"],
                    "Source-holder literal extraction differs: " + row["snippet_id"])
        state = json.loads(raw["S002"])
        for pointer, value in fields.items():
            actual = state
            for key in pointer.strip("/").split("/"):
                actual = actual[key]
            require(type(actual) is int and actual == value, "Source-holder field extraction differs")
    return {"history_source_snippets": len(snippets), "history_literal_source_lines": line_count,
            "history_retained_state_fields": len(fields), "history_static_properties": properties,
            "history_source_files_reextracted": checked_sources,
            "history_source_authenticity_checked": False, "history_old_search_executions": 0}


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--source-dir", type=Path, help="Optional directory containing the two canonical source aliases")
    args = parser.parse_args()
    try:
        result = verify(source_dir=args.source_dir)
    except (ValueError, KeyError, TypeError, SyntaxError, IndexError) as error:
        print(json.dumps({"status": "FAIL", "error_kind": type(error).__name__,
                          "detail": "Selected capsule or source-holder input failed verification"}))
        raise SystemExit(1) from None
    print(json.dumps({"status": "PASS", **result}, sort_keys=True))


if __name__ == "__main__":
    main()


==> anc/evidence/mechanism_evidence.json <==
{
  "schema_version": 1,
  "record_status": "CURATED_SOURCE_DERIVED_EVIDENCE_NOT_RAW_TRANSCRIPT",
  "time_origin": "seconds_after_deadline_boundary",
  "source_authenticity_checked": false,
  "observation_text_policy": "Analyst transcription unless explicitly labeled contiguous_source_excerpt.",
  "excerpts": [
    {
      "excerpt_id": "X001",
      "event_id": "M014",
      "text_kind": "contiguous_source_excerpt",
      "excerpt": "A one-scalar initializer does not add a new threshold relation here: it can only scale or invert the monomial, so the genuine relational support delta remains cost 0.",
      "transformation": "Whitespace collapsed to single spaces only; surrounding material omitted; no internal words omitted.",
      "context": "Returned prior relational-audit report."
    },
    {
      "excerpt_id": "X002",
      "event_id": "M018",
      "text_kind": "contiguous_source_excerpt",
      "excerpt": "counts 1\u20132 become exactly zero while count 3 stays positive. This simultaneously performs mode selection and the 3\u00d73 support write\u2014precisely the composition our earlier Boolean/monotone Einsum audit could not see.",
      "transformation": "Whitespace collapsed to single spaces only; surrounding material omitted; no internal words omitted.",
      "context": "User-facing explanation before candidate write; excerpt begins mid-sentence and omits the preceding construction recipe."
    }
  ],
  "events": [
    {
      "event_id": "M001",
      "task": 53,
      "stage": "worker_dispatch",
      "post_deadline_seconds": 157507.707,
      "record_kind": "instruction",
      "text_kind": "analyst_transcribed_observation",
      "candidate_id": "",
      "observation": "Coordinator dispatches a revised research instruction to the worker.",
      "scope": "Instruction receipt is not an observed causal effect."
    },
    {
      "event_id": "M002",
      "task": 53,
      "stage": "preflight_A",
      "post_deadline_seconds": 157810.403,
      "record_kind": "returned_batch",
      "text_kind": "analyst_transcribed_observation",
      "candidate_id": "",
      "observation": "All 33 records are rejected by the checker for shape or dimension issues; none executes.",
      "scope": "Separate closing-worker batch; not an addition to the 105 main-loop candidates."
    },
    {
      "event_id": "M003",
      "task": 53,
      "stage": "preflight_B",
      "post_deadline_seconds": 157856.766,
      "record_kind": "returned_batch",
      "text_kind": "analyst_transcribed_observation",
      "candidate_id": "",
      "observation": "All 24 records satisfy checker and strict-shape preflight; 22 execute and two fail session initialization.",
      "scope": "Separate closing-worker batch; not an addition to the 105 main-loop candidates."
    },
    {
      "event_id": "M004",
      "task": 53,
      "stage": "full_task_launch",
      "post_deadline_seconds": 157909.641,
      "record_kind": "test_launch",
      "text_kind": "analyst_transcribed_observation",
      "candidate_id": "",
      "observation": "The worker launches the later full-task validation batch.",
      "scope": "Launch is not completion."
    },
    {
      "event_id": "M005",
      "task": 53,
      "stage": "full_task_batch",
      "post_deadline_seconds": 157946.191,
      "record_kind": "returned_batch",
      "text_kind": "analyst_transcribed_observation",
      "candidate_id": "",
      "observation": "Of 88 configurations, 47 pass all 60 stored cases at cost zero and 41 fail the checker.",
      "scope": "Separate closing-worker batch; not an addition to the 105 main-loop candidates."
    },
    {
      "event_id": "M006",
      "task": 53,
      "stage": "pivot_consolidation",
      "post_deadline_seconds": 158392.985,
      "record_kind": "cycle_return",
      "text_kind": "analyst_transcribed_observation",
      "candidate_id": "",
      "observation": "Cycle ten integrates the successful worker result and retains a provisional pivot with four assumptions and a falsifier.",
      "scope": "Post-success consolidation; not evidence that memory originated the construction."
    },
    {
      "event_id": "M007",
      "task": 87,
      "stage": "initial_adaptation",
      "post_deadline_seconds": 165626.805,
      "record_kind": "failed_stored_validation",
      "text_kind": "analyst_transcribed_observation",
      "candidate_id": "",
      "observation": "Initial rotation adaptation passes zero of 266 stored cases.",
      "scope": "A particular failed adaptation; not a proof that the task is inapplicable."
    },
    {
      "event_id": "M008",
      "task": 385,
      "stage": "failed_adaptation",
      "post_deadline_seconds": 165735.301,
      "record_kind": "failed_stored_validation",
      "text_kind": "analyst_transcribed_observation",
      "candidate_id": "",
      "observation": "The selected mirror-completion adaptation passes zero of 265 stored cases.",
      "scope": "Bounded failed attempt; no universal inapplicability conclusion."
    },
    {
      "event_id": "M009",
      "task": 87,
      "stage": "revised_adaptation",
      "post_deadline_seconds": 166260.239,
      "record_kind": "returned_stored_success",
      "text_kind": "analyst_transcribed_observation",
      "candidate_id": "",
      "observation": "A later rotation adaptation passes all 266 stored cases.",
      "scope": "Before/after sequence, not a one-factor ablation."
    },
    {
      "event_id": "M010",
      "task": 87,
      "stage": "adaptation_validation",
      "post_deadline_seconds": 166343.559,
      "record_kind": "returned_validation_and_transfer_check",
      "text_kind": "analyst_transcribed_observation",
      "candidate_id": "P003",
      "observation": "Additional task-adapted validation returns before bank promotion.",
      "scope": "The later accepted program, not the initially failing instantiation."
    },
    {
      "event_id": "M011",
      "task": 87,
      "stage": "bank_promotion",
      "post_deadline_seconds": 166403.0,
      "record_kind": "bank_promotion",
      "text_kind": "analyst_transcribed_observation",
      "candidate_id": "P003",
      "observation": "The rotation task receives a perfect-score bank promotion.",
      "scope": "Acceptance is a later gate than the first returned success."
    },
    {
      "event_id": "M012",
      "task": 129,
      "stage": "correct_not_perfect",
      "post_deadline_seconds": 182253.641,
      "record_kind": "custom_tool_call_output",
      "text_kind": "analyst_transcribed_observation",
      "candidate_id": "",
      "observation": "The existing candidate passes all 265 stored cases at cost 80, below the perfect-score target.",
      "scope": "Task correctness was already achieved; the remaining objective was cost at most one."
    },
    {
      "event_id": "M013",
      "task": 129,
      "stage": "prior_report_launch",
      "post_deadline_seconds": 182442.317,
      "record_kind": "custom_tool_call",
      "text_kind": "analyst_transcribed_observation",
      "candidate_id": "",
      "observation": "Prior audit material is requested.",
      "scope": "Request is not the returned evidence."
    },
    {
      "event_id": "M014",
      "task": 129,
      "stage": "prior_exclusion_receipt",
      "post_deadline_seconds": 182442.467,
      "record_kind": "custom_tool_call_output",
      "text_kind": "analyst_transcribed_observation",
      "candidate_id": "",
      "observation": "The returned relational audit reports a scalar-irrelevance rationale beyond its bounded unweighted grammar; it also records a near-miss residual. The implemented signatures are finite-probe binary32 predictions, not exact-real equivalence classes.",
      "scope": "The exclusion was available before success; receipt does not establish cognitive use."
    },
    {
      "event_id": "M015",
      "task": 129,
      "stage": "implementation_failure",
      "post_deadline_seconds": 182864.085,
      "record_kind": "custom_tool_call_output",
      "text_kind": "analyst_transcribed_observation",
      "candidate_id": "",
      "observation": "An exploratory execution returns a traceback.",
      "scope": "Implementation failure, not an observed semantic counterexample."
    },
    {
      "event_id": "M016",
      "task": 129,
      "stage": "negative_batch_A",
      "post_deadline_seconds": 182899.587,
      "record_kind": "function_call_output",
      "text_kind": "analyst_transcribed_observation",
      "candidate_id": "",
      "observation": "A selected probe batch returns mismatch-bearing diagnostics.",
      "scope": "An unsuccessful route, not a complete attempt census or an isolated falsification of the abstraction."
    },
    {
      "event_id": "M017",
      "task": 129,
      "stage": "negative_batch_B",
      "post_deadline_seconds": 183133.003,
      "record_kind": "function_call_output",
      "text_kind": "analyst_transcribed_observation",
      "candidate_id": "",
      "observation": "A selected revised batch returns negative diagnostics.",
      "scope": "An unsuccessful route, not a complete attempt census or an isolated falsification of the abstraction."
    },
    {
      "event_id": "M018",
      "task": 129,
      "stage": "numerical_explanation",
      "post_deadline_seconds": 183527.965,
      "record_kind": "agent_message",
      "text_kind": "analyst_transcribed_observation",
      "candidate_id": "",
      "observation": "A user-facing explanation connects Boolean support, numerical underflow, and mode selection before the next candidate write.",
      "scope": "Contemporary recorded explanation; the three-millisecond lead is not an independently measured hypothesis-generation phase."
    },
    {
      "event_id": "M019",
      "task": 129,
      "stage": "candidate_creation",
      "post_deadline_seconds": 183527.968,
      "record_kind": "custom_tool_call",
      "text_kind": "analyst_transcribed_observation",
      "candidate_id": "P001",
      "observation": "The subsequently successful candidate is written.",
      "scope": "Recorded creation, not the first moment of conception."
    },
    {
      "event_id": "M020",
      "task": 129,
      "stage": "official_launch",
      "post_deadline_seconds": 183538.398,
      "record_kind": "custom_tool_call",
      "text_kind": "analyst_transcribed_observation",
      "candidate_id": "P001",
      "observation": "Stored-case validation is launched for the first successful candidate.",
      "scope": "Candidate identity is linked privately to the returned receipt."
    },
    {
      "event_id": "M021",
      "task": 129,
      "stage": "first_official_success",
      "post_deadline_seconds": 183538.779,
      "record_kind": "custom_tool_call_output",
      "text_kind": "analyst_transcribed_observation",
      "candidate_id": "P001",
      "observation": "The linked receipt reports all 265 stored cases correct, cost one and 25 points.",
      "scope": "First identified success in this bounded episode, not a globally first result."
    },
    {
      "event_id": "M022",
      "task": 129,
      "stage": "tuned_validation_launch",
      "post_deadline_seconds": 183642.453,
      "record_kind": "custom_tool_call",
      "text_kind": "analyst_transcribed_observation",
      "candidate_id": "P002",
      "observation": "Stronger validation of the subsequently tuned candidate is launched.",
      "scope": "The later receipt is linked through the asynchronous execution chain."
    },
    {
      "event_id": "M023",
      "task": 129,
      "stage": "tuned_stronger_validation",
      "post_deadline_seconds": 183660.275,
      "record_kind": "function_call_output",
      "text_kind": "analyst_transcribed_observation",
      "candidate_id": "P002",
      "observation": "A subsequently tuned candidate separately re-passes all 265 stored cases at cost one, and 20000 custom fresh cases with no reported failure.",
      "scope": "Different candidate bytes from the first success; custom samples are not shown to be direct official-generator draws."
    },
    {
      "event_id": "M024",
      "task": 129,
      "stage": "bank_promotion",
      "post_deadline_seconds": 183732.0,
      "record_kind": "bank_ledger_promotion",
      "text_kind": "analyst_transcribed_observation",
      "candidate_id": "P002",
      "observation": "The tuned candidate is promoted, completing the retained nine-perfect-task set.",
      "scope": "Promotion time is not discovery onset."
    }
  ],
  "links": [
    {
      "link_id": "L001",
      "from_event": "M001",
      "to_event": "M002",
      "relation": "recorded_before",
      "basis": "Retained event-envelope timestamps; ordering only.",
      "causal_claim": false
    },
    {
      "link_id": "L002",
      "from_event": "M002",
      "to_event": "M003",
      "relation": "recorded_before",
      "basis": "Retained event-envelope timestamps; ordering only.",
      "causal_claim": false
    },
    {
      "link_id": "L003",
      "from_event": "M003",
      "to_event": "M004",
      "relation": "recorded_before",
      "basis": "Retained event-envelope timestamps; ordering only.",
      "causal_claim": false
    },
    {
      "link_id": "L004",
      "from_event": "M005",
      "to_event": "M006",
      "relation": "recorded_before",
      "basis": "Retained event-envelope timestamps; ordering only.",
      "causal_claim": false
    },
    {
      "link_id": "L005",
      "from_event": "M007",
      "to_event": "M009",
      "relation": "recorded_before",
      "basis": "Retained event-envelope timestamps; ordering only.",
      "causal_claim": false
    },
    {
      "link_id": "L006",
      "from_event": "M009",
      "to_event": "M010",
      "relation": "recorded_before",
      "basis": "Retained event-envelope timestamps; ordering only.",
      "causal_claim": false
    },
    {
      "link_id": "L007",
      "from_event": "M010",
      "to_event": "M011",
      "relation": "recorded_before",
      "basis": "Retained event-envelope timestamps; ordering only.",
      "causal_claim": false
    },
    {
      "link_id": "L008",
      "from_event": "M014",
      "to_event": "M018",
      "relation": "recorded_before",
      "basis": "Retained event-envelope timestamps; ordering only.",
      "causal_claim": false
    },
    {
      "link_id": "L009",
      "from_event": "M015",
      "to_event": "M016",
      "relation": "recorded_before",
      "basis": "Retained event-envelope timestamps; ordering only.",
      "causal_claim": false
    },
    {
      "link_id": "L010",
      "from_event": "M016",
      "to_event": "M017",
      "relation": "recorded_before",
      "basis": "Retained event-envelope timestamps; ordering only.",
      "causal_claim": false
    },
    {
      "link_id": "L011",
      "from_event": "M017",
      "to_event": "M018",
      "relation": "recorded_before",
      "basis": "Retained event-envelope timestamps; ordering only.",
      "causal_claim": false
    },
    {
      "link_id": "L012",
      "from_event": "M018",
      "to_event": "M019",
      "relation": "recorded_before",
      "basis": "Retained event-envelope timestamps; ordering only.",
      "causal_claim": false
    },
    {
      "link_id": "L013",
      "from_event": "M019",
      "to_event": "M020",
      "relation": "recorded_before",
      "basis": "Retained event-envelope timestamps; ordering only.",
      "causal_claim": false
    },
    {
      "link_id": "L014",
      "from_event": "M021",
      "to_event": "M022",
      "relation": "recorded_before",
      "basis": "Retained event-envelope timestamps; ordering only.",
      "causal_claim": false
    },
    {
      "link_id": "L015",
      "from_event": "M023",
      "to_event": "M024",
      "relation": "recorded_before",
      "basis": "Retained event-envelope timestamps; ordering only.",
      "causal_claim": false
    },
    {
      "link_id": "L016",
      "from_event": "M013",
      "to_event": "M014",
      "relation": "direct_call_response",
      "basis": "Matching launch and response identifiers checked in the private source audit.",
      "causal_claim": false
    },
    {
      "link_id": "L017",
      "from_event": "M020",
      "to_event": "M021",
      "relation": "direct_call_response",
      "basis": "Matching launch and response identifiers checked in the private source audit.",
      "causal_claim": false
    },
    {
      "link_id": "L018",
      "from_event": "M004",
      "to_event": "M005",
      "relation": "asynchronous_completion",
      "basis": "Launch-to-running, running-cell-to-wait and wait-to-completion links checked privately.",
      "causal_claim": false
    },
    {
      "link_id": "L019",
      "from_event": "M022",
      "to_event": "M023",
      "relation": "asynchronous_completion",
      "basis": "Launch-to-running, running-cell-to-wait and wait-to-completion links checked privately.",
      "causal_claim": false
    },
    {
      "link_id": "L020",
      "from_event": "M021",
      "to_event": "M023",
      "relation": "different_candidate_later_validation",
      "basis": "Returned candidate paths join to different retained file bytes; both receipts report 265 stored passes. The receipts do not themselves contain full candidate hashes.",
      "causal_claim": false
    }
  ],
  "batches": [
    {
      "batch_id": "B001",
      "event_id": "M002",
      "records": 33,
      "checker_rejections": 33,
      "runtime_executions": 0,
      "session_rejections": 0,
      "perfect_configurations": null,
      "stored_cases_per_configuration": null,
      "cost_of_perfect_configurations": null,
      "semantic_status": "not_evaluated"
    },
    {
      "batch_id": "B002",
      "event_id": "M003",
      "records": 24,
      "checker_rejections": 0,
      "runtime_executions": 22,
      "session_rejections": 2,
      "perfect_configurations": null,
      "stored_cases_per_configuration": null,
      "cost_of_perfect_configurations": null,
      "semantic_status": "not_established_by_preflight"
    },
    {
      "batch_id": "B003",
      "event_id": "M005",
      "records": 88,
      "checker_rejections": 41,
      "runtime_executions": 47,
      "session_rejections": 0,
      "perfect_configurations": 47,
      "stored_cases_per_configuration": 60,
      "cost_of_perfect_configurations": 0,
      "semantic_status": "stored_cases_evaluated"
    }
  ],
  "validations": [
    {
      "event_id": "M021",
      "candidate_id": "P001",
      "right": 265,
      "wrong": 0,
      "cost": 1,
      "points": 25.0,
      "stored_cases": 265,
      "custom_fresh_requested": null,
      "custom_fresh_completed": null,
      "custom_fresh_failures": null,
      "fresh_scope": "not_reported_in_this_receipt"
    },
    {
      "event_id": "M023",
      "candidate_id": "P002",
      "right": 265,
      "wrong": 0,
      "cost": 1,
      "points": 25.0,
      "stored_cases": 265,
      "custom_fresh_requested": 20000,
      "custom_fresh_completed": 20000,
      "custom_fresh_failures": 0,
      "fresh_scope": "custom_task_specific_sampler_not_established_official_generator_draws"
    }
  ],
  "claims": [
    {
      "claim_id": "K001",
      "paper_row": "F2 prior",
      "evidence_events": [
        "M013",
        "M014"
      ],
      "statement_kind": "analyst_interpretation_of_linked_observations",
      "supported_statement": "A reported scalar-irrelevance rationale is available before success; it is separate from the implemented finite-probe signature calculation.",
      "inference_limit": "The initializer-free bounded grammar is not a complete search or exact-real semantic quotient."
    },
    {
      "claim_id": "K002",
      "paper_row": "F2 revision",
      "evidence_events": [
        "M014",
        "M018",
        "M019",
        "M020",
        "M021"
      ],
      "statement_kind": "analyst_interpretation_of_linked_observations",
      "supported_statement": "A contemporary numerical explanation precedes construction and a linked successful test outside the old unweighted grammar.",
      "inference_limit": "Precedence does not isolate causal benefit or establish first conception; neither successful candidate is shown to have been generated and signature-pruned."
    },
    {
      "claim_id": "K003",
      "paper_row": "F2 historical validation",
      "evidence_events": [
        "M021",
        "M022",
        "M023",
        "M024"
      ],
      "statement_kind": "analyst_interpretation_of_linked_observations",
      "supported_statement": "First success and later stronger validation are different candidate versions; each re-passes the stored cases.",
      "inference_limit": "No universal correctness, direct official-generator equivalence or same-byte validation chain."
    },
    {
      "claim_id": "K004",
      "paper_row": "F1 preflight A",
      "evidence_events": [
        "M002"
      ],
      "statement_kind": "analyst_interpretation_of_linked_observations",
      "supported_statement": "The first batch stops at the checker.",
      "inference_limit": "Task correctness is unevaluated, not measured wrong."
    },
    {
      "claim_id": "K005",
      "paper_row": "F1 preflight B",
      "evidence_events": [
        "M003"
      ],
      "statement_kind": "analyst_interpretation_of_linked_observations",
      "supported_statement": "The second batch separates interface acceptance from session execution.",
      "inference_limit": "Execution alone does not establish task correctness."
    },
    {
      "claim_id": "K006",
      "paper_row": "F1 task gate",
      "evidence_events": [
        "M004",
        "M005"
      ],
      "statement_kind": "analyst_interpretation_of_linked_observations",
      "supported_statement": "The linked full-task batch contains 47 perfect configurations.",
      "inference_limit": "These are neither 47 discoveries nor additions to the 105 main-loop candidates."
    },
    {
      "claim_id": "K007",
      "paper_row": "F1 memory",
      "evidence_events": [
        "M005",
        "M006"
      ],
      "statement_kind": "analyst_interpretation_of_linked_observations",
      "supported_statement": "A provisional conditional pivot is consolidated after success.",
      "inference_limit": "This is not a recovered memory-retrieval-to-gain causal chain."
    },
    {
      "claim_id": "K008",
      "paper_row": "Bounded failed routes",
      "evidence_events": [
        "M015",
        "M016",
        "M017"
      ],
      "statement_kind": "analyst_interpretation_of_linked_observations",
      "supported_statement": "Implementation and diagnostic failures have different evidential status.",
      "inference_limit": "The selected batches are not a complete attempt census or individually decisive abstraction tests."
    },
    {
      "claim_id": "K009",
      "paper_row": "Bounded adaptation",
      "evidence_events": [
        "M007",
        "M008",
        "M009",
        "M010",
        "M011"
      ],
      "statement_kind": "analyst_interpretation_of_linked_observations",
      "supported_statement": "A failed rotation adaptation is later replaced by a passing one; a selected mirror attempt fails.",
      "inference_limit": "Different candidates, not an ablation or proof of general inapplicability."
    }
  ],
  "candidate_identity_relation": {
    "first_success": "P001",
    "tuned_and_final": "P002",
    "same_bytes": false,
    "binding": "Returned paths joined to retained current file bytes and final archive; original receipts do not attest full candidate hashes."
  },
  "f1_lineage": {
    "scope": "Opaque equivalence of privately checked retained bytes; unknown in-memory identities remain null.",
    "source_authenticity_checked": false,
    "primary_candidate_equivalence": [
      {
        "record_id": "C001",
        "candidate_id": "H001"
      },
      {
        "record_id": "C002",
        "candidate_id": "H002"
      },
      {
        "record_id": "C003",
        "candidate_id": "H003"
      },
      {
        "record_id": "C004",
        "candidate_id": "H004"
      },
      {
        "record_id": "C005",
        "candidate_id": "H005"
      },
      {
        "record_id": "C006",
        "candidate_id": "H006"
      },
      {
        "record_id": "C007",
        "candidate_id": "H007"
      },
      {
        "record_id": "C008",
        "candidate_id": "H008"
      },
      {
        "record_id": "C009",
        "candidate_id": "H009"
      },
      {
        "record_id": "C010",
        "candidate_id": "H010"
      },
      {
        "record_id": "C011",
        "candidate_id": "H011"
      },
      {
        "record_id": "C012",
        "candidate_id": "H012"
      },
      {
        "record_id": "C013",
        "candidate_id": "H013"
      },
      {
        "record_id": "C014",
        "candidate_id": "H014"
      },
      {
        "record_id": "C015",
        "candidate_id": "H015"
      },
      {
        "record_id": "C016",
        "candidate_id": "H016"
      },
      {
        "record_id": "C017",
        "candidate_id": "H017"
      },
      {
        "record_id": "C018",
        "candidate_id": "H018"
      },
      {
        "record_id": "C019",
        "candidate_id": "H019"
      },
      {
        "record_id": "C020",
        "candidate_id": "H020"
      },
      {
        "record_id": "C021",
        "candidate_id": "H021"
      },
      {
        "record_id": "C022",
        "candidate_id": "H022"
      },
      {
        "record_id": "C023",
        "candidate_id": "H023"
      },
      {
        "record_id": "C024",
        "candidate_id": "H024"
      },
      {
        "record_id": "C025",
        "candidate_id": "H025"
      },
      {
        "record_id": "C026",
        "candidate_id": "H026"
      },
      {
        "record_id": "C027",
        "candidate_id": "H027"
      },
      {
        "record_id": "C028",
        "candidate_id": "H028"
      },
      {
        "record_id": "C029",
        "candidate_id": "H029"
      },
      {
        "record_id": "C030",
        "candidate_id": "H030"
      },
      {
        "record_id": "C031",
        "candidate_id": "H031"
      },
      {
        "record_id": "C032",
        "candidate_id": "H032"
      },
      {
        "record_id": "C033",
        "candidate_id": "H033"
      },
      {
        "record_id": "C034",
        "candidate_id": "H034"
      },
      {
        "record_id": "C035",
        "candidate_id": "H035"
      },
      {
        "record_id": "C036",
        "candidate_id": "H036"
      },
      {
        "record_id": "C037",
        "candidate_id": "H037"
      },
      {
        "record_id": "C038",
        "candidate_id": "H038"
      },
      {
        "record_id": "C039",
        "candidate_id": "H039"
      },
      {
        "record_id": "C040",
        "candidate_id": "H040"
      },
      {
        "record_id": "C041",
        "candidate_id": "H041"
      },
      {
        "record_id": "C042",
        "candidate_id": "H042"
      },
      {
        "record_id": "C043",
        "candidate_id": "H043"
      },
      {
        "record_id": "C044",
        "candidate_id": "H044"
      },
      {
        "record_id": "C045",
        "candidate_id": "H045"
      },
      {
        "record_id": "C046",
        "candidate_id": "H046"
      },
      {
        "record_id": "C047",
        "candidate_id": "H047"
      },
      {
        "record_id": "C048",
        "candidate_id": "H048"
      },
      {
        "record_id": "C049",
        "candidate_id": "H049"
      },
      {
        "record_id": "C050",
        "candidate_id": "H050"
      },
      {
        "record_id": "C051",
        "candidate_id": "H051"
      },
      {
        "record_id": "C052",
        "candidate_id": "H052"
      },
      {
        "record_id": "C053",
        "candidate_id": "H053"
      },
      {
        "record_id": "C054",
        "candidate_id": "H054"
      },
      {
        "record_id": "C055",
        "candidate_id": "H055"
      },
      {
        "record_id": "C056",
        "candidate_id": "H056"
      },
      {
        "record_id": "C057",
        "candidate_id": "H057"
      },
      {
        "record_id": "C058",
        "candidate_id": "H058"
      },
      {
        "record_id": "C059",
        "candidate_id": "H059"
      },
      {
        "record_id": "C060",
        "candidate_id": "H060"
      },
      {
        "record_id": "C061",
        "candidate_id": "H061"
      },
      {
        "record_id": "C062",
        "candidate_id": "H062"
      },
      {
        "record_id": "C063",
        "candidate_id": "H063"
      },
      {
        "record_id": "C064",
        "candidate_id": "H064"
      },
      {
        "record_id": "C065",
        "candidate_id": "H065"
      },
      {
        "record_id": "C066",
        "candidate_id": "H066"
      },
      {
        "record_id": "C067",
        "candidate_id": "H067"
      },
      {
        "record_id": "C068",
        "candidate_id": "H068"
      },
      {
        "record_id": "C069",
        "candidate_id": "H069"
      },
      {
        "record_id": "C070",
        "candidate_id": "H070"
      },
      {
        "record_id": "C071",
        "candidate_id": "H071"
      },
      {
        "record_id": "C072",
        "candidate_id": "H072"
      },
      {
        "record_id": "C073",
        "candidate_id": "H073"
      },
      {
        "record_id": "C074",
        "candidate_id": "H074"
      },
      {
        "record_id": "C075",
        "candidate_id": "H075"
      },
      {
        "record_id": "C076",
        "candidate_id": "H076"
      },
      {
        "record_id": "C077",
        "candidate_id": "H077"
      },
      {
        "record_id": "C078",
        "candidate_id": "H078"
      },
      {
        "record_id": "C079",
        "candidate_id": "H079"
      },
      {
        "record_id": "C080",
        "candidate_id": "H080"
      },
      {
        "record_id": "C081",
        "candidate_id": "H081"
      },
      {
        "record_id": "C082",
        "candidate_id": "H082"
      },
      {
        "record_id": "C083",
        "candidate_id": "H083"
      },
      {
        "record_id": "C084",
        "candidate_id": "H084"
      },
      {
        "record_id": "C085",
        "candidate_id": "H085"
      },
      {
        "record_id": "C086",
        "candidate_id": "H086"
      },
      {
        "record_id": "C087",
        "candidate_id": "H087"
      },
      {
        "record_id": "C088",
        "candidate_id": "H088"
      },
      {
        "record_id": "C089",
        "candidate_id": "H089"
      },
      {
        "record_id": "C090",
        "candidate_id": "H090"
      },
      {
        "record_id": "C091",
        "candidate_id": "H091"
      },
      {
        "record_id": "C092",
        "candidate_id": "H092"
      },
      {
        "record_id": "C093",
        "candidate_id": "H093"
      },
      {
        "record_id": "C094",
        "candidate_id": "H094"
      },
      {
        "record_id": "C095",
        "candidate_id": "H095"
      },
      {
        "record_id": "C096",
        "candidate_id": "H096"
      },
      {
        "record_id": "C097",
        "candidate_id": "H097"
      },
      {
        "record_id": "C098",
        "candidate_id": "H098"
      },
      {
        "record_id": "C099",
        "candidate_id": "H099"
      },
      {
        "record_id": "C100",
        "candidate_id": "H100"
      },
      {
        "record_id": "C101",
        "candidate_id": "H101"
      },
      {
        "record_id": "C102",
        "candidate_id": "H102"
      },
      {
        "record_id": "C103",
        "candidate_id": "H103"
      },
      {
        "record_id": "C104",
        "candidate_id": "H104"
      },
      {
        "record_id": "C105",
        "candidate_id": "H105"
      }
    ],
    "rotation_references": [
      {
        "table": "original_runtime_attempts.csv",
        "record_id": "A001",
        "task": 87,
        "candidate_id": null,
        "construction_group_id": "G001",
        "identity_status": "early_in_memory_byte_identity_not_recovered"
      },
      {
        "table": "original_runtime_attempts.csv",
        "record_id": "A002",
        "task": 140,
        "candidate_id": null,
        "construction_group_id": "G001",
        "identity_status": "early_in_memory_byte_identity_not_recovered"
      },
      {
        "table": "original_runtime_attempts.csv",
        "record_id": "A005",
        "task": 87,
        "candidate_id": null,
        "construction_group_id": "G002",
        "identity_status": "early_in_memory_byte_identity_not_recovered"
      },
      {
        "table": "original_runtime_attempts.csv",
        "record_id": "A006",
        "task": 140,
        "candidate_id": null,
        "construction_group_id": "G002",
        "identity_status": "early_in_memory_byte_identity_not_recovered"
      },
      {
        "table": "mechanism_events",
        "record_id": "M007",
        "task": 87,
        "candidate_id": null,
        "construction_group_id": "G001",
        "identity_status": "early_in_memory_byte_identity_not_recovered"
      },
      {
        "table": "mechanism_events",
        "record_id": "M009",
        "task": 87,
        "candidate_id": null,
        "construction_group_id": "G002",
        "identity_status": "early_in_memory_byte_identity_not_recovered"
      },
      {
        "table": "mechanism_events",
        "record_id": "M010",
        "task": 87,
        "candidate_id": "P003",
        "construction_group_id": null,
        "identity_status": "full_hash_returned_and_retained_bytes_checked"
      },
      {
        "table": "mechanism_events",
        "record_id": "M011",
        "task": 87,
        "candidate_id": "P003",
        "construction_group_id": null,
        "identity_status": "ledger_prefix_join_plus_retained_full_byte_equality"
      },
      {
        "table": "tasks.csv",
        "record_id": "T003",
        "task": 87,
        "candidate_id": "P003",
        "construction_group_id": null,
        "identity_status": "ledger_prefix_join_plus_retained_full_byte_equality"
      },
      {
        "table": "tasks.csv",
        "record_id": "T006",
        "task": 140,
        "candidate_id": "P003",
        "construction_group_id": null,
        "identity_status": "ledger_prefix_join_plus_retained_full_byte_equality"
      },
      {
        "table": "replay",
        "record_id": "J003",
        "task": 87,
        "candidate_id": "P003",
        "construction_group_id": null,
        "identity_status": "fixed_archive_and_replay_full_hash_equality"
      },
      {
        "table": "replay",
        "record_id": "J006",
        "task": 140,
        "candidate_id": "P003",
        "construction_group_id": null,
        "identity_status": "fixed_archive_and_replay_full_hash_equality"
      }
    ],
    "rotation_candidate": {
      "candidate_id": "P003",
      "full_hash_in_formal_receipt": true,
      "same_current_bank_and_final_archive_bytes": true,
      "promotion_binding": "Ledger has a 16-character hash prefix; retained bank files and final archive match the full returned formal-validation hash.",
      "early_in_memory_failure_byte_identity": "not_recovered",
      "early_repaired_stored_success_byte_identity": "not_recovered",
      "early_repaired_equals_formal_candidate": "not_established"
    },
    "rotation_coordinate_analysis": {
      "evidence_kind": "static_coordinate_analysis_of_retained_construction_calls_not_new_runtime_execution",
      "failed_construction_group": "G001",
      "repaired_construction_group": "G002",
      "logical_axis_size": 3,
      "encoded_axis_size": 30,
      "both_axes_share_map": true,
      "failed_axis_support": [
        {
          "output_index": 0,
          "logical_input_indices": [
            2
          ]
        },
        {
          "output_index": 1,
          "logical_input_indices": [
            1
          ]
        },
        {
          "output_index": 2,
          "logical_input_indices": [
            0
          ]
        },
        {
          "output_index": 3,
          "logical_input_indices": [
            2
          ]
        },
        {
          "output_index": 4,
          "logical_input_indices": [
            1
          ]
        },
        {
          "output_index": 5,
          "logical_input_indices": [
            0
          ]
        }
      ],
      "repaired_axis_support": [
        {
          "output_index": 0,
          "logical_input_indices": [
            2
          ]
        },
        {
          "output_index": 1,
          "logical_input_indices": [
            1
          ]
        },
        {
          "output_index": 2,
          "logical_input_indices": [
            0
          ]
        }
      ],
      "visible_half_turn_agrees_in_both": true,
      "failed_has_additional_support_beyond_logical_grid": true,
      "repaired_has_additional_support_beyond_logical_grid": false,
      "safe_change": "Both constructions map the visible three positions to reversed input positions; the repair removes additional copies in the encoded region outside the logical grid.",
      "interpretation_limit": "Coordinate reconstruction predicts the contract difference; the retained aggregate failures do not independently localize runtime mismatches to those positions, and the changes are not an isolated causal ablation."
    },
    "construction_group_limit": "G001 and G002 identify distinct retained construction calls, each reusing one in-memory byte object for both tasks. They are not recovered byte fingerprints and are not equated with P003."
  },
  "historical_abstraction": {
    "specification_id": "A001",
    "evidence_status": "Analyst specification derived from retained search source and report; not a formally verified abstraction",
    "candidate_domain": {
      "inputs": "Nonnegative one-hot binary32 input tensors",
      "relations": "Unweighted sums of products of input predicates, with free output color and spatial indices and summed color or spatial indices",
      "construction_scope": "Connected positive-conjunctive query cores and connected atom extensions; practical search bound of six atoms",
      "scalar_initializers_in_searched_grammar": false,
      "actual_program_search_complete": false,
      "other_restrictions": [
        "Projection feasibility and positive-cover filters",
        "Estimated contraction-operation cap",
        "Finite-probe beam selection",
        "At most three retained representatives per signature"
      ]
    },
    "screening_arithmetic": {
      "input_dtype": "binary32",
      "implementation": "NumPy tensor contractions with greedy contraction planning followed by strict positivity",
      "probe_selection": "Up to two authored and two generated stored examples on a compact zero-padded canvas with a blank sentinel",
      "signature": "Hash key of packed Boolean output predictions over that finite probe corpus",
      "signature_scope": "Observed finite-probe output support, not equality of real-arithmetic expressions or equivalence on all inputs",
      "subsequent_gate": "Probe-exact candidates receive full-canvas stored checks before original runtime validation"
    },
    "scalar_exclusion": {
      "excerpt_id": "X001",
      "status": "Reported rationale for omitting a broader scalar-weighted construction family, separate from the implemented signature calculation",
      "positive_scalar_argument": "A positive scalar preserves the positive support of a nonnegative expression under exact arithmetic",
      "other_scalar_cases": "A zero or negative factor can empty the positive support of a nonnegative expression; this does not supply the desired nonempty selective positive output under that idealized argument",
      "finite_precision_scope": "The rationale does not prove preservation of positivity through finite-precision arithmetic and decoding"
    },
    "candidate_membership": {
      "P001": "Outside the bounded unweighted searched grammar",
      "P002": "Outside the bounded unweighted searched grammar",
      "basis": "The later construction source uses a scalar initializer and more input factors than the old six-atom bound",
      "observed_signature_pruning_of_P001_or_P002": false,
      "interpretation": "The contemporary explanation challenges the scalar-irrelevance rationale; it does not identify a successful old-domain candidate discarded by a Boolean-signature merge"
    },
    "unestablished_claims": [
      "That either successful program was generated and then pruned by the earlier search",
      "That an exact-real semantic quotient was what the implementation computed",
      "That removing one restriction alone caused discovery",
      "That the old bounded search proves impossibility for its grammar or all executable programs"
    ]
  },
  "numerical_probes": {
    "evidence_status": "Measurements transcribed from contemporaneous retained receipts; input protocols reconstructed from retained validation source; no new original-program execution",
    "candidate_identity_binding": "Receipt-returned artifact path joined to retained current file bytes; tuned bytes also match the final archive. Receipts do not themselves contain the full candidate byte hash",
    "P001": {
      "receipt_event_id": "M021",
      "probe_scope": "First stored example; full strict-positive decoded output comparison",
      "nonzero_input_count_profile": [
        3,
        2,
        2,
        1,
        1
      ],
      "mode_count": 3,
      "positive_entries_in_mode_channel": 9,
      "positive_entries_in_other_channels": 0,
      "full_decoded_mismatches": 0,
      "per_count_numerical_amplitudes_recorded": false,
      "stored_right": 265,
      "stored_wrong": 0,
      "recorded_cost": 1
    },
    "P002": {
      "receipt_event_id": "M023",
      "probe_protocol": "A designated channel appears n times among nine occupied cells; each remaining cell has a distinct other color. Measure the designated channel on all nine occupied and 891 blank output positions",
      "output_shape": [
        1,
        10,
        30,
        30
      ],
      "occupied_positions": 9,
      "blank_positions_per_channel": 891,
      "official_generator_samples": false,
      "measurements": [
        {
          "probe_id": "N001",
          "designated_count": 1,
          "other_nonzero_counts": [
            1,
            1,
            1,
            1,
            1,
            1,
            1,
            1
          ],
          "min_live": 0.0,
          "max_live": 0.0,
          "positive_live": 0,
          "positive_blank": 0,
          "all_output_values_finite": true
        },
        {
          "probe_id": "N002",
          "designated_count": 2,
          "other_nonzero_counts": [
            1,
            1,
            1,
            1,
            1,
            1,
            1
          ],
          "min_live": 0.0,
          "max_live": 0.0,
          "positive_live": 0,
          "positive_blank": 0,
          "all_output_values_finite": true
        },
        {
          "probe_id": "N003",
          "designated_count": 3,
          "other_nonzero_counts": [
            1,
            1,
            1,
            1,
            1,
            1
          ],
          "min_live": 7.862685683326549e-42,
          "max_live": 7.862685683326549e-42,
          "positive_live": 9,
          "positive_blank": 0,
          "all_output_values_finite": true
        }
      ],
      "interpretation": "The recorded designated-channel output separates counts one and two from three and fills all occupied positions for three",
      "observed_limit": "N002 has a unique count-two mode but records zero at all nine required positions for that channel. Therefore this observed candidate is not a general mode-fill implementation outside the task count contract",
      "limit_scope": "N002 is an out-of-contract numerical diagnostic, not an official-task failure; other-channel output amplitudes are not reported by these designated-channel summaries",
      "stored_right": 265,
      "stored_wrong": 0,
      "recorded_cost": 1,
      "custom_stress_requested": 20000,
      "custom_stress_completed": 20000,
      "custom_stress_reported_failures": 0,
      "custom_stress_min_positive": 7.862685683326549e-42
    },
    "reproduction_limit": "These measurements and their finite-probe protocols are inspectable historical evidence, not a runnable recreation of the original graph, a computation-level proof of its rounding, or independent source authentication"
  },
  "pivot": {
    "event_id": "M006",
    "status": "provisional",
    "scope": "60_stored_cases",
    "assumptions": [
      "Specified competition runtime and software stack.",
      "Correctness means the complete thresholded output tensor, not only the visible grid.",
      "Inactive input-region encoding must match the scorer.",
      "A recorded alternative runtime rejects the construction; portability is not inferred."
    ],
    "falsifier": "Same-environment correctness or cost failure, incompatible output interface, or a legal input contradicting the spatial rule."
  },
  "replay": {
    "scope": "new_fixed_artifact_stored_corpus_validation_not_rediscovery",
    "environment": {
      "python": "3.13.9",
      "packages": {
        "numpy": "2.4.4",
        "onnx": "1.21.0",
        "onnxruntime": "1.24.4",
        "protobuf": "7.35.1"
      },
      "provider": "CPUExecutionProvider",
      "graph_optimization": "ORT_DISABLE_ALL",
      "intra_op_num_threads": 1,
      "inter_op_num_threads": 1,
      "full_output_shape": [
        1,
        10,
        30,
        30
      ],
      "decoder": "strictly_positive",
      "comparison": "whole_array_exact_equality",
      "network": "disabled",
      "candidate_selection": "fixed_archived_nine_not_selected_by_replay_result",
      "historical_environment_status": "current_package_labels_match_linked_project_probe_not_frozen_historical_image",
      "task129_environment_note": "this_batch_uses_ORT_1.24.4_not_the_1.27.0_linked_to_its_historical_closing_episode",
      "replayed_by_supplement_verifier": false
    },
    "tasks": [
      {
        "replay_id": "J001",
        "task": 53,
        "candidate_id": "",
        "expected": 60,
        "evaluated": 60,
        "right": 60,
        "wrong": 0,
        "skipped": 0,
        "exceptions": 0,
        "memory": 0,
        "params": 0,
        "cost": 0,
        "points": 25.0,
        "new_generated_cases": 0,
        "container_exit_code": 0
      },
      {
        "replay_id": "J002",
        "task": 67,
        "candidate_id": "",
        "expected": 266,
        "evaluated": 266,
        "right": 266,
        "wrong": 0,
        "skipped": 0,
        "exceptions": 0,
        "memory": 0,
        "params": 0,
        "cost": 0,
        "points": 25.0,
        "new_generated_cases": 0,
        "container_exit_code": 0
      },
      {
        "replay_id": "J003",
        "task": 87,
        "candidate_id": "P003",
        "expected": 266,
        "evaluated": 266,
        "right": 266,
        "wrong": 0,
        "skipped": 0,
        "exceptions": 0,
        "memory": 0,
        "params": 0,
        "cost": 0,
        "points": 25.0,
        "new_generated_cases": 0,
        "container_exit_code": 0
      },
      {
        "replay_id": "J004",
        "task": 129,
        "candidate_id": "P002",
        "expected": 265,
        "evaluated": 265,
        "right": 265,
        "wrong": 0,
        "skipped": 0,
        "exceptions": 0,
        "memory": 0,
        "params": 1,
        "cost": 1,
        "points": 25.0,
        "new_generated_cases": 0,
        "container_exit_code": 0
      },
      {
        "replay_id": "J005",
        "task": 135,
        "candidate_id": "",
        "expected": 266,
        "evaluated": 266,
        "right": 266,
        "wrong": 0,
        "skipped": 0,
        "exceptions": 0,
        "memory": 0,
        "params": 0,
        "cost": 0,
        "points": 25.0,
        "new_generated_cases": 0,
        "container_exit_code": 0
      },
      {
        "replay_id": "J006",
        "task": 140,
        "candidate_id": "P003",
        "expected": 265,
        "evaluated": 265,
        "right": 265,
        "wrong": 0,
        "skipped": 0,
        "exceptions": 0,
        "memory": 0,
        "params": 0,
        "cost": 0,
        "points": 25.0,
        "new_generated_cases": 0,
        "container_exit_code": 0
      },
      {
        "replay_id": "J007",
        "task": 179,
        "candidate_id": "",
        "expected": 267,
        "evaluated": 267,
        "right": 267,
        "wrong": 0,
        "skipped": 0,
        "exceptions": 0,
        "memory": 0,
        "params": 0,
        "cost": 0,
        "points": 25.0,
        "new_generated_cases": 0,
        "container_exit_code": 0
      },
      {
        "replay_id": "J008",
        "task": 241,
        "candidate_id": "",
        "expected": 266,
        "evaluated": 266,
        "right": 266,
        "wrong": 0,
        "skipped": 0,
        "exceptions": 0,
        "memory": 0,
        "params": 0,
        "cost": 0,
        "points": 25.0,
        "new_generated_cases": 0,
        "container_exit_code": 0
      },
      {
        "replay_id": "J009",
        "task": 326,
        "candidate_id": "",
        "expected": 266,
        "evaluated": 266,
        "right": 266,
        "wrong": 0,
        "skipped": 0,
        "exceptions": 0,
        "memory": 0,
        "params": 0,
        "cost": 0,
        "points": 25.0,
        "new_generated_cases": 0,
        "container_exit_code": 0
      }
    ],
    "source_authenticity_checked": false,
    "new_discovery_runs": 0
  }
}


==> anc/evidence/mechanism_witness.py <==
#!/usr/bin/env python3
"""Task-linked numerical witness, not an original candidate or campaign replay.

Run with standard-library Python: ``python3 mechanism_witness.py``.

This pedagogical expression uses a single final rounding, intentionally not the
historical ONNX graph, its contraction order, or its tuned parameters. It shows
why exact-positive support cannot determine the output of a strict-positive
decoder after finite-precision execution. It makes no cost or portability claim.

Let u = 2**-149 be the least positive binary32 subnormal and let o be occupancy.
The illustration rounds o * n**2 * u/16 once to binary32. Its exact-positive
support selects every present color; its rounded support selects counts >= 3
on the studied 0..3 count domain. In Task 129's default generator domain there
is a unique count-three color and all other counts are at most two. Thus this
threshold is sufficient there, but is NOT an unrestricted argmax operation.

Exact rational rounding supplies the reference. Python's binary32 pack/unpack
provides an independently executed conversion check; original models, original
grids, private records, network access, and third-party packages are not used.
"""
from __future__ import annotations

if not __debug__:
    raise RuntimeError("Evidence checks require assertions; rerun without -O and unset PYTHONOPTIMIZE.")

from collections import Counter
from fractions import Fraction
from itertools import product
import json
import struct


UNIT = Fraction(1, 2**149)
COEFFICIENT = UNIT / 16
SYNTHETIC_GRID = ((1, 2, 1), (3, 4, 2), (3, 5, 1))
GENERATOR_PROFILES = {(3, 2, 2, 1, 1), (3, 2, 1, 1, 1, 1)}


def round_integer_ties_even(value: Fraction) -> int:
    """Nearest integer for nonnegative exact rationals; ties go to even."""
    if value < 0:
        raise ValueError("This witness only models nonnegative values")
    whole, remainder = divmod(value.numerator, value.denominator)
    twice = 2 * remainder
    return whole + int(twice > value.denominator or
                       (twice == value.denominator and whole % 2 == 1))


def exact_value(count: int, occupancy: int = 1,
                coefficient: Fraction = COEFFICIENT) -> Fraction:
    if not isinstance(count, int) or not 0 <= count <= 9:
        raise ValueError("Count must be an integer in 0..9")
    if occupancy not in (0, 1):
        raise ValueError("Occupancy must be zero or one")
    if not isinstance(coefficient, Fraction) or coefficient < 0:
        raise ValueError("Coefficient must be a nonnegative exact rational")
    return occupancy * count * count * coefficient


def rounded_units(count: int, occupancy: int = 1,
                  coefficient: Fraction = COEFFICIENT) -> int:
    """Reference rounded output in units of u (the witness is subnormal)."""
    value = exact_value(count, occupancy, coefficient)
    if value >= 2**23 * UNIT:
        raise ValueError("Outside this witness's subnormal rounding domain")
    return round_integer_ties_even(value / UNIT)


def binary32(value: Fraction) -> float:
    """Actual final binary32 conversion, following a binary64 intermediate.

    Every value tested here is dyadic and exactly representable in binary64,
    so the intermediate conversion introduces no earlier rounding.
    """
    as_binary64 = float(value)
    if Fraction(as_binary64) != value:
        raise ValueError("Witness input is not exactly representable in binary64")
    return struct.unpack("!f", struct.pack("!f", as_binary64))[0]


def color_counts(grid) -> tuple[int, ...]:
    counts = Counter(color for row in grid for color in row)
    return tuple(counts.get(color, 0) for color in range(10))


def in_count_contract(counts) -> bool:
    return (len(counts) == 10 and all(isinstance(n, int) and n >= 0 for n in counts)
            and sum(counts) == 9 and counts.count(3) == 1
            and all(n <= 3 for n in counts))


def predicted_colors(counts, regime: str) -> list[int]:
    if regime in ("exact", "binary64", "no_scale"):
        # All three retain positivity of every nonzero count in this example.
        return [color for color, count in enumerate(counts) if count > 0]
    if regime == "binary32_round_once":
        return [color for color, count in enumerate(counts) if rounded_units(count) > 0]
    if regime in ("coefficient_rounded_first", "flush_subnormals"):
        # u/16 rounds to zero before multiplication; alternatively, all final
        # positive outputs in the tested count domain are subnormal and flush.
        return []
    raise ValueError(f"Unknown arithmetic regime: {regime}")


def histograms():
    """Enumerate count-contract signatures, NOT original grids or attempts.

    This is a superset of default-generator signatures: it additionally permits
    profiles (3,2,2,2) and (3,1,1,1,1,1,1). Spatial occupancy is fixed separately.
    """
    for others in product(range(3), repeat=9):
        if sum(others) != 6:
            continue
        for winner in range(10):
            yield others[:winner] + (3,) + others[winner:]


def full_decoded_output(counts, regime: str):
    """Synthetic full 1x10x30x30 strict-positive output, including padding.

    The binary32 regime actually converts all ten coefficients. Occupancy is
    applied afterward as multiplication by zero or one, which is exact here.
    This is still only the pedagogical expression, not the original graph.
    """
    if len(counts) != 10:
        raise ValueError("Expected ten color counts")
    values = []
    for count in counts:
        value = exact_value(count)
        if regime == "exact":
            output = value
        elif regime == "binary64":
            output = float(value)
        elif regime == "no_scale":
            output = binary32(Fraction(count * count))
        elif regime == "binary32_round_once":
            output = binary32(value)
        elif regime == "coefficient_rounded_first":
            output = binary32(COEFFICIENT) * count * count
        elif regime == "flush_subnormals":
            output = binary32(value)
            if 0 < output < float(2**23 * UNIT):
                output = 0.0
        else:
            raise ValueError(f"Unknown arithmetic regime: {regime}")
        values.append(output)
    return (tuple(tuple(tuple((value * int(row < 3 and col < 3)) > 0
                               for col in range(30)) for row in range(30))
                  for value in values),)


def expected_mode_fill(counts):
    """Required full one-hot target for the unique-mode synthetic example."""
    maximum = max(counts)
    if counts.count(maximum) != 1:
        raise ValueError("Expected a unique mode")
    mode = counts.index(maximum)
    return (tuple(tuple(tuple(color == mode and row < 3 and col < 3
                              for col in range(30)) for row in range(30))
                  for color in range(10)),)


def output_mismatches(actual, expected) -> int:
    return sum(a != e for a_color, e_color in zip(actual[0], expected[0])
               for a_row, e_row in zip(a_color, e_color)
               for a, e in zip(a_row, e_row))


def demonstrate() -> dict:
    # Tie-even endpoints of u/(2*3**2) < k <= u/(2*2**2).
    assert not rounded_units(3, coefficient=UNIT / 18)
    assert rounded_units(3, coefficient=UNIT / 8)
    assert not rounded_units(2, coefficient=UNIT / 8)
    assert UNIT / 18 < COEFFICIENT <= UNIT / 8

    table = []
    for count in range(10):
        value = exact_value(count)
        observed = binary32(value)
        reference = rounded_units(count) * UNIT
        assert Fraction(observed) == reference
        assert binary32(exact_value(count, occupancy=0)) == 0
        table.append({"count": count, "exact_value_in_units_u": str(value / UNIT),
                      "exact_positive": value > 0,
                      "rounded_units_u": rounded_units(count),
                      "binary32_positive": observed > 0})
    assert binary32(COEFFICIENT) == 0

    counts = color_counts(SYNTHETIC_GRID)
    assert in_count_contract(counts)
    regimes = ("exact", "binary64", "no_scale", "binary32_round_once",
               "coefficient_rounded_first", "flush_subnormals")
    selections = {regime: predicted_colors(counts, regime) for regime in regimes}
    assert selections["binary32_round_once"] == [1]
    assert selections["exact"] == [1, 2, 3, 4, 5]
    target = expected_mode_fill(counts)
    full_outputs = {regime: full_decoded_output(counts, regime) for regime in regimes}
    assert full_outputs["binary32_round_once"] == target
    mismatches = {regime: output_mismatches(output, target)
                  for regime, output in full_outputs.items()}
    assert mismatches == {"exact": 36, "binary64": 36, "no_scale": 36,
                          "binary32_round_once": 0, "coefficient_rounded_first": 9,
                          "flush_subnormals": 9}
    decoded_grid = tuple(tuple(next(color for color in range(10)
                                   if full_outputs["binary32_round_once"][0][color][row][col])
                              for col in range(3)) for row in range(3))
    mode = counts.index(max(counts))
    required_grid = tuple(tuple(mode for _ in range(3)) for _ in range(3))
    assert decoded_grid == required_grid
    # Execute, rather than only assert conceptually, the negative controls.
    for count in range(10):
        assert (float(exact_value(count)) > 0) == (count > 0)
        assert (binary32(Fraction(count * count)) > 0) == (count > 0)
        assert binary32(COEFFICIENT) * count * count == 0
        actual = binary32(exact_value(count))
        flushed = 0.0 if 0 < actual < float(2**23 * UNIT) else actual
        assert flushed == 0

    total = 0
    generator_subset = 0
    for signature in histograms():
        assert in_count_contract(signature)
        expected = [signature.index(3)]
        assert predicted_colors(signature, "binary32_round_once") == expected
        assert predicted_colors(signature, "exact") != expected
        total += 1
        profile = tuple(sorted((n for n in signature if n), reverse=True))
        generator_subset += profile in GENERATOR_PROFILES
    assert total == 15540
    assert generator_subset == 13860

    counterexample = (4, 3, 1, 1, 0, 0, 0, 0, 0, 0)
    assert not in_count_contract(counterexample)
    assert predicted_colors(counterexample, "binary32_round_once") == [0, 1]
    return {
        "status": "PASS",
        "scope": "Pedagogical scalar witness; not historical graph execution or cost validation",
        "rounding": "Round once to binary32, nearest ties-to-even; subnormals retained",
        "coefficient": "u/16 with u=2^-149; intentionally not the historical parameters",
        "separation_condition": "u/18 < coefficient <= u/8",
        "count_table": table,
        "synthetic_input_grid": SYNTHETIC_GRID,
        "required_output_grid": required_grid,
        "executed_decoded_grid": decoded_grid,
        "full_decoded_shape": [1, 10, 30, 30],
        "full_decoded_entries_compared": 9000,
        "full_decoded_output_matches_target": full_outputs["binary32_round_once"] == target,
        "full_decoded_mismatches_by_regime": mismatches,
        "selected_colors_by_regime": selections,
        "blank_occupancy_outputs": "All zero for counts 0..9",
        "exhaustive_count_contract_signatures": total,
        "default_generator_profile_subset_signatures": generator_subset,
        "histogram_scope": "Count signatures, not additional program evaluations or generated task cases",
        "out_of_contract_counterexample": {
            "counts": counterexample,
            "unique_mode_color": 0,
            "rounded_positive_colors": [0, 1],
            "conclusion": "The mechanism is a threshold separator, not a general argmax",
        },
        "limitations": [
            "The original candidate has different parameters and multiple runtime-dependent arithmetic operations",
            "The original candidate and original task cases are not executed by this script",
            "No original scoring, historical intervention, unseen-task generalization, or search-efficiency result is claimed",
        ],
    }


if __name__ == "__main__":
    print(json.dumps(demonstrate(), indent=2))


==> anc/evidence/metadata.json <==
{
  "artifact_version": "0.9",
  "release_status": "LOCAL_ONLY_NOT_RELEASED",
  "license_status": "NOT_DESIGNATED_PENDING_AUTHOR_AUTHORITY_AND_TERMS_CONFIRMATION",
  "source_authenticity_checked_by_public_verifier": false,
  "deidentification": "Legacy tables retain opaque identifiers and phase-relative times. Explicit replay/cross_domain/history/decisions namespaces add selected source/content hashes, retained timestamps, aggregate evidence, short excerpts, literal old-search code snippets and derived decision-population records; no full interactions, local source paths or original model/task/helper assets. Linkage remains possible.",
  "scores": {
    "deadline": 7655.34,
    "postbaseline": 7655.83,
    "final": 7672.16,
    "gross_gain": 17.804494604528543,
    "rollback_delta": -1.477129359278905
  },
  "included_operator_inputs": 483,
  "excluded_event_barriers": 5,
  "post_deadline_discovery_endpoint_seconds": 183732.0,
  "task053_candidate_table": "included",
  "task053_worker_success_post_deadline_seconds": 157946.191,
  "competition_progress": {
    "interpretation": "LOCAL_COST_IMPLIED_ARITHMETIC_NOT_PLATFORM_VALIDATED_TOTAL",
    "cohort_rule": "initial_accepted AND deadline_has_accepted_promotion",
    "reported_initial_public_score": 7240.26,
    "reported_deadline_public_score": 7655.34,
    "reported_platform_score_delta": 415.08,
    "all_task_cost_implied_gain_minus_reported_platform_delta": 0.0782431336474474,
    "positive_gain_threshold": 1e-10,
    "quantile_method": "linear_interpolation_Hyndman_Fan_type_7",
    "acceptance_counts": {
      "initial_accepted": 398,
      "deadline_has_ok": 396,
      "deadline_has_accepted_promotion": 395,
      "accepted_both": 394,
      "deadline_has_mixed_ok_records": 13
    },
    "all_tasks": {
      "task_count": 400,
      "lower_cost_count": 353,
      "equal_cost_count": 47,
      "higher_cost_count": 0,
      "same_artifact_count": 47,
      "sum_local_cost_implied_gain": 415.15824313364755,
      "positive_gain_count": 353,
      "initial_perfect_cost_count": 3,
      "deadline_perfect_cost_count": 3,
      "gain_median": 0.9233713815950289,
      "gain_q1": 0.390335393124964,
      "gain_q3": 1.5336857303472162,
      "positive_gain_median": 1.0906168148919164,
      "positive_gain_q1": 0.603994475128971,
      "positive_gain_q3": 1.6454331108169242,
      "top10_positive_gain": 38.15713552531182,
      "top10_positive_gain_share": 0.09190985884634909,
      "gain_bins": {
        "negative": 0,
        "zero": 47,
        "positive_le_0_5": 68,
        "positive_gt_0_5_le_1": 99,
        "positive_gt_1_le_2": 140,
        "positive_gt_2": 46
      },
      "sum_initial_cost_implied_score": 7240.153777400077,
      "sum_deadline_cost_implied_score": 7655.3120205337245
    },
    "accepted_both": {
      "task_count": 394,
      "lower_cost_count": 348,
      "equal_cost_count": 46,
      "higher_cost_count": 0,
      "same_artifact_count": 46,
      "sum_local_cost_implied_gain": 409.2778243373705,
      "positive_gain_count": 348,
      "initial_perfect_cost_count": 3,
      "deadline_perfect_cost_count": 3,
      "gain_median": 0.9233713815950289,
      "gain_q1": 0.387220118249644,
      "gain_q3": 1.5310866622625219,
      "positive_gain_median": 1.0932713676277217,
      "positive_gain_q1": 0.6029932201959731,
      "positive_gain_q3": 1.6414412294214409,
      "top10_positive_gain": 38.15713552531182,
      "top10_positive_gain_share": 0.0932304006137861,
      "gain_bins": {
        "negative": 0,
        "zero": 46,
        "positive_le_0_5": 68,
        "positive_gt_0_5_le_1": 96,
        "positive_gt_1_le_2": 138,
        "positive_gt_2": 46
      },
      "sum_initial_cost_implied_score": 7128.0819406260825,
      "sum_deadline_cost_implied_score": 7537.359764963453
    },
    "accepted_both_without_mixed_ok": {
      "task_count": 381,
      "lower_cost_count": 335,
      "equal_cost_count": 46,
      "higher_cost_count": 0,
      "same_artifact_count": 46,
      "sum_local_cost_implied_gain": 395.34235131092885,
      "positive_gain_count": 335,
      "initial_perfect_cost_count": 3,
      "deadline_perfect_cost_count": 3,
      "gain_median": 0.922425720441673,
      "gain_q1": 0.38566248081198395,
      "gain_q3": 1.5334021057092944,
      "positive_gain_median": 1.0906168148919164,
      "positive_gain_q1": 0.6026341015741288,
      "positive_gain_q3": 1.6430178597780722,
      "top10_positive_gain": 38.15713552531182,
      "top10_positive_gain_share": 0.09651669091051163,
      "gain_bins": {
        "negative": 0,
        "zero": 46,
        "positive_le_0_5": 65,
        "positive_gt_0_5_le_1": 93,
        "positive_gt_1_le_2": 132,
        "positive_gt_2": 45
      },
      "sum_initial_cost_implied_score": 6910.850701016402,
      "sum_deadline_cost_implied_score": 7306.193052327331
    },
    "later_additions_crossjoin": {
      "task_count": 6,
      "same_initial_deadline_artifact_count": 5,
      "lower_deadline_cost_count": 1,
      "changed_initial_deadline_artifact_tasks": [
        135
      ],
      "all_deadline_costs_equal_postbaseline": true
    }
  },
  "data_files": [
    "data/assumed_activity_windows.csv",
    "data/audit_effect.csv",
    "data/bounded_validations.csv",
    "data/classification_sensitivity.csv",
    "data/competition_progress.csv",
    "data/effort_scenarios.csv",
    "data/events.csv",
    "data/fixed_artifact_recipients.csv",
    "data/input_features.csv",
    "data/missing_context_sensitivity.csv",
    "data/original_runtime_attempts.csv",
    "data/original_semantic_screen.csv",
    "data/rollbacks.csv",
    "data/task053_candidates.csv",
    "data/task053_cycles.csv",
    "data/task129_events.csv",
    "data/tasks.csv"
  ],
  "extension_files": [
    "replay/task129_replay.py",
    "replay/P002_GRAPH.json",
    "replay/Dockerfile",
    "replay/requirements.lock",
    "replay/.dockerignore",
    "replay/README.md",
    "replay/LOCAL_REPLAY.json",
    "replay/LOCAL_VALIDATION.md",
    "replay/reviewer_inputs.py",
    "replay/REVIEWER_VALIDATION.json",
    "replay/F1_CONSTRUCTION.json",
    "replay/source_schedule.py",
    "replay/precision_probe.py",
    "replay/PRECISION_VALIDATION.json",
    "cross_domain/evidence.json",
    "cross_domain/SOURCE_MANIFEST.json",
    "cross_domain/verify.py",
    "cross_domain/README.md",
    "cross_domain/handoff_evidence.json",
    "cross_domain/handoff_verify.py",
    "cross_domain/HANDOFF.md",
    "history/search_source.json",
    "history/verify.py",
    "history/README.md",
    "decisions/task_inventory.csv",
    "decisions/registry_outcomes.csv",
    "decisions/registry_states.csv",
    "decisions/registry_snapshots.csv",
    "decisions/policy_source_history.csv",
    "decisions/SUMMARY.json",
    "decisions/episodes.json",
    "decisions/process.json",
    "decisions/verify.py",
    "decisions/README.md"
  ],
  "evidence_files": [
    "MECHANISM_EVIDENCE.md",
    "mechanism_evidence.json",
    "mechanism_witness.py",
    "diagnostics.py",
    "task129_contract.py",
    "task129_count_profiles.csv"
  ]
}


==> anc/evidence/replay/Dockerfile <==
# September 8 validation: multi-architecture base digest; tested on ARM64 only.
ARG PYTHON_BASE=python:3.13.9-slim@sha256:326df678c20c78d465db501563f3492d17c42a4afe33a1f2bf5406a1d56b0e86
FROM ${PYTHON_BASE}
COPY requirements.lock /opt/replay/requirements.lock
RUN python3 -m pip install --no-cache-dir --only-binary=:all: --no-deps -r /opt/replay/requirements.lock \
    && python3 -m pip check
USER 65534:65534
WORKDIR /tmp
CMD ["python3", "--version"]


==> anc/evidence/replay/F1_CONSTRUCTION.json <==
{
  "schema_version": 1,
  "evidence_kind": "source_derived_literal_construction_attributes_not_model_bytes",
  "operator": "MaxPool",
  "opset_version": 10,
  "ir_version": 10,
  "input_dtype": "float32",
  "output_dtype": "float32",
  "declared_input_shape": [1, 10, 30, 30],
  "declared_output_shape": [1, 10, 30, 30],
  "logical_axis_size": 3,
  "encoded_axis_size": 30,
  "pads_order": ["begin_height", "begin_width", "end_height", "end_width"],
  "general_window_equation": "W_i = {i * stride - pad_begin + j * dilation : j = 0,...,kernel_size-1}",
  "logical_support_rule": "Intersect W_i with {0,1,2} independently on both spatial axes for output i=0,...,29.",
  "source_snapshot_id": "F1_ROTATION_SOURCE",
  "source_snapshot_sha256": "8d7dfc5a020e31d2f82634c5f0d9eaea9d3d52531461afd5357ae1d8541acf53",
  "digest_scope": "SOURCE SNAPSHOT AND SOURCE RECORD HASHES, NOT CANDIDATE MODEL-BYTE HASHES. Original records are not bundled; these hashes do not authenticate the disclosed literals for an ordinary reviewer.",
  "constructions": [
    {
      "construction_group_id": "G001",
      "mechanism_event_id": "M007",
      "runtime_attempt_ids": ["A001", "A002"],
      "source_record_id": "F1_CALL_A",
      "source_record_sha256": "64c3b9b5834c02294104395daa3af761bd36e55800329b6ce09de1939f99d821",
      "attributes": {"kernel_shape": [2, 2], "dilations": [3, 3], "strides": [-1, -1], "pads": [-2, -2, -53, -53]},
      "derived_axis_window": "{2-i,5-i}",
      "early_candidate_model_sha256": null
    },
    {
      "construction_group_id": "G002",
      "mechanism_event_id": "M009",
      "runtime_attempt_ids": ["A005", "A006"],
      "source_record_id": "F1_CALL_B",
      "source_record_sha256": "ca046a9c759ef50d2b22697b77564abc57cc9f6d1dc73e70cce5bd368c01c412",
      "attributes": {"kernel_shape": [3, 3], "dilations": [10, 10], "strides": [-11, -11], "pads": [-2, -2, -326, -326]},
      "derived_axis_window": "{2-11i,12-11i,22-11i}",
      "early_candidate_model_sha256": null
    }
  ],
  "early_candidate_byte_identities_recovered": false,
  "G002_equals_P003_established": false,
  "source_authenticity_checked_by_public_diagnostic": false,
  "runtime_limit": "The retained calls use negative stride and padding attributes. The coordinate calculation is a source-support interpretation of runtime-specific constructions, not a claim of standard ONNX validity, portable native behavior, memory safety, or accounted cost. In-canvas nonlogical input positions are zero-encoded; this calculation does not specify native out-of-canvas accesses.",
  "access_limit": "Reviewers can recompute parameter-to-map derivation and synthetic full-output support without private files; they cannot authenticate withheld source-call literals or rerun the early models from this record."
}


==> anc/evidence/replay/LOCAL_REPLAY.json <==
{
  "container_cleanup_verified": true,
  "container_exit_code": 0,
  "executed": true,
  "finished_utc": "2026-09-08T21:48:34.603530+00:00",
  "image_id": "sha256:524e23cbd8dd6e6cdde62d3e3a981682d6cd8537d98ae79a0571877d8ef96585",
  "input_hashes_rechecked_unchanged": true,
  "native_stderr_suppressed": true,
  "scope": "fixed_P002_stored_corpus_not_discovery_or_universal_correctness",
  "script_sha256": "e370b90cd542bdbc14684138f026fdced2017d675da496a541ca1abaf439f720",
  "started_utc": "2026-09-08T21:48:34.075548+00:00",
  "timeout_seconds": 60,
  "verified_expected_result": true,
  "wall_seconds_including_cleanup": 0.527981,
  "worker": {
    "active_providers": [
      "CPUExecutionProvider"
    ],
    "asset_sha256": {
      "helper": "9f61a3d4fd1505f02da676d1f7a8f1d3059a6b6338b215234d9d674d2e1fdc9a",
      "model": "4ea65f5bf7f93c3dfb9db03867a5ed6fdf3ac636096e722e7c8736f403a50b7d",
      "task": "7c5cf3f0d193dcc07741e957e6d4185f0d6a0ddbd92b5c30c058d7e459fe97af"
    },
    "candidate": "P002",
    "comparison": "retained_helper_strict_positive_full_encoded_array_equality",
    "cost": 1,
    "error_types": {},
    "evaluated": 265,
    "exceptions": 0,
    "graph_optimization": "ORT_DISABLE_ALL",
    "helper_function_ast_sha256": {
      "calculate_memory": "8112236ab9c671450a467454935b1bf10f043d48cd1788f06b87c0a7e415622d",
      "calculate_params": "d764651fbc6f24eb6a73b3a17b9249b83371b9c827597f6f69e7948b4902e87b",
      "convert_to_numpy": "4402b8a66f2ec3b18e6318b812a5da30d497811373a6d794a6f8eda4b1df8571",
      "run_network": "f0311f94f64d695416007bebdb9aa769b6e659b48c897b23092bf7f055350334",
      "sanitize_model": "821fac7446b04505a974d8a6b51c824393b9a9e05cb3ae3e9aae2766b16be7d9",
      "score_network": "862b8679e618b7c0d381ba54150c7b7e6eb7620684d817a5f8f58cc3b8ffcf70"
    },
    "inter_op_num_threads": 1,
    "intra_op_num_threads": 1,
    "machine": "aarch64",
    "memory": 0,
    "new_generated_cases": 0,
    "output_shapes": [
      [
        1,
        10,
        30,
        30
      ]
    ],
    "packages": {
      "flatbuffers": "25.12.19",
      "ml_dtypes": "0.5.4",
      "mpmath": "1.3.0",
      "numpy": "2.4.4",
      "onnx": "1.21.0",
      "onnxruntime": "1.24.4",
      "packaging": "26.2",
      "protobuf": "7.35.1",
      "sympy": "1.14.0",
      "typing_extensions": "4.16.0"
    },
    "params": 1,
    "python": "3.13.9",
    "right": 265,
    "skipped": 0,
    "status": "completed",
    "task": 129,
    "verified_expected_result": true,
    "wrong": 0
  }
}


==> anc/evidence/replay/LOCAL_VALIDATION.md <==
# Exact P002 replay: independently prepared dependency image

Local validation, September 8, 2026. This is fixed-artifact validation, not
rediscovery, training, a model call, or asset redistribution.

## Result

The source-holder runner evaluated **265/265 retained cases correctly**, with
no skips, mismatches or exceptions, full `(1,10,30,30)` array comparisons,
accounted memory 0, one parameter, cost 1. It used a newly built dependency
image, not mounted host Python directories. The result is in `LOCAL_REPLAY.json`.
The measured architecture is **aarch64**; no x86 or other-runtime pass is claimed.

- Image: `sha256:524e23cbd8dd6e6cdde62d3e3a981682d6cd8537d98ae79a0571877d8ef96585`.
- Resolved Python base: `python:3.13.9-slim@sha256:326df678c20c78d465db501563f3492d17c42a4afe33a1f2bf5406a1d56b0e86`.
- Python 3.13.9; all ten dependency versions in `requirements.lock` checked by
  the worker. Binary wheels were installed during image preparation; no source
  build, host-environment mount, or network access occurred during evaluation.
- Build succeeded and `pip check` found no missing/incompatible requirements.
  The final image ID identifies the tested local image. Version/base pins alone
  are not a promise of bit-identical future images or cross-architecture results.
- Execution: 21:48:34.075548–21:48:34.603530 UTC; 0.527981 seconds including
  launcher cleanup. This is a validation duration, not historical discovery cost.
- All three input hashes rechecked unchanged; exact named container cleanup
  verified. No whole campaign, bank, credentials, Docker socket, home directory,
  or dependency directory was mounted inside the evaluator container.

Before execution, the root agent read the complete replay runner and the six
selected original helper function bodies and constants. The new image recipe
and synthetic tests were inspected. Only hash-matched P002 was evaluated.

An initial launch at 21:48:03 UTC failed before any evaluation because the
retained model is owner-readable (mode 0600), inaccessible to container UID
65534. It returned `PermissionError`, zero evaluated cases, a nonzero exit, and
verified cleanup. This is an input-access failure, not a numerical failure.
The original file permissions were not changed. A byte-identical, readable
staging copy was placed under the ignored local-assets directory, and that
copy was used for the successful run. Task data and helper remained read-only
mounts of their original files. No candidate or dependency was changed to rescue
an incorrect result.

## What changed relative to the existing nine-program replay

The earlier replay already checked all nine archived perfect programs on 2,187
retained cases. This new run repeats only P002 through a simpler, relocatable
three-input runner with dependencies inside its container image. It closes a
workstation-dependency gap, not a new scientific discovery gap. It does not
recover July's full environment, rerun the historical 20,000 custom cases,
reproduce grinding, or identify a causal contribution of the search policy.

The checked-in graph metadata makes the actual serialized computation
inspectable. Its operand sequence does not specify the runtime's internal
contraction association. The mathematical witness and this program therefore
remain distinct evidence layers.

## Reviewer-access boundary

The revised supplement can carry the new runner, graph metadata and environment
recipe without bundling original inputs. Source holders can execute it using
the three required hash-matched files. That is not frictionless or self-contained
reviewer access. A minimal full-input bundle remains a separate distribution
choice requiring the selected assets' terms/notices and author confirmation;
no distribution authorization is inferred from this local validation. No
original asset was added to this supplement.


==> anc/evidence/replay/P002_GRAPH.json <==
{
  "schema_version": 1,
  "task": 129,
  "candidate": "P002",
  "program_sha256": "4ea65f5bf7f93c3dfb9db03867a5ed6fdf3ac636096e722e7c8736f403a50b7d",
  "program_bytes": 681,
  "extraction_scope": "Read-only protobuf metadata inspection; no model session, graph evaluation, shape inference, or builder execution.",
  "graph": {
    "ir_version": 10,
    "opsets": [
      {
        "domain": "",
        "version": 13
      }
    ],
    "nodes": [
      {
        "operator": "Einsum",
        "inputs": [
          "input",
          "input",
          "input",
          "input",
          "input",
          "input",
          "input",
          "input",
          "input",
          "input",
          "input",
          "input",
          "input",
          "input",
          "input",
          "input",
          "input",
          "input",
          "input",
          "input",
          "input",
          "input",
          "input",
          "input",
          "scale",
          "scale",
          "scale",
          "scale",
          "scale",
          "scale",
          "scale",
          "scale",
          "scale",
          "scale",
          "scale",
          "scale",
          "scale",
          "scale",
          "scale",
          "scale",
          "scale",
          "scale",
          "scale",
          "scale",
          "scale",
          "scale",
          "scale",
          "scale",
          "scale",
          "scale"
        ],
        "outputs": [
          "output"
        ],
        "equation": "bcae,bcfg,bcij,bckl,bcmn,bcop,bcrs,bctu,bcvx,bcyz,bcAB,bcCD,bcEF,bcGH,bcIJ,bcKL,bcMN,bcOP,bcQR,bcST,bcUV,bcWX,bcYZ,bdhw,q,q,q,q,q,q,q,q,q,q,q,q,q,q,q,q,q,q,q,q,q,q,q,q,q,q->bchw"
      }
    ],
    "initializers": [
      {
        "name": "scale",
        "dtype": 1,
        "dimensions": [
          1
        ],
        "raw_hex": "9cb5223c",
        "float_data": []
      }
    ],
    "input": [
      {
        "name": "input",
        "dtype": 1,
        "shape": [
          1,
          10,
          30,
          30
        ]
      }
    ],
    "output": [
      {
        "name": "output",
        "dtype": 1,
        "shape": [
          1,
          10,
          30,
          30
        ]
      }
    ]
  },
  "interpretation": {
    "idealized_real_arithmetic_expression": "output[b,c,h,w] = occupancy[b,h,w] * count[b,c]^23 * scale^26",
    "occupancy": "sum over input color d at the same h,w; one on occupied one-hot cells, zero on padding",
    "count": "sum input[b,c,r,s] over the 30x30 spatial canvas",
    "scale_binary32_decimal": 0.009930994361639023,
    "scale_binary32_little_endian_hex": "9cb5223c",
    "operand_sequence": "23 independent spatial count factors, one occupancy factor, then 26 repeated uses of the same length-one initializer",
    "parameter_accounting": "The initializer contains one float32 element; reuse does not add separately stored parameters.",
    "operation_order_limit": "The ONNX graph fixes one Einsum node and its listed operand order, not ONNX Runtime's internal contraction association, intermediate rounding, or subnormal handling.",
    "environment_limit": "The idealized expression does not prove the binary32 runtime outputs. Only an executed fixed-artifact replay establishes its finite-corpus behavior under the reported environment.",
    "candidate_limit": "This is the tuned P002 archived candidate, not P001 and not a freshly rediscovered model."
  }
}


==> anc/evidence/replay/PRECISION_VALIDATION.json <==
{
  "author_run_not_independent_replication": true,
  "code_sha256": {
    "P002_GRAPH.json": "260c859bba13f0119d1a882d81cb1c8e1e9d996dbee42cb583e09626562b7b58",
    "precision_probe.py": "271950b2f43dd1f6539c5fa773c070fbd9b67fa1c2fe780e83b72430f1035949",
    "source_schedule.py": "2a3ff0138985bd7fff871f0b24eca03d0e8f0eab7403faf86e8579dce9d47d66",
    "task129_replay.py": "e370b90cd542bdbc14684138f026fdced2017d675da496a541ca1abaf439f720"
  },
  "container_cleanup_verified": true,
  "container_exit_code": 0,
  "executed": true,
  "finished_utc": "2026-09-09T15:03:47.681735+00:00",
  "image_id": "sha256:524e23cbd8dd6e6cdde62d3e3a981682d6cd8537d98ae79a0571877d8ef96585",
  "input_hashes_rechecked_unchanged": true,
  "native_intermediate_trace_verified": false,
  "new_cost_or_search_efficacy_result": false,
  "private_raw_outputs_retained": true,
  "schema_version": 1,
  "scope": "present_day_exact_P002_and_changed_FP64_diagnostic_not_July_trace",
  "started_utc": "2026-09-09T15:03:46.904208+00:00",
  "timeout_seconds": 60,
  "verified_expected_result": true,
  "wall_seconds_including_cleanup": 0.77753,
  "worker": {
    "active_providers": [
      "CPUExecutionProvider"
    ],
    "asset_sha256": {
      "helper": "9f61a3d4fd1505f02da676d1f7a8f1d3059a6b6338b215234d9d674d2e1fdc9a",
      "model": "4ea65f5bf7f93c3dfb9db03867a5ed6fdf3ac636096e722e7c8736f403a50b7d",
      "task": "7c5cf3f0d193dcc07741e957e6d4185f0d6a0ddbd92b5c30c058d7e459fe97af"
    },
    "derivative": {
      "construction": "only_input_output_initializer_types_and_exact_promoted_scalar_bytes_changed",
      "equation_and_ordered_operands_unchanged": true,
      "final_cast": "numpy_astype_float32_once_after_native_float64_output",
      "float64_is_exact_real_arithmetic": false,
      "program_sha256": "62b89258e75285f9b5ac7f1c165d3fabd4699bf296155862a25bb7d677162edc",
      "promoted_scalar_binary64_le_hex": "00000080b356843f",
      "promoted_scalar_exact_ratio": "2665831/268435456",
      "same_native_typed_kernel": false,
      "scorer_eligibility_or_cost_measured": false
    },
    "errors": [],
    "evaluated_stored_cases": 265,
    "evaluated_synthetic_probes": 3,
    "fp_observations": {
      "after_evaluation": {
        "complete_native_fp_state_verified": false,
        "control_state_changed_by_probe": false,
        "fegetenv_return_code": 0,
        "fegetround_code": 0,
        "fenv_layout_decoded": false,
        "opaque_fenv_buffer_sha256": "208648774e17fdf8bbe9d6ce81713b3725a97ded75b674a38375be18b975022a",
        "opaque_zero_initialized_buffer_bytes": 256,
        "scope": "caller_thread_only_not_kernel_or_worker_thread_trace"
      },
      "after_sessions": {
        "complete_native_fp_state_verified": false,
        "control_state_changed_by_probe": false,
        "fegetenv_return_code": 0,
        "fegetround_code": 0,
        "fenv_layout_decoded": false,
        "opaque_fenv_buffer_sha256": "208648774e17fdf8bbe9d6ce81713b3725a97ded75b674a38375be18b975022a",
        "opaque_zero_initialized_buffer_bytes": 256,
        "scope": "caller_thread_only_not_kernel_or_worker_thread_trace"
      },
      "before_sessions": {
        "complete_native_fp_state_verified": false,
        "control_state_changed_by_probe": false,
        "fegetenv_return_code": 0,
        "fegetround_code": 0,
        "fenv_layout_decoded": false,
        "opaque_fenv_buffer_sha256": "208648774e17fdf8bbe9d6ce81713b3725a97ded75b674a38375be18b975022a",
        "opaque_zero_initialized_buffer_bytes": 256,
        "scope": "caller_thread_only_not_kernel_or_worker_thread_trace"
      }
    },
    "graph_optimization": "ORT_DISABLE_ALL",
    "helper_function_ast_sha256": {
      "calculate_memory": "8112236ab9c671450a467454935b1bf10f043d48cd1788f06b87c0a7e415622d",
      "calculate_params": "d764651fbc6f24eb6a73b3a17b9249b83371b9c827597f6f69e7948b4902e87b",
      "convert_to_numpy": "4402b8a66f2ec3b18e6318b812a5da30d497811373a6d794a6f8eda4b1df8571",
      "run_network": "f0311f94f64d695416007bebdb9aa769b6e659b48c897b23092bf7f055350334",
      "sanitize_model": "821fac7446b04505a974d8a6b51c824393b9a9e05cb3ae3e9aae2766b16be7d9",
      "score_network": "862b8679e618b7c0d381ba54150c7b7e6eb7620684d817a5f8f58cc3b8ffcf70"
    },
    "historical_environment_recovered": false,
    "inter_op_num_threads": 1,
    "intra_op_num_threads": 1,
    "machine": "aarch64",
    "native_intermediate_trace_verified": false,
    "new_generated_task_cases": 0,
    "original_session_input_sha256": "4ea65f5bf7f93c3dfb9db03867a5ed6fdf3ac636096e722e7c8736f403a50b7d",
    "packages": {
      "flatbuffers": "25.12.19",
      "ml_dtypes": "0.5.4",
      "mpmath": "1.3.0",
      "numpy": "2.4.4",
      "onnx": "1.21.0",
      "onnxruntime": "1.24.4",
      "packaging": "26.2",
      "protobuf": "7.35.1",
      "sympy": "1.14.0",
      "typing_extensions": "4.16.0"
    },
    "predictions": {
      "baseline_correct_stored_outputs": 265,
      "baseline_occupied_counts_1_2_3_units_u": [
        0,
        0,
        5611
      ],
      "control_after_cast_counts_1_2_3_units_u": [
        0,
        1,
        5611
      ],
      "control_correct_stored_outputs": 0,
      "control_extra_positive_entries_total": 4140,
      "scalar_refit": false,
      "source_model_or_order_search": false
    },
    "private_raw_outputs": {
      "arrays": 3,
      "bytes": 58354,
      "case_order": "train_then_test_then_arc_gen_then_synthetic_counts_1_2_3",
      "cases_per_array": 268,
      "distributed": false,
      "format": "numpy_npz",
      "sha256": "91c21cbb202c4f42bc746abf05eca25a32e74906051f4e0c24a7661e0a22f8f8"
    },
    "profile_results": {
      "3|2|1|1|1|1": {
        "baseline_correct": 70,
        "baseline_extra_positive_entries": 0,
        "baseline_missing_positive_entries": 0,
        "baseline_positive_padding_entries": 0,
        "baseline_raw_bit_mismatches": 0,
        "cases": 70,
        "control_correct": 0,
        "control_extra_positive_entries": 630,
        "control_missing_positive_entries": 0,
        "control_positive_padding_entries": 0,
        "control_raw_bit_mismatches": 0,
        "entries_per_output": 9000
      },
      "3|2|2|1|1": {
        "baseline_correct": 195,
        "baseline_extra_positive_entries": 0,
        "baseline_missing_positive_entries": 0,
        "baseline_positive_padding_entries": 0,
        "baseline_raw_bit_mismatches": 0,
        "cases": 195,
        "control_correct": 0,
        "control_extra_positive_entries": 3510,
        "control_missing_positive_entries": 0,
        "control_positive_padding_entries": 0,
        "control_raw_bit_mismatches": 0,
        "entries_per_output": 9000
      }
    },
    "python": "3.13.9",
    "runtime_identity": {
      "build_to_source_authenticated": false,
      "embedded_build_info": "ORT Build Info: git-branch=HEAD, git-commit-id=2d924974ef, build type=Release",
      "mapped_runtime_objects": [
        "capi/libonnxruntime_providers_shared.so",
        "capi/onnxruntime_pybind11_state.cpython-313-aarch64-linux-gnu.so"
      ],
      "reported_version": "1.24.4",
      "runtime_objects": [
        {
          "bytes": 18625376,
          "package_relative_name": "capi/libonnxruntime.so.1.24.4",
          "sha256": "f373ae5fd4d878ed17ebea26e5480bd3d0a15e3bd6bc94b878e6c1b73998d22a"
        },
        {
          "bytes": 198792,
          "package_relative_name": "capi/libonnxruntime_providers_shared.so",
          "sha256": "3b6be288fbfb7dff8770d08a23defdde18e8f7e0f5a2b344a0e5e238c999ea88"
        },
        {
          "bytes": 19543448,
          "package_relative_name": "capi/onnxruntime_pybind11_state.cpython-313-aarch64-linux-gnu.so",
          "sha256": "deeac23ee67d1e3701ea4530f8afcd44522ead5ed8a64551463570eccf885f1d"
        }
      ]
    },
    "scope": "present_day_exact_P002_and_changed_FP64_diagnostic_not_July_trace",
    "status": "completed",
    "synthetic_probes": [
      {
        "baseline_designated_padding_positive": 0,
        "baseline_occupied_binary32_bits": [
          0
        ],
        "baseline_raw_bit_mismatches": 0,
        "control_designated_padding_positive": 0,
        "control_native_float64_occupied_hex": [
          "0x1.00000e38cc50dp-173"
        ],
        "control_occupied_binary32_bits": [
          0
        ],
        "control_raw_bit_mismatches": 0,
        "designated_count": 1,
        "entries_compared_per_graph": 9000,
        "input_kind": "new_canonical_probe_not_recovered_historical_grid"
      },
      {
        "baseline_designated_padding_positive": 0,
        "baseline_occupied_binary32_bits": [
          0
        ],
        "baseline_raw_bit_mismatches": 0,
        "control_designated_padding_positive": 0,
        "control_native_float64_occupied_hex": [
          "0x1.00000e38cc50dp-150"
        ],
        "control_occupied_binary32_bits": [
          1
        ],
        "control_raw_bit_mismatches": 0,
        "designated_count": 2,
        "entries_compared_per_graph": 9000,
        "input_kind": "new_canonical_probe_not_recovered_historical_grid"
      },
      {
        "baseline_designated_padding_positive": 0,
        "baseline_occupied_binary32_bits": [
          5611
        ],
        "baseline_raw_bit_mismatches": 0,
        "control_designated_padding_positive": 0,
        "control_native_float64_occupied_hex": [
          "0x1.5eb6020072bf2p-137"
        ],
        "control_occupied_binary32_bits": [
          5611
        ],
        "control_raw_bit_mismatches": 0,
        "designated_count": 3,
        "entries_compared_per_graph": 9000,
        "input_kind": "new_canonical_probe_not_recovered_historical_grid"
      }
    ],
    "verified_expected_result": true
  }
}


==> anc/evidence/replay/README.md <==
# Inspect the computation: actual Task 129 and related diagnostics

This route starts with the actual tuned **P002** program and separates its graph,
a conditional execution model, and dated native observations. Original
model/task/helper inputs are not bundled. The optional `reviewer_inputs.py`
command reconstructs the model and explicitly retrieves pinned public task/helper
sources without an author account or private campaign checkout; default checks
remain offline.

Read the [static graph](#static-graph-metadata) first, then the [conditional
source calculation](#conditional-source-schedule-diagnosis-post-hoc-not-a-native-trace).
The latter agrees with recorded outputs; the [paired native precision check](#paired-native-precision-check)
adds a current full-array observation, not authentication of the historical
execution path. For selection, excerpts and candidate lineage, use the separate
[historical evidence route](../MECHANISM_EVIDENCE.md). The acquisition and execution
sections below are optional; neither is part of default verification.

## Inspect the actual computation without running it

### Static graph metadata

From this directory:

```bash
python3 task129_replay.py metadata
```

This standard-library-only command prints [P002_GRAPH.json](P002_GRAPH.json):
metadata extracted read-only from the hash-matched retained 681-byte ONNX model.
It needs no original assets, native runtime, network, or container. Its output
explicitly says model bytes were not verified during that invocation. To check
the supplied original model against the hash and the metadata (requires ONNX,
but still creates no runtime session):

```bash
python3 task129_replay.py metadata --model downloads/reviewer_inputs/P002.onnx
```

The model has one `Einsum` node. Its operands are 23 spatial count factors,
one occupancy factor, then 26 uses of a single length-one float32 initializer.
The initializer is exactly `2665831/268435456` (approximately
`0.009930994361639023`; little-endian bytes `9cb5223c`). In real arithmetic this writes
`occupancy(h,w) * count(c)^23 * scale^26`. The complete original equation and
operand sequence are in the JSON. **Operand order is not a specification of the
runtime's contraction association or intermediate rounding.** The idealized
formula therefore does not alone reproduce the observed count-one/count-two
zeros and count-three positive output. This is not the simpler illustrative
witness. The separate acquisition command reserializes the already disclosed exact graph, not a newly chosen approximation of the formula.

### Conditional source-schedule diagnosis (post-hoc, not a native trace)

The default `python3 ../diagnostics.py` now also calls
[`source_schedule.py`](source_schedule.py). Its independent integer/Fraction
binary32 nearest-even reference follows **one** source-derived schedule, with
the disclosed scalar unchanged. There is no schedule enumeration, tuning,
source download, or native execution in this command.

The official CPU implementation at the source revision below preserves input
order, reduces axes at their last operand, and successively pairs the accumulated
result with the next operand, materializing float tensors. Applied to P002,
this yields 23 count factors, occupancy, then 26 scalar factors. Every resulting
pairwise matrix product has contraction dimension one. With exact count
reductions, nearest-even products, and gradual underflow, the fixed recurrence
predicts `[0, 0, 5611]` in units `u = 2^-149` for counts one, two, three.
For count two, the penultimate value is `50u`, and the last exact product is
`(66645775/134217728)u < u/2`, which rounds to zero. Conversely, the ideal
polynomial followed by only one final rounding lies above `u/2` and produces
`u`. The former matches the separately recorded amplitudes without fitting
the scalar or trying alternative orders. [CPU processor](https://raw.githubusercontent.com/microsoft/onnxruntime/2d924974ef147392ced8409d36bd6d2e7fcc8a74/onnxruntime/core/providers/cpu/math/einsum_utils/einsum_typed_compute_processor.cc).

Two newly authored canonical 3x3 arrangements represent the exported profiles
`(3,2,2,1,1)` and `(3,2,1,1,1,1)`. The conditional source model matches all
9,000 encoded entries for each; the one-final-round control adds 18 and nine
positive entries, respectively. The 195/70 multiplicities are read from the
unchanged exported profile table. These are two synthetic array comparisons
and predictions for those profile classes, **not 265 new native executions**.
Within the model, count and occupancy dependence makes position/color
permutations immaterial; that mathematical fact is not a new runtime guarantee.

Source links below are pinned to immutable commit
`2d924974ef147392ced8409d36bd6d2e7fcc8a74`, to which the official `v1.24.4`
tag resolved during this analysis. Digests identify the bytes inspected by the
authors, not an authenticated build manifest for the replay wheel. Default
verification does not fetch or reauthenticate these source files.

| Official Microsoft source | SHA-256 of inspected bytes |
| --- | --- |
| [CPU entry point](https://raw.githubusercontent.com/microsoft/onnxruntime/2d924974ef147392ced8409d36bd6d2e7fcc8a74/onnxruntime/core/providers/cpu/math/einsum.cc) | `c3b0074745b5c29243b6ad924eae0384324cc352280cd8c034cca4f88d5f8e88` |
| [Input preprocessing](https://raw.githubusercontent.com/microsoft/onnxruntime/2d924974ef147392ced8409d36bd6d2e7fcc8a74/onnxruntime/core/providers/cpu/math/einsum_utils/einsum_compute_preprocessor.cc) | `49e8742c7cb0e28d453db3ea76b7e21322673d1a8a84c2ff040d862721e10218` |
| [Ordered pairwise processor](https://raw.githubusercontent.com/microsoft/onnxruntime/2d924974ef147392ced8409d36bd6d2e7fcc8a74/onnxruntime/core/providers/cpu/math/einsum_utils/einsum_typed_compute_processor.cc) | `3b5697ba6b1e0ecbbd6c573400c82d61143b908ef0509483817f70688ec087f1` |
| [Typed intermediate and CPU helpers](https://raw.githubusercontent.com/microsoft/onnxruntime/2d924974ef147392ced8409d36bd6d2e7fcc8a74/onnxruntime/core/providers/cpu/math/einsum_utils/einsum_auxiliary_ops.cc) | `0dd9246118a0c716b9c834a4a5fb551e57d6af9a5f25788708c8fde7ca57c959` |
| [Float matrix-multiply specialization](https://raw.githubusercontent.com/microsoft/onnxruntime/2d924974ef147392ced8409d36bd6d2e7fcc8a74/onnxruntime/core/util/math_cpu.cc) | `f045aeb5ff2b9b949567e9a156fb22870ef32ab3c7b54a373f40b12f7954bddb` |
| [Architecture-dependent SGEMM dispatch](https://raw.githubusercontent.com/microsoft/onnxruntime/2d924974ef147392ced8409d36bd6d2e7fcc8a74/onnxruntime/core/mlas/lib/sgemm.cpp) | `f2a1595663805c47afe1ce7a9f4e6aa69fe352765cff85891a93b0673ea9911a` |

This diagnosis is **conditional source-model consistency**, not recovered
historical intermediates. The replay records version 1.24.4, ARM64, CPU provider,
one thread, and disabled graph optimization, but not exact binary/source build
identity, floating-point control state, or an instruction trace. A different
implementation, non-nearest rounding, or flushed subnormals could invalidate
the prediction. A matching final response does not eliminate those provenance
gaps or identify every native kernel. No new search-efficiency result, general
solver improvement, or portable evaluator guarantee follows.

### Paired native precision check

The separate [precision runner](precision_probe.py) and
[dated receipt](PRECISION_VALIDATION.json) test one prespecified contrast in the
already prepared ARM64 image. The baseline feeds the unchanged 681 P002 bytes
directly to ONNX Runtime, without the scoring helper's name sanitization. The
diagnostic derivative changes only input/output/scalar types to binary64 and
exactly promotes the stored scalar value. It retains the equation and all 50
ordered operands, then converts the returned native binary64 array once to
binary32 outside the graph. Neither its scalar nor its order was fitted.

| Observed comparison on the same retained cases | Exact P002 | Binary64 derivative, then binary32 conversion |
| --- | ---: | ---: |
| Complete targets correct | 265/265 | 0/265 |
| Extra positives, 195-case profile group | 0 | 18 each |
| Extra positives, 70-case profile group | 0 | 9 each |
| Missing target / positive padding entries | 0 / 0 | 0 / 0 |
| Raw binary32 entries differing from declared prediction | 0 of 2,385,000 | 0 of 2,385,000 |

Three newly authored count probes also match both full 9,000-entry predictions:
occupied amplitudes `(0,0,5611)u` versus `(0,1,5611)u`. They are neither recovered
historical probe grids nor new independent task cases. The derivative adds
4,140 positives over the stored corpus, exactly the declared 3,510 + 630.
The same idealized polynomial and scalar therefore do not preserve the decoded
answer across these typed executions. Binary64 is not exact-real arithmetic,
and different types can select different kernels: this is not an isolated
instruction-level precision intervention or a measurement of internal stages.

The September 9, 15:03 UTC author-run receipt records image/code/input hashes,
mapped runtime-object hashes and caller-thread floating-point observations.
Its embedded build prefix agrees with the cited source prefix; neither that
self-reported label nor a binary hash authenticates a source build. The opaque
environment fingerprints are not decoded kernel controls. Full raw arrays are
retained privately with a recorded digest and can be regenerated; they are not
bundled. This run adds no cost measurement, discovery-efficiency result,
independent replication, historical-path recovery or cross-runtime guarantee.

From this directory, check the receipt offline:

```bash
python3 precision_probe.py verify
```

To inspect a new run's plan, use the same three exact inputs and image described
below:

```bash
python3 precision_probe.py replay \
  --image sha256:REPLACE_WITH_64_HEX_LOCAL_IMAGE_ID \
  --model downloads/reviewer_inputs/P002.onnx \
  --task downloads/reviewer_inputs/task129.json \
  --helper downloads/reviewer_inputs/neurogolf_utils.py
```

This default starts no container. After reviewing the plan, opt in by adding
`--execute --private-output NEW_PRIVATE_DIRECTORY`; its parent must exist and
the new directory must not. The runner uses seven read-only file mounts, no
network, non-root execution and the existing resource/timeout limits. Raw arrays
are saved only to the explicitly requested private directory; never put them
or the host-path-bearing plan in a review package. Existing historical receipts
are not overwritten. The default aggregate verifier checks this receipt's
integrity and result predicates but never runs native graphs.

### Related F1 construction and padding diagnostic


The [F1 construction record](F1_CONSTRUCTION.json) discloses source-derived literal attributes for G001/G002 and their general window equation. `python3 ../diagnostics.py` recomputes the two per-axis support maps from these parameters before checking synthetic full outputs. Its digests identify source records, not model bytes. This closes parameter-to-map derivation access, not authentication of withheld calls or early native replay. Negative stride/padding attributes are runtime-specific; no standard-operator portability, native cost, early byte identity, or G002=P003 equality is inferred.

### The runnable witness and its historical relationship

[`../mechanism_witness.py`](../mechanism_witness.py) supplies a pedagogical construction with a synthetic
3-by-3 grid, exact rational reference arithmetic and an actual binary32
conversion check. Its positive-support predictions differ before and after
rounding. It explains how count separation, combined with occupancy, can both
select the count-three color and fill the occupied output region. Negative
controls change arithmetic and rounding conditions; an out-of-contract count
vector demonstrates that this threshold is not an unrestricted most-frequent
color algorithm.

The witness's polynomial, coefficient, single final rounding and synthetic
grid are **illustrative**, not the original candidate, tuned parameter values,
operator graph or runtime evaluation order. Its exhaustive count-signature
check is not a new count of task cases, discoveries or original program runs.
It establishes the explanatory possibility and its assumptions; the historical
P001/P002 receipts provide the distinct bounded evidence of successful real
construction. The witness does not verify their original cost accounting.

From this directory, run `python3 ../mechanism_witness.py` for that separate
illustrative check. Its stipulated one-final-round arithmetic is not the
source recurrence above.

## Acquire the exact inputs without private author files

From this directory, first inspect the plan (standard library only; no files or
network requests), then opt into acquisition:

```bash
python3 reviewer_inputs.py --output downloads/reviewer_inputs
python3 reviewer_inputs.py --output downloads/reviewer_inputs --fetch
```

The output directory must not already exist. The script reconstructs the exact
681-byte P002 from the disclosed graph, including scalar bytes and serialization
fields; it does not search for a solution or copy an opaque model blob. It fetches
only the [pinned public archive](https://huggingface.co/rogermt/neurogolf-solver/resolve/36664af04a5ebb861333744e1705c2d262feb837/own-solver/neurogolf-2026.zip)
and [pinned public helper](https://huggingface.co/rogermt/neurogolf-solver/resolve/36664af04a5ebb861333744e1705c2d262feb837/neurogolf_utils.py),
without a token or cookie. Archive size/hash and the single selected
`task129.json` member are checked in memory; no other members are extracted.

The fetched helper differs from the retained file in three non-code places:
an apostrophe in its module docstring, a duplicated history paragraph, and a
final blank line. The script transparently restores them, checks that all
executable AST nodes are unchanged, and requires the exact retained whole-file
hash. The Google LLC Apache-2.0 header is preserved. The task's terms are not
inferred from the helper notice or the third-party mirror's availability.

All three outputs must match the table below. Changed or unavailable upstream
bytes fail closed; no fallback version is selected. `ACQUISITION.json` records
the preparation but does not execute the model. It contains the local output
path: do not add that unsanitized receipt or the downloaded inputs to an
anonymous/public release. This route removes dependence on unavailable author
files, not dependence on public-source availability or the declared software.
It is an acquisition instruction, not redistribution clearance.

## Required identities and environment

The acquisition command prepares these exact files. Existing source holders
may instead supply their matching files directly; the execution runner and its
hash gates are unchanged.

| Argument | SHA-256 |
| --- | --- |
| `--model downloads/reviewer_inputs/P002.onnx` | `4ea65f5bf7f93c3dfb9db03867a5ed6fdf3ac636096e722e7c8736f403a50b7d` |
| `--task downloads/reviewer_inputs/task129.json` | `7c5cf3f0d193dcc07741e957e6d4185f0d6a0ddbd92b5c30c058d7e459fe97af` |
| `--helper downloads/reviewer_inputs/neurogolf_utils.py` | `9f61a3d4fd1505f02da676d1f7a8f1d3059a6b6338b215234d9d674d2e1fdc9a` |

The model hash matches Task 129 in the already audited final archive and its
tuned retained candidate, not the initial P001. The acquisition route has been
tested against all three hashes. Original graphs/helper/task inputs are still
not added to the review ZIP. Public retrieval and successful execution do not
settle distribution terms or final author declarations.

Use an already prepared local Docker image that provides `python3` with exactly
Python **3.13.9**, NumPy **2.4.4**, ONNX **1.21.0**, ONNX Runtime **1.24.4**, and
protobuf **7.35.1**. No image is built, pulled, or selected automatically; no
host interpreter or dependency directories are mounted. Only a literal local
`sha256:` image ID is accepted, and a different installed version fails closed.
The original new replay was on ARM64; this runner records architecture rather
than assuming portability to other architectures. Package labels are not a
complete immutable reconstruction of the July environment. In particular,
Task 129's historical closing episode was linked to ORT 1.27.0, whereas this
prototype deliberately pins the successful September replay's ORT 1.24.4.

[Dockerfile](Dockerfile) supplies a minimal preparation recipe, and
[requirements.lock](requirements.lock) pins the complete ten-package non-extra
dependency closure using versions read from the retained replay environment.
The worker checks all ten installed versions. The recipe deliberately copies no
task/model/helper data or repository files; `.dockerignore` restricts the build
context to the Dockerfile and requirements. Preparation downloads dependencies;
**the replay command does not prepare the image**. The recipe now pins the
resolved September 8 base digest. After reviewing it, prepare the image with:

```bash
docker build -t task129-replay-local .
docker image inspect --format '{{.Id}}' task129-replay-local
```

Version pins do not attest wheel bytes or the base OS. Record the resolved base
digest and final image ID with any resulting replay; do not call this
September preparation a historical environment reconstruction.

## Print the plan, then execute only after review

Replace the image placeholder with the 64-hex ID of an independently prepared
local image. Merely supplying a tag or an absent image will not cause a pull.

```bash
python3 task129_replay.py replay \
  --image sha256:REPLACE_WITH_64_HEX_LOCAL_IMAGE_ID \
  --model downloads/reviewer_inputs/P002.onnx \
  --task downloads/reviewer_inputs/task129.json \
  --helper downloads/reviewer_inputs/neurogolf_utils.py
```

Without `--execute`, this checks asset hashes and prints the command; **it does
not start Docker**. After code/image review and authorization, repeat with
`--execute`. Files must be regular files accessible to the container's non-root
UID 65534; symlinks, including symlink ancestors, are rejected. Do not change
the original campaign file permissions to work around access; prepare a
separately authorized staging copy if necessary.

Execution mounts exactly the three assets and this script, all read-only.
It uses network-none, non-root, read-only rootfs, dropped capabilities,
no-new-privileges, one CPU, 2 GiB memory, 128 processes, a 256 MiB temporary
filesystem and a 60-second host timeout. Cleanup targets only its exact random
container name and checks that no matching container remains. The private
`_worker` entry checks an environment marker and non-root UID; the marker is a
guard against accidents, **not an independent isolation guarantee**. Use the
provided Docker launcher, not a manually invoked worker.

The exact hash-pinned helper contributes only six whitelisted function ASTs
and six named constants; its notebook top level and bank/write wrappers never
execute. The original functions sanitize the graph, encode inputs, threshold
outputs at strict positivity, and account memory/parameters. CPU-only provider,
disabled graph optimization, disabled provider fallback, and one intra/inter-op
thread are enforced. Runtime stderr is suppressed, and output retains only
counts, settings, hashes, aggregate error classes, and cost—not raw examples.

Success requires all **265** stored examples (3 train, 1 test, 261 arc-gen) to
match their entire `(1,10,30,30)` encoded output arrays, with no errors or skips,
plus accounted memory **0**, parameters **1**, cost **1**. The launcher rechecks
input hashes afterward and returns nonzero for missing assets/dependencies,
version mismatch, execution errors, timeouts, failed cleanup, mismatches, or
unexpected cost. It never turns missing evidence into success or tries another
candidate/environment to rescue a failure.

This finite retained-corpus replay would establish only the selected P002
bytes' behavior under the measured environment. It is not a new discovery,
held-out test, 400-program census, runtime-general proof, causal ablation, or
evidence of independent invention. It does not execute the 20,000 historical
custom stress cases or automatically replay the other eight archived tasks.

## Recorded single-task replay

[LOCAL_REPLAY.json](LOCAL_REPLAY.json) and [LOCAL_VALIDATION.md](LOCAL_VALIDATION.md)
record a restricted-container, author-run execution on September 8:
**265/265 complete outputs at cost 1**. The following access test repeats those
same stored cases after public acquisition. Synthetic unit tests alone are not
evidence of either native result.

## Recorded end-to-end access check

[REVIEWER_VALIDATION.json](REVIEWER_VALIDATION.json) records the September 9
author-run test from a fresh extraction of the 40-file review ZIP: the packaged
acquisition script used anonymous, revision-pinned public HTTPS sources, verified
all three retained input hashes, and supplied those files to the unchanged
isolated replay runner. All 265 complete encoded outputs matched, with no errors
or skips, memory 0, parameters 1, and cost 1. No new cases were generated.

This is an end-to-end reviewer-access test by the author, not independent
replication. It reused the already-prepared V3 ARM64 image recorded in the
receipt; it did not rebuild the environment from the supplied recipe. The
receipt's `reviewed_package_sha256` identifies the tested **pre-receipt, 40-file
ZIP**, not the eventual rebuilt ZIP containing this receipt and updated docs.
The receipt retains acquisition/replay results while omitting the local
acquisition output path. Its successful public retrieval does not guarantee
future source availability or establish redistribution authority.


==> anc/evidence/replay/REVIEWER_VALIDATION.json <==
{
  "scope": "fresh_extracted_supplement_public_input_acquisition_then_fixed_P002_replay",
  "reviewed_package_sha256": "5cdbeac81c22aa4519951921d3650d7f4004a61ec2992d92ca779bd61b83140c",
  "packaged_acquisition_script_sha256": "0e8d5402027e1e09fb9111aa5e7805f3234081e5738016903fcc414f6a27b701",
  "path_redaction": "Only the local acquisition output_directory is omitted; no replay result fields changed.",
  "acquisition": {
    "all_three_exact_retained_hashes_verified": true,
    "attribution": "Helper source: Copyright 2026 Google LLC, Apache-2.0 header retained. Mirror: rogermt/neurogolf-solver. Task terms are not inferred from helper notice.",
    "executed_model": false,
    "expected_files": {
      "P002.onnx": {
        "bytes": 681,
        "sha256": "4ea65f5bf7f93c3dfb9db03867a5ed6fdf3ac636096e722e7c8736f403a50b7d"
      },
      "neurogolf_utils.py": {
        "bytes": 21599,
        "sha256": "9f61a3d4fd1505f02da676d1f7a8f1d3059a6b6338b215234d9d674d2e1fdc9a"
      },
      "task129.json": {
        "bytes": 24149,
        "sha256": "7c5cf3f0d193dcc07741e957e6d4185f0d6a0ddbd92b5c30c058d7e459fe97af"
      }
    },
    "fetched": true,
    "helper_executable_ast_unchanged": true,
    "helper_noncode_transformations": [
      "Restore the curly apostrophe in the module-docstring ONNX kernel_time history sentence.",
      "Remove one duplicated adjacent May 4 module-docstring history paragraph.",
      "Restore one final blank line after the last code line."
    ],
    "metadata_sha256": "260c859bba13f0119d1a882d81cb1c8e1e9d996dbee42cb583e09626562b7b58",
    "notice": "LOCAL_ACQUISITION_NOT_REDISTRIBUTION_CLEARANCE",
    "prepared_utc": "2026-09-09T01:46:30.004586+00:00",
    "public_revision": "36664af04a5ebb861333744e1705c2d262feb837",
    "public_sources": {
      "archive": {
        "bytes": 5862839,
        "sha256": "228daa272784efe9bf14b166b3d9162772908bbe603594551c18338cbed65d0b",
        "url": "https://huggingface.co/rogermt/neurogolf-solver/resolve/36664af04a5ebb861333744e1705c2d262feb837/own-solver/neurogolf-2026.zip"
      },
      "helper": {
        "bytes": 21809,
        "sha256": "47153205596849eb2b0760996d1c74c80a0e8a4086a72f420d62ea4439674ec8",
        "url": "https://huggingface.co/rogermt/neurogolf-solver/resolve/36664af04a5ebb861333744e1705c2d262feb837/neurogolf_utils.py"
      }
    },
    "rights_limit": "Public mirror access and byte identity do not establish redistribution authority; originals stay local.",
    "scope": "exact_inputs_for_separate_fixed_P002_replay_not_discovery",
    "selected_archive_member": "task129.json"
  },
  "replay": {
    "container_cleanup_verified": true,
    "container_exit_code": 0,
    "executed": true,
    "finished_utc": "2026-09-09T01:46:41.928244+00:00",
    "image_id": "sha256:524e23cbd8dd6e6cdde62d3e3a981682d6cd8537d98ae79a0571877d8ef96585",
    "input_hashes_rechecked_unchanged": true,
    "native_stderr_suppressed": true,
    "scope": "fixed_P002_stored_corpus_not_discovery_or_universal_correctness",
    "script_sha256": "e370b90cd542bdbc14684138f026fdced2017d675da496a541ca1abaf439f720",
    "started_utc": "2026-09-09T01:46:40.978037+00:00",
    "timeout_seconds": 60,
    "verified_expected_result": true,
    "wall_seconds_including_cleanup": 0.950214,
    "worker": {
      "active_providers": [
        "CPUExecutionProvider"
      ],
      "asset_sha256": {
        "helper": "9f61a3d4fd1505f02da676d1f7a8f1d3059a6b6338b215234d9d674d2e1fdc9a",
        "model": "4ea65f5bf7f93c3dfb9db03867a5ed6fdf3ac636096e722e7c8736f403a50b7d",
        "task": "7c5cf3f0d193dcc07741e957e6d4185f0d6a0ddbd92b5c30c058d7e459fe97af"
      },
      "candidate": "P002",
      "comparison": "retained_helper_strict_positive_full_encoded_array_equality",
      "cost": 1,
      "error_types": {},
      "evaluated": 265,
      "exceptions": 0,
      "graph_optimization": "ORT_DISABLE_ALL",
      "helper_function_ast_sha256": {
        "calculate_memory": "8112236ab9c671450a467454935b1bf10f043d48cd1788f06b87c0a7e415622d",
        "calculate_params": "d764651fbc6f24eb6a73b3a17b9249b83371b9c827597f6f69e7948b4902e87b",
        "convert_to_numpy": "4402b8a66f2ec3b18e6318b812a5da30d497811373a6d794a6f8eda4b1df8571",
        "run_network": "f0311f94f64d695416007bebdb9aa769b6e659b48c897b23092bf7f055350334",
        "sanitize_model": "821fac7446b04505a974d8a6b51c824393b9a9e05cb3ae3e9aae2766b16be7d9",
        "score_network": "862b8679e618b7c0d381ba54150c7b7e6eb7620684d817a5f8f58cc3b8ffcf70"
      },
      "inter_op_num_threads": 1,
      "intra_op_num_threads": 1,
      "machine": "aarch64",
      "memory": 0,
      "new_generated_cases": 0,
      "output_shapes": [
        [
          1,
          10,
          30,
          30
        ]
      ],
      "packages": {
        "flatbuffers": "25.12.19",
        "ml_dtypes": "0.5.4",
        "mpmath": "1.3.0",
        "numpy": "2.4.4",
        "onnx": "1.21.0",
        "onnxruntime": "1.24.4",
        "packaging": "26.2",
        "protobuf": "7.35.1",
        "sympy": "1.14.0",
        "typing_extensions": "4.16.0"
      },
      "params": 1,
      "python": "3.13.9",
      "right": 265,
      "skipped": 0,
      "status": "completed",
      "task": 129,
      "verified_expected_result": true,
      "wrong": 0
    }
  }
}


==> anc/evidence/replay/dockerignore.txt <==
*
!Dockerfile
!requirements.lock


==> anc/evidence/replay/precision_probe.py <==
#!/usr/bin/env python3
"""Opt-in current P002 / FP64-derivative diagnostic, never solver search.

Default ``replay`` prints a plan after input hash checks, without Docker or
third-party imports. ``verify`` checks a recorded receipt offline. Only
``replay --execute`` starts the existing prepared image. The FP64 derivative
is a changed diagnostic graph, not the archived program or its native trace.
"""

from __future__ import annotations

import argparse
import base64
from collections import Counter
import contextlib
import ctypes
import ctypes.util
from datetime import datetime, timezone
import hashlib
import importlib.util
import io
import json
import os
from pathlib import Path
import platform
import struct
import subprocess
import sys
import time
import uuid


ROOT = Path(__file__).resolve().parent


def local_module(name, path):
    spec = importlib.util.spec_from_file_location(name, path)
    module = importlib.util.module_from_spec(spec)
    spec.loader.exec_module(module)
    return module


replay = local_module("precision_replay", ROOT / "task129_replay.py")
BASELINE_BITS = {0: 0, 1: 0, 2: 0, 3: 5611}
CONTROL_BITS = {0: 0, 1: 0, 2: 1, 3: 5611}
PROFILES = {"3|2|2|1|1": (195, 18), "3|2|1|1|1|1": (70, 9)}
SCOPE = "present_day_exact_P002_and_changed_FP64_diagnostic_not_July_trace"
CODE_FILES = ("precision_probe.py", "task129_replay.py", "source_schedule.py", "P002_GRAPH.json")


def require(value, message):
    if not value:
        raise ValueError(message)


def code_hashes(root=ROOT):
    return {name: replay.sha((Path(root) / name).read_bytes()) for name in CODE_FILES}


def predictions():
    return {"baseline_occupied_counts_1_2_3_units_u": [0, 0, 5611],
            "control_after_cast_counts_1_2_3_units_u": [0, 1, 5611],
            "baseline_correct_stored_outputs": 265, "control_correct_stored_outputs": 0,
            "control_extra_positive_entries_total": 4140,
            "source_model_or_order_search": False, "scalar_refit": False}


def fp_snapshot():
    """Read caller-thread libc fenv without changing it; do not guess ABI fields."""
    row = {"scope": "caller_thread_only_not_kernel_or_worker_thread_trace",
           "control_state_changed_by_probe": False,
           "fenv_layout_decoded": False, "complete_native_fp_state_verified": False}
    try:
        lib = ctypes.CDLL(ctypes.util.find_library("m") or None)
        lib.fegetround.argtypes = []
        lib.fegetround.restype = ctypes.c_int
        row["fegetround_code"] = lib.fegetround()
        # Large zeroed storage safely accommodates the platform fenv_t. Raw
        # bytes are deliberately uninterpreted: no guessed FPCR/MXCSR layout.
        state = ctypes.create_string_buffer(256)
        lib.fegetenv.argtypes = [ctypes.c_void_p]
        lib.fegetenv.restype = ctypes.c_int
        row["fegetenv_return_code"] = lib.fegetenv(ctypes.byref(state))
        if row["fegetenv_return_code"] == 0:
            row["opaque_fenv_buffer_sha256"] = replay.sha(state.raw)
            row["opaque_zero_initialized_buffer_bytes"] = 256
    except Exception as exc:
        row["observation_error_type"] = type(exc).__name__
    return row


def runtime_identity(ort):
    package = Path(ort.__file__).resolve().parent
    objects = sorted(path for path in package.rglob("*.so*") if path.is_file())
    row = {"reported_version": ort.__version__,
           "embedded_build_info": ort.get_build_info() if hasattr(ort, "get_build_info") else None,
           "runtime_objects": [{"package_relative_name": str(path.relative_to(package)),
                                "bytes": path.stat().st_size,
                                "sha256": replay.sha(path.read_bytes())} for path in objects],
           "build_to_source_authenticated": False}
    require(row["runtime_objects"], "no_runtime_binary_identity")
    # Match mapped paths in memory; publish package-relative names only.
    try:
        maps = Path("/proc/self/maps").read_text()
        row["mapped_runtime_objects"] = [str(path.relative_to(package)) for path in objects
                                         if str(path) in maps]
    except OSError:
        row["mapped_runtime_objects"] = None
    return row


def make_control(program, onnx):
    """Single deterministic typed derivative: same equation and exact scalar."""
    original = onnx.load_model_from_string(program)
    metadata = json.loads((ROOT / "P002_GRAPH.json").read_text())
    require(replay.summarize_graph(original) == metadata["graph"], "original_graph_metadata_mismatch")
    model = onnx.load_model_from_string(program)
    scalar = model.graph.initializer[0]
    require(scalar.raw_data == bytes.fromhex("9cb5223c"), "scalar_bytes_changed")
    scalar_value = struct.unpack("<f", scalar.raw_data)[0]
    scalar.data_type = onnx.TensorProto.DOUBLE
    scalar.raw_data = struct.pack("<d", scalar_value)
    for tensor in (*model.graph.input, *model.graph.output):
        tensor.type.tensor_type.elem_type = onnx.TensorProto.DOUBLE
    expected = json.loads(json.dumps(metadata["graph"]))
    expected["initializers"][0]["dtype"] = onnx.TensorProto.DOUBLE
    expected["initializers"][0]["raw_hex"] = scalar.raw_data.hex()
    for kind in ("input", "output"):
        expected[kind][0]["dtype"] = onnx.TensorProto.DOUBLE
    require(replay.summarize_graph(model) == expected, "unapproved_graph_change")
    return model.SerializeToString(), {
        "construction": "only_input_output_initializer_types_and_exact_promoted_scalar_bytes_changed",
        "equation_and_ordered_operands_unchanged": True,
        "promoted_scalar_binary64_le_hex": scalar.raw_data.hex(),
        "promoted_scalar_exact_ratio": "2665831/268435456",
        "final_cast": "numpy_astype_float32_once_after_native_float64_output",
        "float64_is_exact_real_arithmetic": False,
        "same_native_typed_kernel": False,
        "scorer_eligibility_or_cost_measured": False}


def session_for(program, ort):
    options = ort.SessionOptions()
    options.graph_optimization_level = ort.GraphOptimizationLevel.ORT_DISABLE_ALL
    options.intra_op_num_threads = options.inter_op_num_threads = 1
    options.execution_mode = ort.ExecutionMode.ORT_SEQUENTIAL
    options.log_severity_level = 4
    session = ort.InferenceSession(program, options, providers=["CPUExecutionProvider"])
    session.disable_fallback()
    require(session.get_providers() == ["CPUExecutionProvider"], "unexpected_provider")
    return session


def synthetic_example(count):
    require(count in (1, 2, 3), "unexpected_probe_count")
    cells = [0] * count + list(range(1, 10 - count))
    return {"input": [cells[i:i + 3] for i in (0, 3, 6)],
            "output": [[0] * 3 for _ in range(3)]}


def compare_support(actual, target, np):
    positive, wanted = actual > 0, target > 0
    return {"entries_compared": int(actual.size),
            "correct": bool(np.array_equal(positive, wanted)),
            "extra_positive_entries": int(np.count_nonzero(positive & ~wanted)),
            "missing_positive_entries": int(np.count_nonzero(wanted & ~positive)),
            "positive_padding_entries": int(np.count_nonzero(positive[:, :, 3:, :]) +
                                             np.count_nonzero(positive[:, :, :3, 3:]))}


def compare_raw_model(actual, encoded, bits_by_count, np):
    counts = encoded.sum(axis=(2, 3), dtype=np.int64).reshape(10)
    occupancy = encoded.sum(axis=1, keepdims=True, dtype=np.int64)
    require(set(int(n) for n in counts) <= set(bits_by_count), "input_count_outside_frozen_contract")
    expected = np.array([bits_by_count[int(n)] for n in counts], dtype=np.uint32).reshape(1, 10, 1, 1)
    expected = expected * occupancy.astype(np.uint32)
    require(actual.shape == expected.shape == (1, 10, 30, 30), "output_shape_mismatch")
    actual_bits = actual.view(np.uint32)
    return {"entries_compared": 9000,
            "raw_bit_mismatches": int(np.count_nonzero(actual_bits != expected))}


def evaluate_pair(encoded, baseline, control, np):
    original = baseline.run(["output"], {"input": encoded})[0]
    double = control.run(["output"], {"input": encoded.astype(np.float64)})[0]
    require(original.dtype == np.float32 and double.dtype == np.float64, "unexpected_output_dtype")
    require(original.shape == double.shape == (1, 10, 30, 30), "output_shape_mismatch")
    require(bool(np.isfinite(original).all() and np.isfinite(double).all()), "nonfinite_output")
    with np.errstate(under="ignore"):
        converted = double.astype(np.float32)
    return original, double, converted


def successful(worker):
    try:
        require(worker["status"] == "completed", "worker_not_complete")
        require(worker["scope"] == SCOPE and worker["native_intermediate_trace_verified"] is False and
                worker["historical_environment_recovered"] is False and worker["new_generated_task_cases"] == 0,
                "worker_scope_changed")
        derivative = worker["derivative"]
        require(derivative["construction"] == "only_input_output_initializer_types_and_exact_promoted_scalar_bytes_changed" and
                derivative["equation_and_ordered_operands_unchanged"] is True and
                derivative["promoted_scalar_exact_ratio"] == "2665831/268435456" and
                derivative["promoted_scalar_binary64_le_hex"] == struct.pack("<d", 2665831 / 268435456).hex() and
                derivative["final_cast"] == "numpy_astype_float32_once_after_native_float64_output" and
                derivative["float64_is_exact_real_arithmetic"] is False and
                derivative["same_native_typed_kernel"] is False and
                derivative["scorer_eligibility_or_cost_measured"] is False and
                replay.re.fullmatch("[a-f0-9]{64}", derivative["program_sha256"]) is not None,
                "derivative_scope_or_identity_changed")
        observations = worker["fp_observations"]
        require(set(observations) == {"before_sessions", "after_sessions", "after_evaluation"}, "fp_observation_points")
        for observation in observations.values():
            require(observation["scope"] == "caller_thread_only_not_kernel_or_worker_thread_trace" and
                    observation["control_state_changed_by_probe"] is False and
                    observation["fenv_layout_decoded"] is False and
                    observation["complete_native_fp_state_verified"] is False,
                    "fp_observation_scope_changed")
            require("observation_error_type" in observation or
                    (type(observation["fegetround_code"]) is int and
                     type(observation["fegetenv_return_code"]) is int), "missing_fp_observation")
        require(worker["evaluated_stored_cases"] == 265 and worker["evaluated_synthetic_probes"] == 3,
                "incomplete_case_set")
        require(worker["python"] == "3.13.9" and worker["packages"] == replay.VERSIONS,
                "wrong_environment")
        require(worker["asset_sha256"] == replay.HASHES, "wrong_inputs")
        require(worker["original_session_input_sha256"] == replay.HASHES["model"], "not_exact_P002")
        require(worker["predictions"] == predictions(), "predictions_changed")
        require(worker["graph_optimization"] == "ORT_DISABLE_ALL" and
                worker["intra_op_num_threads"] == worker["inter_op_num_threads"] == 1 and
                worker["active_providers"] == ["CPUExecutionProvider"], "wrong_session_settings")
        require(set(worker["profile_results"]) == set(PROFILES), "profiles_changed")
        for profile, (cases, extras) in PROFILES.items():
            row = worker["profile_results"][profile]
            require(row["cases"] == cases and row["entries_per_output"] == 9000, "profile_size")
            require(row["baseline_correct"] == cases and row["control_correct"] == 0, "target_results")
            require(row["control_extra_positive_entries"] == cases * extras, "control_extras")
            require(row["baseline_extra_positive_entries"] == 0 and
                    row["baseline_missing_positive_entries"] == row["control_missing_positive_entries"] == 0 and
                    row["baseline_positive_padding_entries"] == row["control_positive_padding_entries"] == 0 and
                    row["baseline_raw_bit_mismatches"] == row["control_raw_bit_mismatches"] == 0,
                    "unexpected_full_array_results")
        require([row["designated_count"] for row in worker["synthetic_probes"]] == [1, 2, 3], "probe_set")
        for row, original, control in zip(worker["synthetic_probes"], (0, 0, 5611), (0, 1, 5611)):
            require(row["baseline_occupied_binary32_bits"] == [original] and
                    row["control_occupied_binary32_bits"] == [control], "probe_amplitudes")
            require(row["baseline_raw_bit_mismatches"] == row["control_raw_bit_mismatches"] == 0 and
                    row["baseline_designated_padding_positive"] == row["control_designated_padding_positive"] == 0 and
                    row["entries_compared_per_graph"] == 9000, "probe_full_arrays")
        require(worker["errors"] == [], "worker_errors")
        require(worker["runtime_identity"]["runtime_objects"] and
                worker["runtime_identity"]["build_to_source_authenticated"] is False, "missing_binary_identity")
        return True
    except (KeyError, TypeError, ValueError):
        return False


def worker():
    result = {"status": "evaluation_error", "scope": SCOPE, "predictions": predictions(),
              "asset_sha256": replay.HASHES, "evaluated_stored_cases": 0,
              "evaluated_synthetic_probes": 0, "errors": [], "profile_results": {},
              "synthetic_probes": [], "graph_optimization": "ORT_DISABLE_ALL",
              "intra_op_num_threads": 1, "inter_op_num_threads": 1,
              "active_providers": ["CPUExecutionProvider"], "new_generated_task_cases": 0,
              "native_intermediate_trace_verified": False, "historical_environment_recovered": False}
    try:
        require(os.environ.get("TASK129_REPLAY_CONTAINER") == "1" and os.geteuid() != 0,
                "isolated_nonroot_worker_required")
        result["python"] = platform.python_version()
        result["machine"] = platform.machine()
        result["packages"] = {name: replay.importlib.metadata.version(name) for name in replay.VERSIONS}
        require(result["python"] == "3.13.9" and result["packages"] == replay.VERSIONS,
                "pinned_environment_mismatch")
        with replay.quiet_native_stderr(), contextlib.redirect_stdout(io.StringIO()):
            import numpy as np
            import onnx
            import onnxruntime as ort
            blobs = {key: replay.checked_bytes(Path("/input") / key, digest)
                     for key, digest in replay.HASHES.items()}
            helper, result["helper_function_ast_sha256"] = replay.selected_helper(blobs["helper"], np, onnx)
            derived, result["derivative"] = make_control(blobs["model"], onnx)
            result["derivative"]["program_sha256"] = replay.sha(derived)
            result["original_session_input_sha256"] = replay.sha(blobs["model"])
            result["fp_observations"] = {"before_sessions": fp_snapshot()}
            baseline = session_for(blobs["model"], ort)
            control = session_for(derived, ort)
            result["fp_observations"]["after_sessions"] = fp_snapshot()
            saved = {name: [] for name in ("baseline", "control_float64", "control_cast_float32")}
            examples = replay.expected_examples(json.loads(blobs["task"]))
            for example in examples:
                encoded = helper["convert_to_numpy"](example)
                require(encoded is not None, "unexpected_skipped_case")
                counts = Counter(color for row in example["input"] for color in row)
                profile = "|".join(map(str, sorted(counts.values(), reverse=True)))
                require(profile in PROFILES, "unexpected_profile")
                arrays = evaluate_pair(encoded["input"], baseline, control, np)
                row = result["profile_results"].setdefault(profile, {"cases": 0, "entries_per_output": 9000})
                row["cases"] += 1
                for label, output, bits in (("baseline", arrays[0], BASELINE_BITS),
                                            ("control", arrays[2], CONTROL_BITS)):
                    checks = compare_support(output, encoded["output"], np)
                    checks.update(compare_raw_model(output, encoded["input"], bits, np))
                    for field, value in checks.items():
                        if field != "entries_compared":
                            row[label + "_" + field] = row.get(label + "_" + field, 0) + int(value)
                for name, output in zip(saved, arrays):
                    saved[name].append(output)
                result["evaluated_stored_cases"] += 1
            for count in (1, 2, 3):
                encoded = helper["convert_to_numpy"](synthetic_example(count))["input"]
                arrays = evaluate_pair(encoded, baseline, control, np)
                row = {"designated_count": count, "entries_compared_per_graph": 9000,
                       "input_kind": "new_canonical_probe_not_recovered_historical_grid"}
                for label, output, bits in (("baseline", arrays[0], BASELINE_BITS),
                                            ("control", arrays[2], CONTROL_BITS)):
                    row[label + "_occupied_binary32_bits"] = sorted(int(x) for x in np.unique(output[0, 0, :3, :3].view(np.uint32)))
                    row[label + "_designated_padding_positive"] = int(np.count_nonzero(output[0, 0, 3:, :]) + np.count_nonzero(output[0, 0, :3, 3:]))
                    row[label + "_raw_bit_mismatches"] = compare_raw_model(output, encoded, bits, np)["raw_bit_mismatches"]
                row["control_native_float64_occupied_hex"] = sorted(float(x).hex() for x in np.unique(arrays[1][0, 0, :3, :3]))
                result["synthetic_probes"].append(row)
                for name, output in zip(saved, arrays):
                    saved[name].append(output)
                result["evaluated_synthetic_probes"] += 1
            result["fp_observations"]["after_evaluation"] = fp_snapshot()
            result["runtime_identity"] = runtime_identity(ort)
            buffer = io.BytesIO()
            np.savez_compressed(buffer, **{name: np.stack(outputs) for name, outputs in saved.items()})
            raw = buffer.getvalue()
            result["private_raw_outputs"] = {"format": "numpy_npz", "sha256": replay.sha(raw),
                                              "bytes": len(raw), "arrays": 3, "cases_per_array": 268,
                                              "case_order": "train_then_test_then_arc_gen_then_synthetic_counts_1_2_3",
                                              "distributed": False}
            result["private_output_base64"] = base64.b64encode(raw).decode("ascii")
            result["status"] = "completed"
    except Exception as exc:
        result["errors"].append(type(exc).__name__)
    result["verified_expected_result"] = successful(result)
    print(json.dumps(result, sort_keys=True))
    return 0 if result["verified_expected_result"] else 1


def docker_command(image, paths, name):
    command = replay.docker_command(image, paths, name)
    command[-2] = "/audit/precision_probe.py"
    insert = command.index(image)
    additional = []
    for filename in CODE_FILES:
        if filename == "task129_replay.py":
            continue
        additional += ["--mount", f"type=bind,src={replay.safe_file(ROOT / filename)},dst=/audit/{filename},readonly"]
    command[insert:insert] = additional
    return command


def private_directory(path):
    target = Path(os.path.abspath(path))
    require(not target.exists() and not target.is_symlink(), "private_output_must_be_new")
    require(target.parent.is_dir(), "private_output_parent_missing")
    require(not any(p.is_symlink() for p in target.parents), "private_output_symlink_ancestor")
    require(not any(c in str(target) for c in ("\n", "\r", "\0")), "unsafe_output_path")
    return target


def launch(args):
    paths = {key: replay.safe_file(getattr(args, key)) for key in replay.HASHES}
    for key, path in paths.items():
        replay.checked_bytes(path, replay.HASHES[key])
    name = "task129-replay-" + uuid.uuid4().hex
    command = docker_command(args.image, paths, name)
    if not args.execute:
        print(json.dumps({"executed": False, "scope": SCOPE, "predictions": predictions(),
                          "asset_sha256": replay.HASHES, "code_sha256": code_hashes(),
                          "command": command, "timeout_seconds": replay.TIMEOUT}, indent=2))
        return 0
    require(args.private_output is not None, "explicit_private_output_required")
    output = private_directory(args.private_output)
    report = {"schema_version": 1, "scope": SCOPE, "executed": True, "image_id": args.image,
              "code_sha256": code_hashes(), "timeout_seconds": replay.TIMEOUT,
              "started_utc": datetime.now(timezone.utc).isoformat(), "verified_expected_result": False,
              "author_run_not_independent_replication": True,
              "new_cost_or_search_efficacy_result": False, "native_intermediate_trace_verified": False}
    started = time.monotonic()
    try:
        process = subprocess.run(command, capture_output=True, text=True, timeout=replay.TIMEOUT, check=False)
        report["container_exit_code"] = process.returncode
        row = json.loads(process.stdout)
        private = row.pop("private_output_base64", None)
        report["worker"] = row
        if private is not None:
            raw = base64.b64decode(private, validate=True)
            require(replay.sha(raw) == row["private_raw_outputs"]["sha256"], "raw_output_hash_mismatch")
            output.mkdir(mode=0o700)
            raw_path = output / "RAW_OUTPUTS.npz"
            with raw_path.open("xb") as stream:
                stream.write(raw)
            raw_path.chmod(0o600)
            report["private_raw_outputs_retained"] = True
        report["verified_expected_result"] = process.returncode == 0 and successful(row)
        for key, path in paths.items():
            replay.checked_bytes(path, replay.HASHES[key])
        report["input_hashes_rechecked_unchanged"] = True
    except Exception as exc:
        report["error_type"] = type(exc).__name__
        report["verified_expected_result"] = False
    finally:
        try:
            subprocess.run(["docker", "rm", "-f", name], stdout=subprocess.DEVNULL, stderr=subprocess.DEVNULL,
                           timeout=10, check=False)
            check = subprocess.run(["docker", "ps", "-aq", "--filter", f"name=^/{name}$"],
                                   capture_output=True, text=True, timeout=10, check=False)
            report["container_cleanup_verified"] = check.returncode == 0 and not check.stdout.strip()
        except Exception:
            report["container_cleanup_verified"] = False
        if not report["container_cleanup_verified"]:
            report["verified_expected_result"] = False
    report["finished_utc"] = datetime.now(timezone.utc).isoformat()
    report["wall_seconds_including_cleanup"] = round(time.monotonic() - started, 6)
    print(json.dumps(report, indent=2, sort_keys=True))
    return 0 if report["verified_expected_result"] else 1


def verify_receipt(receipt, root=ROOT):
    """Consistency/integrity check only; never imports ORT or starts Docker."""
    root = Path(root)
    if (root / "replay").is_dir():
        root = root / "replay"
    require(receipt["schema_version"] == 1 and receipt["scope"] == SCOPE, "receipt_scope")
    require(receipt["code_sha256"] == code_hashes(root), "receipt_code_identity")
    require(receipt["executed"] is True and receipt["container_exit_code"] == 0 and
            receipt["verified_expected_result"] is True and successful(receipt["worker"]), "receipt_results")
    require(receipt["input_hashes_rechecked_unchanged"] is True and
            receipt["container_cleanup_verified"] is True, "receipt_safety_checks")
    previous = json.loads((root / "LOCAL_REPLAY.json").read_text())
    require(receipt["image_id"] == previous["image_id"], "recorded_image_changed")
    require(receipt["author_run_not_independent_replication"] is True and
            receipt["native_intermediate_trace_verified"] is False and
            receipt["new_cost_or_search_efficacy_result"] is False, "scope_flags_changed")
    require("private_output_base64" not in receipt["worker"], "private_raw_outputs_in_public_receipt")
    source = local_module("precision_source_reference", root / "source_schedule.py").check()
    require([int(row["final_units_u"]) for row in source["rows"]] == [0, 0, 5611], "source_reference_changed")
    require(source["count_two_comparison"]["single_final_round_above_half_u"], "round_once_boundary")
    return {"status": "PASS", "scope": "recorded_precision_receipt_consistency_not_new_execution",
            "native_graphs_executed_this_invocation": 0, "stored_cases_in_recorded_run": 265,
            "synthetic_probes_in_recorded_run": 3, "historical_trace_authenticated": False}


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    sub = parser.add_subparsers(dest="mode", required=True)
    run = sub.add_parser("replay", help="plan by default; --execute opts into local isolated validation")
    run.add_argument("--image", required=True)
    for key in replay.HASHES:
        run.add_argument("--" + key, type=Path, required=True)
    run.add_argument("--execute", action="store_true")
    run.add_argument("--private-output", type=Path, help="new private directory for raw outputs; never distributed")
    sub.add_parser("verify", help="offline receipt integrity/consistency; no native execution")
    sub.add_parser("_worker", help=argparse.SUPPRESS)
    args = parser.parse_args()
    try:
        if args.mode == "verify":
            print(json.dumps(verify_receipt(json.loads((ROOT / "PRECISION_VALIDATION.json").read_text())), indent=2))
            return 0
        return worker() if args.mode == "_worker" else launch(args)
    except Exception as exc:
        print(json.dumps({"status": "error", "error_type": type(exc).__name__, "verified_expected_result": False}))
        return 1


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/evidence/replay/requirements.lock <==
# Exact installed versions read from the retained successful-replay environment.
# Complete non-extra dependency closure; version pins, not wheel hash attestations.
numpy==2.4.4
onnx==1.21.0
onnxruntime==1.24.4
protobuf==7.35.1
typing_extensions==4.16.0
ml_dtypes==0.5.4
packaging==26.2
flatbuffers==25.12.19
sympy==1.14.0
mpmath==1.3.0


==> anc/evidence/replay/reviewer_inputs.py <==
#!/usr/bin/env python3
"""Prepare exact P002 replay inputs from disclosed metadata and public sources.

Default: print the plan without network, native imports or file creation.
Only --fetch downloads the two pinned public sources and writes a NEW output
directory. No model/runtime/generator/helper code is executed. This is an
acquisition route, not a grant of redistribution rights; see the replay README.
The existing task129_replay.py remains responsible for isolated execution.
"""

from __future__ import annotations

import argparse
import ast
from datetime import datetime, timezone
import hashlib
import io
import json
import os
from pathlib import Path
import stat
import urllib.request
import zipfile


REVISION = "36664af04a5ebb861333744e1705c2d262feb837"
BASE = f"https://huggingface.co/rogermt/neurogolf-solver/resolve/{REVISION}/"
SOURCES = {
    "archive": {
        "url": BASE + "own-solver/neurogolf-2026.zip",
        "bytes": 5862839,
        "sha256": "228daa272784efe9bf14b166b3d9162772908bbe603594551c18338cbed65d0b",
    },
    "helper": {
        "url": BASE + "neurogolf_utils.py",
        "bytes": 21809,
        "sha256": "47153205596849eb2b0760996d1c74c80a0e8a4086a72f420d62ea4439674ec8",
    },
}
EXPECTED = {
    "P002.onnx": (681, "4ea65f5bf7f93c3dfb9db03867a5ed6fdf3ac636096e722e7c8736f403a50b7d"),
    "task129.json": (24149, "7c5cf3f0d193dcc07741e957e6d4185f0d6a0ddbd92b5c30c058d7e459fe97af"),
    "neurogolf_utils.py": (21599, "9f61a3d4fd1505f02da676d1f7a8f1d3059a6b6338b215234d9d674d2e1fdc9a"),
}
METADATA_SHA256 = "260c859bba13f0119d1a882d81cb1c8e1e9d996dbee42cb583e09626562b7b58"
GRAPH_NAME = "task129_underflow"  # Already disclosed in the V3 metadata audit.
DEFAULT_OUTPUT = "downloads/reviewer_inputs"
TIMEOUT = 20
HISTORY_BLOCK = (
    "* 2026-05-04:\n"
    "    * Sequences and nonpositive tensor dimensions are disallowed.\n"
    "    * Accurate shape information derived from the ONNX Runtime Profiler.\n"
    "    * MACs no longer contribute to the objective criterion.\n"
)
TRANSFORMATIONS = [
    "Restore the curly apostrophe in the module-docstring ONNX kernel_time history sentence.",
    "Remove one duplicated adjacent May 4 module-docstring history paragraph.",
    "Restore one final blank line after the last code line.",
]


def sha(data):
    return hashlib.sha256(data).hexdigest()


def verify_blob(data, size, digest):
    if len(data) != size or sha(data) != digest:
        raise ValueError("size_or_sha256_mismatch")
    return data


def metadata():
    path = Path(__file__).with_name("P002_GRAPH.json")
    if path.is_symlink():
        raise ValueError("metadata_symlink_not_allowed")
    blob = path.read_bytes()
    if sha(blob) != METADATA_SHA256:
        raise ValueError("metadata_sha256_mismatch")
    return json.loads(blob)


def varint(value):
    """Unsigned protobuf varint; only small disclosed positive fields are used."""
    if type(value) is not int or value < 0:
        raise ValueError("unsigned_integer_required")
    out = bytearray()
    while value > 127:
        out.append((value & 127) | 128)
        value >>= 7
    return bytes(out) + bytes([value])


def integer(field, value):
    return varint(field << 3) + varint(value)


def length_delimited(field, value):
    if isinstance(value, str):
        value = value.encode("utf-8")
    return varint((field << 3) | 2) + varint(len(value)) + value


def reconstruct_model(record):
    """Serialize the disclosed fixed graph, then require exact archived bytes.

    This is deliberately not a general ONNX builder. It uses the protobuf field
    numbers for the populated Model/Graph/Node/Attribute/Tensor/ValueInfo types.
    No original file, opaque model blob, ONNX library, optimizer or tuner is used.
    """
    graph = record["graph"]
    if (record["program_sha256"] != EXPECTED["P002.onnx"][1]
            or record["program_bytes"] != 681 or record["candidate"] != "P002"
            or record["task"] != 129 or len(graph["nodes"]) != 1
            or len(graph["initializers"]) != 1 or len(graph["opsets"]) != 1
            or len(graph["input"]) != 1 or len(graph["output"]) != 1):
        raise ValueError("unexpected_metadata_structure")
    node = graph["nodes"][0]
    attribute = (length_delimited(1, "equation")
                 + length_delimited(4, node["equation"]) + integer(20, 3))
    node_bytes = (b"".join(length_delimited(1, x) for x in node["inputs"])
                  + b"".join(length_delimited(2, x) for x in node["outputs"])
                  + length_delimited(4, node["operator"])
                  + length_delimited(5, attribute))
    tensor = graph["initializers"][0]
    if tensor["float_data"]:
        raise ValueError("raw_initializer_required")
    tensor_bytes = (b"".join(integer(1, x) for x in tensor["dimensions"])
                    + integer(2, tensor["dtype"])
                    + length_delimited(8, tensor["name"])
                    + length_delimited(9, bytes.fromhex(tensor["raw_hex"])))

    def value_info(item):
        shape = b"".join(length_delimited(1, integer(1, x)) for x in item["shape"])
        tensor_type = integer(1, item["dtype"]) + length_delimited(2, shape)
        return (length_delimited(1, item["name"])
                + length_delimited(2, length_delimited(1, tensor_type)))

    graph_bytes = (length_delimited(1, node_bytes) + length_delimited(2, GRAPH_NAME)
                   + length_delimited(5, tensor_bytes)
                   + length_delimited(11, value_info(graph["input"][0]))
                   + length_delimited(12, value_info(graph["output"][0])))
    opset = graph["opsets"][0]
    # Present empty domain is part of the exact historical serialization.
    opset_bytes = length_delimited(1, opset["domain"]) + integer(2, opset["version"])
    blob = (integer(1, graph["ir_version"]) + length_delimited(7, graph_bytes)
            + length_delimited(8, opset_bytes))
    return verify_blob(blob, *EXPECTED["P002.onnx"])


def fetch_source(name):
    source = SOURCES[name]
    request = urllib.request.Request(source["url"], headers={"User-Agent": "P002-reviewer-inputs/1"})
    # No token lookup, cookies, repository login or supplied credentials.
    with urllib.request.urlopen(request, timeout=TIMEOUT) as response:
        if not response.geturl().startswith("https://"):
            raise ValueError("https_required")
        data = response.read(source["bytes"] + 1)
    return verify_blob(data, source["bytes"], source["sha256"])


def task_from_archive(blob):
    verify_blob(blob, SOURCES["archive"]["bytes"], SOURCES["archive"]["sha256"])
    with zipfile.ZipFile(io.BytesIO(blob)) as archive:
        members = [x for x in archive.infolist() if x.filename == "task129.json"]
        if len(members) != 1:
            raise ValueError("unique_exact_task_member_required")
        member = members[0]
        if (member.is_dir() or member.flag_bits & 1
                or stat.S_ISLNK(member.external_attr >> 16)
                or member.file_size != EXPECTED["task129.json"][0]):
            raise ValueError("task_member_rejected")
        with archive.open(member) as stream:
            task = stream.read(EXPECTED["task129.json"][0] + 1)
    verify_blob(task, *EXPECTED["task129.json"])
    parsed = json.loads(task)
    if {k: len(v) for k, v in parsed.items()} != {"train": 3, "test": 1, "arc-gen": 261}:
        raise ValueError("task_split_counts_mismatch")
    return task


def normalize_helper(blob):
    """Three disclosed non-code edits, exact output hash and code-AST equality."""
    verify_blob(blob, SOURCES["helper"]["bytes"], SOURCES["helper"]["sha256"])
    text = blob.decode("utf-8")
    before = ast.parse(text)
    old = "Tensor names containing ONNX's special \"kernel_time\" string are disallowed."
    if (text.count(old) != 1 or text.count(HISTORY_BLOCK) != 2
            or text.count(HISTORY_BLOCK + HISTORY_BLOCK) != 1
            or not text.endswith("\n") or text.endswith("\n\n")):
        raise ValueError("expected_helper_noncode_edits_not_found")
    text = text.replace(old, old.replace("ONNX'", "ONNX’"), 1)
    text = text.replace(HISTORY_BLOCK + HISTORY_BLOCK, HISTORY_BLOCK, 1) + "\n"
    after = ast.parse(text)
    # The sole changed AST node must be the leading module docstring. Comments
    # and final whitespace do not enter the AST; no helper code is executed.
    for tree in (before, after):
        if (not tree.body or not isinstance(tree.body[0], ast.Expr)
                or not isinstance(tree.body[0].value, ast.Constant)
                or not isinstance(tree.body[0].value.value, str)):
            raise ValueError("leading_module_docstring_required")
    if ast.dump(ast.Module(body=before.body[1:], type_ignores=[]), include_attributes=False) != ast.dump(
            ast.Module(body=after.body[1:], type_ignores=[]), include_attributes=False):
        raise ValueError("helper_code_changed")
    return verify_blob(text.encode("utf-8"), *EXPECTED["neurogolf_utils.py"])


def new_output_path(value):
    path = Path(os.path.abspath(value))
    if any(x in str(path) for x in ("\0", "\n", "\r", ",")):
        raise ValueError("unsafe_output_path")
    if any(p.is_symlink() for p in (path, *path.parents)):
        raise ValueError("output_symlink_not_allowed")
    if path.exists():
        raise ValueError("output_must_not_exist")
    return path


def plan(output):
    target = new_output_path(output)
    reconstruct_model(metadata())  # Standard-library byte identity, no execution.
    return {
        "fetched": False, "executed_model": False,
        "output_directory": str(target), "public_revision": REVISION,
        "public_sources": SOURCES, "helper_noncode_transformations": TRANSFORMATIONS,
        "expected_files": {name: {"bytes": pair[0], "sha256": pair[1]} for name, pair in EXPECTED.items()},
        "scope": "exact_inputs_for_separate_fixed_P002_replay_not_discovery",
        "rights_limit": "Public mirror access and byte identity do not establish redistribution authority; originals stay local.",
    }


def prepare(args):
    report = plan(args.output)
    if not args.fetch:
        return report
    # Validate everything in memory before creating any output directory.
    files = {"P002.onnx": reconstruct_model(metadata()),
             "task129.json": task_from_archive(fetch_source("archive")),
             "neurogolf_utils.py": normalize_helper(fetch_source("helper"))}
    target = new_output_path(args.output)  # Recheck after network retrieval.
    report.update({"fetched": True, "prepared_utc": datetime.now(timezone.utc).isoformat(),
                   "selected_archive_member": "task129.json",
                   "helper_executable_ast_unchanged": True,
                   "all_three_exact_retained_hashes_verified": True,
                   "metadata_sha256": METADATA_SHA256,
                   "attribution": "Helper source: Copyright 2026 Google LLC, Apache-2.0 header retained. Mirror: rogermt/neurogolf-solver. Task terms are not inferred from helper notice.",
                   "notice": "LOCAL_ACQUISITION_NOT_REDISTRIBUTION_CLEARANCE"})
    files["ACQUISITION.json"] = (json.dumps(report, sort_keys=True, indent=2) + "\n").encode()
    target.parent.mkdir(mode=0o755, parents=True, exist_ok=True)
    new_output_path(target)
    target.mkdir(mode=0o755, exist_ok=False)
    # An exclusive newly created directory is never overwritten or recursively
    # cleaned. On an I/O failure retain the partial directory for inspection.
    directory_fd = os.open(target, os.O_RDONLY | os.O_DIRECTORY | os.O_NOFOLLOW)
    try:
        for name, data in files.items():
            descriptor = os.open(name, os.O_WRONLY | os.O_CREAT | os.O_EXCL | os.O_NOFOLLOW,
                                 0o644, dir_fd=directory_fd)
            with os.fdopen(descriptor, "wb") as destination:
                destination.write(data)
    finally:
        os.close(directory_fd)
    for name, expected in EXPECTED.items():
        verify_blob((target / name).read_bytes(), *expected)
    return report


def main(argv=None):
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--output", default=DEFAULT_OUTPUT,
                        help="new local directory; default downloads/reviewer_inputs is Git-ignored in the project")
    parser.add_argument("--fetch", action="store_true",
                        help="explicitly fetch pinned public sources and create the new output directory; never runs models")
    args = parser.parse_args(argv)
    try:
        print(json.dumps(prepare(args), sort_keys=True, indent=2))
        return 0
    except Exception as exc:
        # Do not print redirect URLs, headers, source bodies or raw grid data.
        print(json.dumps({"status": "error", "error_type": type(exc).__name__,
                          "all_three_exact_retained_hashes_verified": False,
                          "executed_model": False,
                          "partial_output_policy": "Any newly created partial output directory is retained; nothing is overwritten or deleted."}))
        return 1


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/evidence/replay/source_schedule.py <==
#!/usr/bin/env python3
"""Independent exact arithmetic for one source-derived P002 left fold.

Uses only integer/Fraction operations, including binary32 encoding and rounding.
No host floating-point, ONNX execution, scalar tuning, or schedule exploration.
The only modeled inputs are counts 1, 2, 3 with occupied output position one.
See README.md for public source provenance and the unverified native-FP
assumptions. Agreement does not identify the replay binary's execution trace.
"""

from fractions import Fraction
from collections import Counter
import csv
import hashlib
import json
from pathlib import Path


ROOT = Path(__file__).resolve().parent
METADATA_SHA256 = "260c859bba13f0119d1a882d81cb1c8e1e9d996dbee42cb583e09626562b7b58"
UNIT = Fraction(1, 1 << 149)
MIN_NORMAL = Fraction(1, 1 << 126)


def power_two(exponent):
    return Fraction(1 << exponent, 1) if exponent >= 0 else Fraction(1, 1 << -exponent)


def nearest_even_integer(value):
    """Round a nonnegative rational to an integer; exact halfway goes even."""
    if value < 0:
        raise ValueError("This reference handles nonnegative values only")
    quotient, remainder = divmod(value.numerator, value.denominator)
    twice = remainder * 2
    return quotient + int(twice > value.denominator or
                          (twice == value.denominator and quotient % 2 == 1))


def binary32_fraction(bits):
    """Decode nonnegative finite IEEE binary32 bits into an exact Fraction."""
    if not isinstance(bits, int) or not 0 <= bits < 0x7F800000:
        raise ValueError("Expected a nonnegative finite binary32 encoding")
    exponent = bits >> 23
    mantissa = bits & 0x7FFFFF
    if exponent == 0:
        return mantissa * UNIT
    return ((1 << 23) + mantissa) * power_two(exponent - 150)


def round_binary32(value):
    """Return nearest-even binary32 bits for a nonnegative exact Fraction.

    Values rounding to infinity raise OverflowError rather than silently using
    a host floating-point infinity. Overflow is outside the fixed recurrence.
    """
    if not isinstance(value, Fraction):
        raise TypeError("Pass an exact Fraction, not a host float")
    if value < 0:
        raise ValueError("This reference handles nonnegative values only")
    if value < MIN_NORMAL:
        # Includes zero and a rounded carry into the minimum normal encoding.
        return nearest_even_integer(value / UNIT)
    exponent = value.numerator.bit_length() - value.denominator.bit_length()
    if value < power_two(exponent):
        exponent -= 1
    significand = nearest_even_integer(value / power_two(exponent - 23))
    if significand == 1 << 24:
        significand >>= 1
        exponent += 1
    if exponent > 127:
        raise OverflowError("Exact result rounds beyond finite binary32")
    return ((exponent + 127) << 23) | (significand - (1 << 23))


def fixed_scalar(data=None):
    if data is None:
        data = (ROOT / "P002_GRAPH.json").read_bytes()
    if hashlib.sha256(data).hexdigest() != METADATA_SHA256:
        raise ValueError("Disclosed graph metadata changed; no fallback")
    graph = json.loads(data)["graph"]
    node = graph["nodes"][0]
    if node["inputs"] != ["input"] * 24 + ["scale"] * 26:
        raise ValueError("Not the fixed source-derived operand sequence")
    bits = int.from_bytes(bytes.fromhex(graph["initializers"][0]["raw_hex"]), "little")
    return bits, binary32_fraction(bits)


def arithmetic_rows(metadata_bytes=None):
    scalar_bits, scalar = fixed_scalar(metadata_bytes)
    rows = []
    for count in (1, 2, 3):
        operands = [Fraction(count)] * 23 + [Fraction(1)] + [scalar] * 26
        bits = round_binary32(operands[0])
        products = []
        for index, operand in enumerate(operands[1:], 1):
            exact_product = binary32_fraction(bits) * operand
            bits = round_binary32(exact_product)
            products.append({
                "input_index_zero_based": index,
                "exact_product_in_units_u": str(exact_product / UNIT),
                "rounded_value_in_units_u": str(binary32_fraction(bits) / UNIT),
                "rounded_binary32_le_hex": bits.to_bytes(4, "little").hex(),
            })
        rows.append({
            "count": count,
            "final_units_u": str(binary32_fraction(bits) / UNIT),
            "last_five_products": products[-5:],
            "all_products": products,
        })
    return {
        "scope": "exact_rational_reference_for_one_source_derived_schedule_not_native_execution",
        "arithmetic": "integer_and_Fraction_only_no_host_floating_point",
        "fixed_counts_from_archived_probes": [1, 2, 3],
        "orders_evaluated": 1,
        "scalar_tuned": False,
        "native_graphs_executed": 0,
        "scalar_binary32_le_hex": scalar_bits.to_bytes(4, "little").hex(),
        "scalar_exact": str(scalar),
        "metadata_sha256": METADATA_SHA256,
        "native_binary_source_identity_verified": False,
        "native_fp_environment_verified": False,
        "native_intermediate_trace_verified": False,
        "source_files_authenticated_this_invocation": False,
        "interpretation": "post_hoc_conditional_source_model_not_native_execution",
        "rows": rows,
    }


def require(condition, message):
    if not condition:
        raise ValueError(message)


def full_output_checks(amplitudes, scalar, profiles=None):
    """Compare two canonical grids; exported profile multiplicities are labels.

    These are new synthetic 3x3 arrangements representing the two retained
    count profiles, not original grids or native benchmark evaluations. The
    conditional formula depends only on counts and binary occupancy; therefore
    the comparison also gives its prediction for each exported profile row.
    """
    if profiles is None:
        with (ROOT.parent / "task129_count_profiles.csv").open(newline="") as stream:
            profiles = list(csv.DictReader(stream))
    require(len(profiles) == 265, "expected 265 retained profile rows")
    require({row["record_id"] for row in profiles} == {f"Q{i:03d}" for i in range(1, 266)},
            "retained profile row identities changed")
    totals = Counter()
    for row in profiles:
        profile = tuple(int(n) for n in row["nonzero_count_profile"].split("|"))
        require(profile in ((3, 2, 2, 1, 1), (3, 2, 1, 1, 1, 1)), "unexpected retained count profile")
        require(all(row[key] == expected for key, expected in {
            "input_height": "3", "input_width": "3", "mode_count": "3", "mode_ties": "1",
            "runner_up_count": "2", "output_height": "3", "output_width": "3",
            "output_mode_cells": "9",
        }.items()), "retained profile contract changed")
        totals[profile] += 1
    require(totals == {(3, 2, 2, 1, 1): 195, (3, 2, 1, 1, 1, 1): 70},
            "retained profile multiplicities changed")
    results = []
    for profile, multiplicity in sorted(totals.items(), reverse=True):
        cells = [color for color, count in enumerate(profile) for _ in range(count)]
        grid = [cells[start:start + 3] for start in (0, 3, 6)]
        require(len(cells) == 9 and Counter(cells)[0] == 3, "synthetic profile construction")
        target = tuple(color == 0 and row < 3 and col < 3
                       for color in range(10) for row in range(30) for col in range(30))
        nonzero = {color: amplitudes[count] > 0 for color, count in enumerate(profile)}
        actual = tuple(nonzero.get(color, False) and row < 3 and col < 3
                       for color in range(10) for row in range(30) for col in range(30))
        once_nonzero = {color: round_binary32(Fraction(count ** 23) * scalar ** 26) > 0
                        for color, count in enumerate(profile)}
        once = tuple(once_nonzero.get(color, False) and row < 3 and col < 3
                     for color in range(10) for row in range(30) for col in range(30))

        def compare(output):
            return {"entries_compared": len(target),
                    "extra_positive_entries": sum(a and not b for a, b in zip(output, target)),
                    "missing_positive_entries": sum(b and not a for a, b in zip(output, target))}

        actual_errors, once_errors = compare(actual), compare(once)
        require(len(actual) == len(target) == 9000 and actual == target,
                "source-model conditional prediction must match the complete synthetic output")
        require(once_errors["extra_positive_entries"] == 9 * profile.count(2)
                and once_errors["missing_positive_entries"] == 0, "one-final-round control")
        require(not any(actual[color * 900 + row * 30 + col]
                        for color in range(10) for row in range(30) for col in range(30)
                        if row >= 3 or col >= 3), "zero occupancy must retain empty padding")
        results.append({"count_profile": list(profile), "exported_profile_multiplicity": multiplicity,
                        "new_synthetic_grid": grid, "conditional_source_schedule": actual_errors,
                        "single_final_round_control": once_errors})
    return {"scope": "two_synthetic_full_arrays_plus_exported_profile_prediction_not_native_cases",
            "new_synthetic_grids_compared": 2, "exported_profile_rows_represented": len(profiles),
            "original_grids_executed": 0, "position_and_color_permutation_invariance":
            "conditional_count_and_occupancy_formula_only_not_a_new_native_portability_claim",
            "results": results}


def check(metadata_bytes=None, profiles=None):
    result = arithmetic_rows(metadata_bytes)
    amplitudes = {row["count"]: Fraction(row["final_units_u"]) for row in result["rows"]}
    require(amplitudes == {1: 0, 2: 0, 3: 5611}, "fixed source-model arithmetic prediction changed")
    count_two = result["rows"][1]["last_five_products"]
    require(count_two[-2]["rounded_value_in_units_u"] == "50", "count-two penultimate rounding")
    require(count_two[-1]["exact_product_in_units_u"] == "66645775/134217728",
            "count-two final exact product")
    require(Fraction(count_two[-1]["exact_product_in_units_u"]) < Fraction(1, 2),
            "count-two final source-model product must be below half a subnormal unit")
    scalar = Fraction(result["scalar_exact"])
    once_count_two = Fraction(2 ** 23) * scalar ** 26 / UNIT
    require(once_count_two > Fraction(1, 2), "exact-polynomial count two must be above half a unit")
    result["count_two_comparison"] = {
        "penultimate_rounded_units_u": "50",
        "last_exact_product_units_u": "66645775/134217728",
        "last_product_below_half_u": True,
        "single_final_round_exact_units_u": str(once_count_two),
        "single_final_round_above_half_u": True,
        "history_matching_is_trace_authentication": False,
    }
    result["full_output"] = full_output_checks(amplitudes, scalar, profiles)
    result["assumptions"] = [
        "official source revision's input-ordered left fold applies",
        "small integer count reductions are exact and occupancy is zero or one",
        "materialized products round to binary32 nearest-even with gradual underflow",
        "no alternative binary implementation or FP controls invalidate that model",
    ]
    result["status"] = "PASS"
    return result


if __name__ == "__main__":
    print(json.dumps(check(), indent=2))


==> anc/evidence/replay/task129_replay.py <==
#!/usr/bin/env python3
"""Local-only exact Task 129 P002 replay; no discovery or asset redistribution.

Read README.md first. ``metadata`` is offline and executes no model.
``replay`` validates the supplied assets and prints a Docker plan by default;
only adding ``--execute`` starts a prepared, pinned-image container. No image is
pulled/built and no host Python dependencies, bank, or campaign root are mounted.
"""

from __future__ import annotations

import argparse
import ast
from collections import Counter
import contextlib
from datetime import datetime, timezone
import hashlib
import importlib.metadata
import io
import json
import math
import os
from pathlib import Path
import platform
import re
import subprocess
import sys
import time
import uuid


HASHES = {
    "model": "4ea65f5bf7f93c3dfb9db03867a5ed6fdf3ac636096e722e7c8736f403a50b7d",
    "task": "7c5cf3f0d193dcc07741e957e6d4185f0d6a0ddbd92b5c30c058d7e459fe97af",
    "helper": "9f61a3d4fd1505f02da676d1f7a8f1d3059a6b6338b215234d9d674d2e1fdc9a",
}
VERSIONS = {"numpy": "2.4.4", "onnx": "1.21.0", "onnxruntime": "1.24.4", "protobuf": "7.35.1",
            "typing_extensions": "4.16.0", "ml_dtypes": "0.5.4", "packaging": "26.2",
            "flatbuffers": "25.12.19", "sympy": "1.14.0", "mpmath": "1.3.0"}
FUNCTIONS = {"calculate_memory", "calculate_params", "sanitize_model", "convert_to_numpy", "run_network", "score_network"}
CONSTANTS = {"_BATCH_SIZE", "_CHANNELS", "_HEIGHT", "_WIDTH", "_EXCLUDED_OP_TYPES", "_FILESIZE_LIMIT_IN_BYTES"}
CASE_FIELDS = {"train": 3, "test": 1, "arc-gen": 261}
TIMEOUT = 60


def sha(data):
    return hashlib.sha256(data).hexdigest()


def safe_file(path):
    """Accept a regular file, not symlinks (including ancestor symlinks)."""
    path = Path(os.path.abspath(path))
    if any(c in str(path) for c in (",", "\n", "\r", "\0")):
        raise ValueError("unsafe_mount_path")
    if any(p.is_symlink() for p in (path, *path.parents)):
        raise ValueError("symlink_not_allowed")
    if not path.is_file():
        raise ValueError("regular_file_required")
    return path


def checked_bytes(path, expected):
    data = safe_file(path).read_bytes()
    if sha(data) != expected:
        raise ValueError("asset_hash_mismatch")
    return data


def selected_helper(source, np, onnx):
    """Execute only exact whitelisted AST bodies from the hash-pinned helper."""
    if sha(source) != HASHES["helper"]:
        raise ValueError("helper_hash_mismatch")
    selected, functions, constants, fingerprints = [], Counter(), Counter(), {}
    for node in ast.parse(source).body:
        if isinstance(node, ast.FunctionDef) and node.name in FUNCTIONS:
            selected.append(node)
            functions[node.name] += 1
            fingerprints[node.name] = sha(ast.dump(node, include_attributes=False).encode())
        elif isinstance(node, ast.Assign):
            names = {p.id for target in node.targets for p in ast.walk(target) if isinstance(p, ast.Name)}
            if names and names <= CONSTANTS:
                selected.append(node)
                constants.update(names)
    if dict(functions) != dict.fromkeys(FUNCTIONS, 1) or dict(constants) != dict.fromkeys(CONSTANTS, 1):
        raise ValueError("helper_allowlist_incomplete_or_duplicated")
    scope = {"np": np, "onnx": onnx, "math": math, "json": json}
    exec(compile(ast.Module(body=selected, type_ignores=[]), "retained_helper_subset", "exec"), scope)
    return scope, fingerprints


def summarize_graph(model):
    """Metadata only: no session, shape inference, graph evaluator, or builder."""
    if model.functions or model.graph.sparse_initializer:
        raise ValueError("unexpected_graph_structure")
    nodes = []
    for node in model.graph.node:
        if node.op_type != "Einsum" or node.domain:
            raise ValueError("unexpected_operator")
        attributes = {a.name: a.s.decode("ascii") for a in node.attribute if a.type == 3}
        if len(node.attribute) != 1 or set(attributes) != {"equation"}:
            raise ValueError("unexpected_attributes")
        nodes.append({"operator": node.op_type, "inputs": list(node.input), "outputs": list(node.output), "equation": attributes["equation"]})
    initializers = []
    for item in model.graph.initializer:
        if item.external_data or item.data_location:
            raise ValueError("external_data_not_allowed")
        initializers.append({"name": item.name, "dtype": item.data_type, "dimensions": list(item.dims), "raw_hex": item.raw_data.hex(), "float_data": list(item.float_data)})
    io_shapes = {}
    for kind in ("input", "output"):
        io_shapes[kind] = [{"name": item.name, "dtype": item.type.tensor_type.elem_type, "shape": [d.dim_value for d in item.type.tensor_type.shape.dim]} for item in getattr(model.graph, kind)]
    return {"ir_version": model.ir_version, "opsets": [{"domain": x.domain, "version": x.version} for x in model.opset_import], "nodes": nodes, "initializers": initializers, **io_shapes}


def metadata(model_path=None):
    result = json.loads(Path(__file__).with_name("P002_GRAPH.json").read_text())
    result["model_bytes_verified_this_invocation"] = False
    if model_path is not None:
        program = checked_bytes(model_path, HASHES["model"])
        import onnx
        if summarize_graph(onnx.load_model_from_string(program)) != result["graph"]:
            raise ValueError("metadata_mismatch")
        result["model_bytes_verified_this_invocation"] = True
    return result


def expected_examples(task):
    if {key: len(task[key]) for key in CASE_FIELDS} != CASE_FIELDS:
        raise ValueError("case_fields_mismatch")
    return [example for key in CASE_FIELDS for example in task[key]]


def successful(row):
    return (
        row.get("status") == "completed"
        and row.get("evaluated") == row.get("right") == 265
        and row.get("wrong") == row.get("skipped") == row.get("exceptions") == 0
        and row.get("memory") == 0 and row.get("params") == row.get("cost") == 1
        and row.get("output_shapes") == [[1, 10, 30, 30]]
        and row.get("active_providers") == ["CPUExecutionProvider"]
        and row.get("python") == "3.13.9" and row.get("packages") == VERSIONS
        and row.get("asset_sha256") == HASHES
    )


@contextlib.contextmanager
def quiet_native_stderr():
    """Suppress native runtime diagnostics as well as Python stderr."""
    original = os.dup(2)
    try:
        with open(os.devnull, "w") as sink:
            os.dup2(sink.fileno(), 2)
            yield
    finally:
        os.dup2(original, 2)
        os.close(original)


def worker():
    row = {"task": 129, "candidate": "P002", "status": "evaluation_error", "asset_sha256": HASHES,
           "evaluated": 0, "right": 0, "wrong": 0, "skipped": 0, "exceptions": 0,
           "memory": None, "params": None, "cost": None, "error_types": {},
           "new_generated_cases": 0, "graph_optimization": "ORT_DISABLE_ALL",
           "intra_op_num_threads": 1, "inter_op_num_threads": 1,
           "comparison": "retained_helper_strict_positive_full_encoded_array_equality"}
    errors, shapes = Counter(), set()
    try:
        if os.environ.get("TASK129_REPLAY_CONTAINER") != "1" or os.geteuid() == 0:
            raise RuntimeError("isolated_nonroot_worker_required")
        row["python"] = platform.python_version()
        row["machine"] = platform.machine()
        row["packages"] = {name: importlib.metadata.version(name) for name in VERSIONS}
        if row["python"] != "3.13.9" or row["packages"] != VERSIONS:
            raise RuntimeError("pinned_environment_mismatch")
        with quiet_native_stderr(), contextlib.redirect_stdout(io.StringIO()):
            import numpy as np
            import onnx
            import onnxruntime as ort
            blobs = {name: checked_bytes(Path("/input") / name, digest) for name, digest in HASHES.items()}
            helper, row["helper_function_ast_sha256"] = selected_helper(blobs["helper"], np, onnx)
            if len(blobs["model"]) > helper["_FILESIZE_LIMIT_IN_BYTES"]:
                raise ValueError("model_filesize_rejected")
            model = helper["sanitize_model"](onnx.load_model_from_string(blobs["model"]))
            if model is None:
                raise ValueError("model_sanitization_rejected")
            examples = expected_examples(json.loads(blobs["task"]))
            options = ort.SessionOptions()
            options.enable_profiling = True
            options.profile_file_prefix = "/tmp/task129"
            options.graph_optimization_level = ort.GraphOptimizationLevel.ORT_DISABLE_ALL
            options.intra_op_num_threads = options.inter_op_num_threads = 1
            options.log_severity_level = 4
            session = ort.InferenceSession(model.SerializeToString(), options, providers=["CPUExecutionProvider"])
            session.disable_fallback()
            row["active_providers"] = session.get_providers()
            if row["active_providers"] != ["CPUExecutionProvider"]:
                raise RuntimeError("unexpected_provider")
            for example in examples:
                try:
                    benchmark = helper["convert_to_numpy"](example)
                    if benchmark is None:
                        row["skipped"] += 1
                        continue
                    actual = helper["run_network"](session, benchmark["input"])
                    shapes.add(tuple(actual.shape))
                    row["evaluated"] += 1
                    row["right" if np.array_equal(actual, benchmark["output"]) else "wrong"] += 1
                except Exception as exc:
                    row["exceptions"] += 1
                    errors[type(exc).__name__] += 1
            memory, params = helper["score_network"](model, session.end_profiling())
            row["memory"], row["params"] = memory, params
            if memory is not None and params is not None and memory >= 0 and params >= 0:
                row["cost"] = memory + params
            row["status"] = "completed"
    except Exception as exc:
        errors[type(exc).__name__] += 1
    row["error_types"] = dict(errors)
    row["output_shapes"] = [list(shape) for shape in sorted(shapes)]
    row["verified_expected_result"] = successful(row)
    print(json.dumps(row, sort_keys=True))
    return 0 if row["verified_expected_result"] else 1


def docker_command(image, paths, name):
    if not re.fullmatch(r"sha256:[a-f0-9]{64}", image):
        raise ValueError("prepared_image_id_required")
    if not re.fullmatch(r"task129-replay-[a-f0-9]{32}", name):
        raise ValueError("invalid_container_name")
    mounts = {**{f"/input/{key}": safe_file(paths[key]) for key in HASHES}, "/audit/task129_replay.py": safe_file(__file__)}
    command = ["docker", "run", "--rm", "--pull", "never", "--name", name,
               "--network", "none", "--read-only", "--cap-drop", "ALL", "--security-opt", "no-new-privileges",
               "--user", "65534:65534", "--pids-limit", "128", "--memory", "2g", "--memory-swap", "2g",
               "--cpus", "1", "--ulimit", "core=0", "--ulimit", "nofile=256:256",
               "--tmpfs", "/tmp:rw,noexec,nosuid,nodev,size=256m", "--workdir", "/tmp",
               "--env", "OPENBLAS_NUM_THREADS=1", "--env", "OMP_NUM_THREADS=1",
               "--env", "TASK129_REPLAY_CONTAINER=1", "--entrypoint", "python3"]
    for target, source in mounts.items():
        command.extend(["--mount", f"type=bind,src={source},dst={target},readonly"])
    return command + [image, "-I", "-B", "/audit/task129_replay.py", "_worker"]


def replay(args):
    paths = {key: safe_file(getattr(args, key)) for key in HASHES}
    for key, path in paths.items():
        checked_bytes(path, HASHES[key])
    name = "task129-replay-" + uuid.uuid4().hex
    command = docker_command(args.image, paths, name)
    if not args.execute:
        print(json.dumps({"executed": False, "asset_sha256": HASHES, "command": command, "timeout_seconds": TIMEOUT}, indent=2))
        return 0
    report = {"executed": True, "scope": "fixed_P002_stored_corpus_not_discovery_or_universal_correctness",
              "image_id": args.image, "script_sha256": sha(Path(__file__).read_bytes()),
              "timeout_seconds": TIMEOUT, "native_stderr_suppressed": True, "verified_expected_result": False}
    report["started_utc"] = datetime.now(timezone.utc).isoformat()
    started = time.monotonic()
    try:
        proc = subprocess.run(command, stdout=subprocess.PIPE, stderr=subprocess.DEVNULL, timeout=TIMEOUT, check=False, text=True)
        report["container_exit_code"] = proc.returncode
        report["worker"] = json.loads(proc.stdout)
        report["verified_expected_result"] = proc.returncode == 0 and successful(report["worker"])
        for key, path in paths.items():
            checked_bytes(path, HASHES[key])
        report["input_hashes_rechecked_unchanged"] = True
    except Exception as exc:
        report["verified_expected_result"] = False
        report["error_type"] = type(exc).__name__
    finally:
        # Exact generated name only. --rm may have already removed the container.
        try:
            subprocess.run(["docker", "rm", "-f", name], stdout=subprocess.DEVNULL, stderr=subprocess.DEVNULL, timeout=10, check=False)
            check = subprocess.run(["docker", "ps", "-aq", "--filter", f"name=^/{name}$"], stdout=subprocess.PIPE, stderr=subprocess.DEVNULL, timeout=10, check=False, text=True)
            report["container_cleanup_verified"] = check.returncode == 0 and not check.stdout.strip()
        except Exception:
            report["container_cleanup_verified"] = False
        if not report["container_cleanup_verified"]:
            report["verified_expected_result"] = False
    report["finished_utc"] = datetime.now(timezone.utc).isoformat()
    report["wall_seconds_including_cleanup"] = round(time.monotonic() - started, 6)
    print(json.dumps(report, sort_keys=True, indent=2))
    return 0 if report["verified_expected_result"] else 1


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    sub = parser.add_subparsers(dest="mode", required=True)
    view = sub.add_parser("metadata", help="show static metadata; optionally check original bytes without execution")
    view.add_argument("--model", type=Path)
    run = sub.add_parser("replay", help="validate inputs and print a plan; add --execute for Docker execution")
    run.add_argument("--image", required=True, help="prepared local sha256 image ID, never a tag")
    for name in HASHES:
        run.add_argument(f"--{name}", type=Path, required=True)
    run.add_argument("--execute", action="store_true")
    sub.add_parser("_worker", help=argparse.SUPPRESS)
    args = parser.parse_args()
    try:
        if args.mode == "metadata":
            print(json.dumps(metadata(args.model), sort_keys=True, indent=2))
            return 0
        return worker() if args.mode == "_worker" else replay(args)
    except Exception as exc:
        print(json.dumps({"status": "error", "error_type": type(exc).__name__, "verified_expected_result": False}))
        return 1


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/evidence/task129_contract.py <==
#!/usr/bin/env python3
"""Extract/check grid-free Task 129 count-profile evidence with stdlib only.

Public arithmetic check (no original assets required):
    python3 task129_contract.py --check task129_count_profiles.csv

Source-holder re-extraction/check (the JSON is opened read-only):
    python3 task129_contract.py --source TASK_JSON --check PROFILE_CSV

With --source alone, the CSV is printed to stdout. No file is written. No
generator, model, helper, or source Python is imported, compiled, or executed.
The exported rows omit original grids, color labels, split/index locators,
paths, hashes, timestamps, and original example identifiers. Opaque IDs reflect
the documented deterministic extraction order; they are not an anonymity proof.

The public check verifies derived-data consistency, not source authenticity.
The source-holder check compares a fresh extraction to the CSV but does not
authenticate where the source came from or establish private-platform behavior.

Static default-generator description (not generator execution): six distinct
colors supply multiplicities three, two, one, one, one, one; the last two may
be merged, giving only profiles (3,2,1,1,1,1) or (3,2,2,1,1). A permutation
fills all nine positions and the target is a 3-by-3 fill of the first color.
This description applies to the retained no-argument size-three branch, not
arbitrary explicit parameters. The present mathematical count-gap contract is
broader than these two profiles. The CSV is a separate derived audit of the
retained examples; neither it nor this static reading verifies platform-hidden
inputs, original ONNX behavior, or the original program's cost.
"""
from __future__ import annotations

import argparse
from collections import Counter
import csv
import io
import json
from pathlib import Path
import re
import sys


FIELDS = (
    "record_id", "input_height", "input_width", "nonzero_count_profile",
    "mode_count", "mode_ties", "runner_up_count", "output_height",
    "output_width", "output_mode_cells",
)
SPLITS = ("train", "test", "arc-gen")
DEFAULT_PROFILES = {(3, 2, 2, 1, 1), (3, 2, 1, 1, 1, 1)}
RETAINED_PROFILE_COUNTS = {"3|2|2|1|1": 195, "3|2|1|1|1|1": 70}


def require(condition, message):
    """Do not let python -O disable the evidence checks."""
    if not condition:
        raise ValueError(message)


def grid_cells(grid, label):
    require(type(grid) is list and bool(grid), f"{label}: expected a nonempty grid")
    require(all(type(row) is list and row for row in grid),
            f"{label}: expected nonempty list rows")
    width = len(grid[0])
    require(all(len(row) == width for row in grid), f"{label}: ragged grid")
    cells = [cell for row in grid for cell in row]
    require(all(type(cell) is int and 0 <= cell <= 9 for cell in cells),
            f"{label}: colors must be integers from zero through nine")
    return len(grid), width, cells


def extract_profiles(document):
    """Derive one row per stored case; never select only favorable cases."""
    require(type(document) is dict and set(document) == set(SPLITS),
            "Expected exactly the train, test, and arc-gen case lists")
    rows = []
    for split in SPLITS:
        require(type(document[split]) is list, "Expected a list for each case split")
        for case in document[split]:
            record_id = f"Q{len(rows) + 1:03}"
            require(type(case) is dict and set(case) == {"input", "output"},
                    f"{record_id}: expected exactly input and output")
            ih, iw, cells = grid_cells(case["input"], record_id + " input")
            oh, ow, target = grid_cells(case["output"], record_id + " output")
            counts = Counter(cells)
            profile = sorted(counts.values(), reverse=True)
            maximum = profile[0]
            modes = [color for color, count in counts.items() if count == maximum]
            # With a tied mode there is no unique-mode output predicate.
            mode_cells = sum(cell == modes[0] for cell in target) if len(modes) == 1 else 0
            rows.append(dict(zip(FIELDS, (
                record_id, str(ih), str(iw), "|".join(map(str, profile)),
                str(maximum), str(len(modes)), str(profile[1] if len(profile) > 1 else 0),
                str(oh), str(ow), str(mode_cells),
            ))))
    return rows


def integer_field(row, field):
    value = row[field]
    require(type(value) is str and re.fullmatch(r"0|[1-9][0-9]*", value) is not None,
            f"Invalid nonnegative integer in {field}")
    return int(value)


def check_profiles(rows, expected_cases=265, expected_profile_counts=None):
    """Check exported arithmetic and contract; flags are not accepted as proof."""
    require(type(rows) is list and len(rows) == expected_cases,
            f"Expected {expected_cases} profile rows")
    frequencies = Counter()
    seen = set()
    for index, row in enumerate(rows, 1):
        require(type(row) is dict and set(row) == set(FIELDS), "Unexpected profile columns")
        identifier = row["record_id"]
        require(type(identifier) is str and identifier == f"Q{index:03}" and identifier not in seen,
                "Missing, duplicate, nonopaque, or reordered profile identifier")
        seen.add(identifier)
        numeric = {field: integer_field(row, field) for field in FIELDS
                   if field not in ("record_id", "nonzero_count_profile")}
        raw_profile = row["nonzero_count_profile"]
        require(type(raw_profile) is str and re.fullmatch(r"[1-9](?:\|[1-9])*", raw_profile) is not None,
                f"{identifier}: invalid nonzero count profile")
        profile = tuple(map(int, raw_profile.split("|")))
        require(1 <= len(profile) <= 10 and tuple(sorted(profile, reverse=True)) == profile,
                f"{identifier}: profile must be descending with at most ten colors")
        require((numeric["input_height"], numeric["input_width"]) == (3, 3),
                f"{identifier}: input is outside the 3-by-3 contract")
        require(sum(profile) == numeric["input_height"] * numeric["input_width"],
                f"{identifier}: profile does not account for every input cell")
        require(numeric["mode_count"] == profile[0] and
                numeric["mode_ties"] == profile.count(profile[0]) and
                numeric["runner_up_count"] == (profile[1] if len(profile) > 1 else 0),
                f"{identifier}: mode fields disagree with profile")
        require(numeric["mode_count"] == 3 and numeric["mode_ties"] == 1 and
                numeric["runner_up_count"] <= 2,
                f"{identifier}: no unique count-three winner with the required gap")
        require(profile in DEFAULT_PROFILES,
                f"{identifier}: outside the two statically described default-generator profiles")
        require((numeric["output_height"], numeric["output_width"]) == (3, 3) and
                numeric["output_mode_cells"] == 9,
                f"{identifier}: output is not a full 3-by-3 unique-mode fill")
        frequencies[raw_profile] += 1
    if expected_profile_counts is not None:
        require(dict(frequencies) == expected_profile_counts,
                "Profile frequencies disagree with the declared retained audit")
    return {
        "status": "PASS", "cases": len(rows), "profile_counts": dict(sorted(frequencies.items())),
        "count_gap_and_mode_fill_cases": len(rows),
        "scope": "derived retained-case count/shape/output audit, not model execution",
        "source_authenticity_checked": False,
        "private_platform_domain_checked": False,
    }


def csv_text(rows):
    output = io.StringIO(newline="")
    writer = csv.DictWriter(output, fieldnames=FIELDS, lineterminator="\n")
    writer.writeheader()
    writer.writerows(rows)
    return output.getvalue()


def parse_csv(text):
    reader = csv.DictReader(io.StringIO(text, newline=""))
    require(reader.fieldnames == list(FIELDS), "Unexpected CSV header")
    rows = list(reader)
    require(all(None not in row and all(value is not None for value in row.values()) for row in rows),
            "Malformed CSV row")
    return rows


def main(argv=None):
    parser = argparse.ArgumentParser(description=__doc__, formatter_class=argparse.RawDescriptionHelpFormatter)
    parser.add_argument("--source", type=Path, help="Retained task JSON to read; never executed or modified")
    parser.add_argument("--check", type=Path, help="Existing de-identified profile CSV to check without writing")
    args = parser.parse_args(argv)
    if args.source is None and args.check is None:
        parser.error("provide --source, --check, or both")
    try:
        generated = None
        if args.source is not None:
            # Duplicate JSON keys would otherwise silently discard retained evidence.
            def unique_object(pairs):
                result = {}
                for key, value in pairs:
                    require(key not in result, "Duplicate JSON object key")
                    result[key] = value
                return result
            generated = extract_profiles(json.loads(args.source.read_text(), object_pairs_hook=unique_object))
            check_profiles(generated, expected_profile_counts=RETAINED_PROFILE_COUNTS)
        if args.check is not None:
            rows = parse_csv(args.check.read_text())
            summary = check_profiles(rows, expected_profile_counts=RETAINED_PROFILE_COUNTS)
            if generated is not None:
                require(rows == generated, "CSV does not match the fresh source-derived rows")
            summary["source_reextraction_matched"] = generated is not None
            print(json.dumps(summary, indent=2))
        else:
            print(csv_text(generated), end="")
    except (OSError, ValueError, TypeError) as exc:
        # Avoid echoing private filesystem paths through OS exception messages.
        message = "Input file could not be read" if isinstance(exc, OSError) else str(exc)
        print(f"ERROR: {message}", file=sys.stderr)
        return 1
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/evidence/task129_count_profiles.csv <==
record_id,input_height,input_width,nonzero_count_profile,mode_count,mode_ties,runner_up_count,output_height,output_width,output_mode_cells
Q001,3,3,3|2|2|1|1,3,1,2,3,3,9
Q002,3,3,3|2|2|1|1,3,1,2,3,3,9
Q003,3,3,3|2|2|1|1,3,1,2,3,3,9
Q004,3,3,3|2|1|1|1|1,3,1,2,3,3,9
Q005,3,3,3|2|2|1|1,3,1,2,3,3,9
Q006,3,3,3|2|1|1|1|1,3,1,2,3,3,9
Q007,3,3,3|2|1|1|1|1,3,1,2,3,3,9
Q008,3,3,3|2|2|1|1,3,1,2,3,3,9
Q009,3,3,3|2|2|1|1,3,1,2,3,3,9
Q010,3,3,3|2|1|1|1|1,3,1,2,3,3,9
Q011,3,3,3|2|1|1|1|1,3,1,2,3,3,9
Q012,3,3,3|2|2|1|1,3,1,2,3,3,9
Q013,3,3,3|2|2|1|1,3,1,2,3,3,9
Q014,3,3,3|2|2|1|1,3,1,2,3,3,9
Q015,3,3,3|2|2|1|1,3,1,2,3,3,9
Q016,3,3,3|2|1|1|1|1,3,1,2,3,3,9
Q017,3,3,3|2|2|1|1,3,1,2,3,3,9
Q018,3,3,3|2|2|1|1,3,1,2,3,3,9
Q019,3,3,3|2|2|1|1,3,1,2,3,3,9
Q020,3,3,3|2|1|1|1|1,3,1,2,3,3,9
Q021,3,3,3|2|2|1|1,3,1,2,3,3,9
Q022,3,3,3|2|2|1|1,3,1,2,3,3,9
Q023,3,3,3|2|2|1|1,3,1,2,3,3,9
Q024,3,3,3|2|1|1|1|1,3,1,2,3,3,9
Q025,3,3,3|2|2|1|1,3,1,2,3,3,9
Q026,3,3,3|2|2|1|1,3,1,2,3,3,9
Q027,3,3,3|2|1|1|1|1,3,1,2,3,3,9
Q028,3,3,3|2|2|1|1,3,1,2,3,3,9
Q029,3,3,3|2|1|1|1|1,3,1,2,3,3,9
Q030,3,3,3|2|1|1|1|1,3,1,2,3,3,9
Q031,3,3,3|2|2|1|1,3,1,2,3,3,9
Q032,3,3,3|2|2|1|1,3,1,2,3,3,9
Q033,3,3,3|2|2|1|1,3,1,2,3,3,9
Q034,3,3,3|2|2|1|1,3,1,2,3,3,9
Q035,3,3,3|2|2|1|1,3,1,2,3,3,9
Q036,3,3,3|2|2|1|1,3,1,2,3,3,9
Q037,3,3,3|2|2|1|1,3,1,2,3,3,9
Q038,3,3,3|2|2|1|1,3,1,2,3,3,9
Q039,3,3,3|2|1|1|1|1,3,1,2,3,3,9
Q040,3,3,3|2|2|1|1,3,1,2,3,3,9
Q041,3,3,3|2|1|1|1|1,3,1,2,3,3,9
Q042,3,3,3|2|2|1|1,3,1,2,3,3,9
Q043,3,3,3|2|2|1|1,3,1,2,3,3,9
Q044,3,3,3|2|2|1|1,3,1,2,3,3,9
Q045,3,3,3|2|2|1|1,3,1,2,3,3,9
Q046,3,3,3|2|1|1|1|1,3,1,2,3,3,9
Q047,3,3,3|2|1|1|1|1,3,1,2,3,3,9
Q048,3,3,3|2|1|1|1|1,3,1,2,3,3,9
Q049,3,3,3|2|2|1|1,3,1,2,3,3,9
Q050,3,3,3|2|2|1|1,3,1,2,3,3,9
Q051,3,3,3|2|1|1|1|1,3,1,2,3,3,9
Q052,3,3,3|2|2|1|1,3,1,2,3,3,9
Q053,3,3,3|2|2|1|1,3,1,2,3,3,9
Q054,3,3,3|2|2|1|1,3,1,2,3,3,9
Q055,3,3,3|2|2|1|1,3,1,2,3,3,9
Q056,3,3,3|2|2|1|1,3,1,2,3,3,9
Q057,3,3,3|2|2|1|1,3,1,2,3,3,9
Q058,3,3,3|2|2|1|1,3,1,2,3,3,9
Q059,3,3,3|2|2|1|1,3,1,2,3,3,9
Q060,3,3,3|2|2|1|1,3,1,2,3,3,9
Q061,3,3,3|2|1|1|1|1,3,1,2,3,3,9
Q062,3,3,3|2|2|1|1,3,1,2,3,3,9
Q063,3,3,3|2|2|1|1,3,1,2,3,3,9
Q064,3,3,3|2|1|1|1|1,3,1,2,3,3,9
Q065,3,3,3|2|2|1|1,3,1,2,3,3,9
Q066,3,3,3|2|2|1|1,3,1,2,3,3,9
Q067,3,3,3|2|2|1|1,3,1,2,3,3,9
Q068,3,3,3|2|2|1|1,3,1,2,3,3,9
Q069,3,3,3|2|2|1|1,3,1,2,3,3,9
Q070,3,3,3|2|1|1|1|1,3,1,2,3,3,9
Q071,3,3,3|2|1|1|1|1,3,1,2,3,3,9
Q072,3,3,3|2|2|1|1,3,1,2,3,3,9
Q073,3,3,3|2|2|1|1,3,1,2,3,3,9
Q074,3,3,3|2|2|1|1,3,1,2,3,3,9
Q075,3,3,3|2|2|1|1,3,1,2,3,3,9
Q076,3,3,3|2|2|1|1,3,1,2,3,3,9
Q077,3,3,3|2|2|1|1,3,1,2,3,3,9
Q078,3,3,3|2|2|1|1,3,1,2,3,3,9
Q079,3,3,3|2|2|1|1,3,1,2,3,3,9
Q080,3,3,3|2|1|1|1|1,3,1,2,3,3,9
Q081,3,3,3|2|2|1|1,3,1,2,3,3,9
Q082,3,3,3|2|1|1|1|1,3,1,2,3,3,9
Q083,3,3,3|2|2|1|1,3,1,2,3,3,9
Q084,3,3,3|2|2|1|1,3,1,2,3,3,9
Q085,3,3,3|2|2|1|1,3,1,2,3,3,9
Q086,3,3,3|2|2|1|1,3,1,2,3,3,9
Q087,3,3,3|2|2|1|1,3,1,2,3,3,9
Q088,3,3,3|2|2|1|1,3,1,2,3,3,9
Q089,3,3,3|2|2|1|1,3,1,2,3,3,9
Q090,3,3,3|2|1|1|1|1,3,1,2,3,3,9
Q091,3,3,3|2|1|1|1|1,3,1,2,3,3,9
Q092,3,3,3|2|2|1|1,3,1,2,3,3,9
Q093,3,3,3|2|2|1|1,3,1,2,3,3,9
Q094,3,3,3|2|2|1|1,3,1,2,3,3,9
Q095,3,3,3|2|2|1|1,3,1,2,3,3,9
Q096,3,3,3|2|1|1|1|1,3,1,2,3,3,9
Q097,3,3,3|2|1|1|1|1,3,1,2,3,3,9
Q098,3,3,3|2|1|1|1|1,3,1,2,3,3,9
Q099,3,3,3|2|1|1|1|1,3,1,2,3,3,9
Q100,3,3,3|2|2|1|1,3,1,2,3,3,9
Q101,3,3,3|2|2|1|1,3,1,2,3,3,9
Q102,3,3,3|2|1|1|1|1,3,1,2,3,3,9
Q103,3,3,3|2|2|1|1,3,1,2,3,3,9
Q104,3,3,3|2|2|1|1,3,1,2,3,3,9
Q105,3,3,3|2|2|1|1,3,1,2,3,3,9
Q106,3,3,3|2|2|1|1,3,1,2,3,3,9
Q107,3,3,3|2|2|1|1,3,1,2,3,3,9
Q108,3,3,3|2|2|1|1,3,1,2,3,3,9
Q109,3,3,3|2|2|1|1,3,1,2,3,3,9
Q110,3,3,3|2|1|1|1|1,3,1,2,3,3,9
Q111,3,3,3|2|1|1|1|1,3,1,2,3,3,9
Q112,3,3,3|2|2|1|1,3,1,2,3,3,9
Q113,3,3,3|2|2|1|1,3,1,2,3,3,9
Q114,3,3,3|2|2|1|1,3,1,2,3,3,9
Q115,3,3,3|2|2|1|1,3,1,2,3,3,9
Q116,3,3,3|2|2|1|1,3,1,2,3,3,9
Q117,3,3,3|2|2|1|1,3,1,2,3,3,9
Q118,3,3,3|2|2|1|1,3,1,2,3,3,9
Q119,3,3,3|2|2|1|1,3,1,2,3,3,9
Q120,3,3,3|2|2|1|1,3,1,2,3,3,9
Q121,3,3,3|2|2|1|1,3,1,2,3,3,9
Q122,3,3,3|2|2|1|1,3,1,2,3,3,9
Q123,3,3,3|2|1|1|1|1,3,1,2,3,3,9
Q124,3,3,3|2|1|1|1|1,3,1,2,3,3,9
Q125,3,3,3|2|2|1|1,3,1,2,3,3,9
Q126,3,3,3|2|2|1|1,3,1,2,3,3,9
Q127,3,3,3|2|1|1|1|1,3,1,2,3,3,9
Q128,3,3,3|2|2|1|1,3,1,2,3,3,9
Q129,3,3,3|2|2|1|1,3,1,2,3,3,9
Q130,3,3,3|2|2|1|1,3,1,2,3,3,9
Q131,3,3,3|2|1|1|1|1,3,1,2,3,3,9
Q132,3,3,3|2|1|1|1|1,3,1,2,3,3,9
Q133,3,3,3|2|2|1|1,3,1,2,3,3,9
Q134,3,3,3|2|1|1|1|1,3,1,2,3,3,9
Q135,3,3,3|2|2|1|1,3,1,2,3,3,9
Q136,3,3,3|2|2|1|1,3,1,2,3,3,9
Q137,3,3,3|2|2|1|1,3,1,2,3,3,9
Q138,3,3,3|2|2|1|1,3,1,2,3,3,9
Q139,3,3,3|2|2|1|1,3,1,2,3,3,9
Q140,3,3,3|2|1|1|1|1,3,1,2,3,3,9
Q141,3,3,3|2|2|1|1,3,1,2,3,3,9
Q142,3,3,3|2|2|1|1,3,1,2,3,3,9
Q143,3,3,3|2|2|1|1,3,1,2,3,3,9
Q144,3,3,3|2|2|1|1,3,1,2,3,3,9
Q145,3,3,3|2|2|1|1,3,1,2,3,3,9
Q146,3,3,3|2|2|1|1,3,1,2,3,3,9
Q147,3,3,3|2|1|1|1|1,3,1,2,3,3,9
Q148,3,3,3|2|2|1|1,3,1,2,3,3,9
Q149,3,3,3|2|2|1|1,3,1,2,3,3,9
Q150,3,3,3|2|2|1|1,3,1,2,3,3,9
Q151,3,3,3|2|2|1|1,3,1,2,3,3,9
Q152,3,3,3|2|2|1|1,3,1,2,3,3,9
Q153,3,3,3|2|2|1|1,3,1,2,3,3,9
Q154,3,3,3|2|2|1|1,3,1,2,3,3,9
Q155,3,3,3|2|2|1|1,3,1,2,3,3,9
Q156,3,3,3|2|1|1|1|1,3,1,2,3,3,9
Q157,3,3,3|2|1|1|1|1,3,1,2,3,3,9
Q158,3,3,3|2|2|1|1,3,1,2,3,3,9
Q159,3,3,3|2|2|1|1,3,1,2,3,3,9
Q160,3,3,3|2|2|1|1,3,1,2,3,3,9
Q161,3,3,3|2|2|1|1,3,1,2,3,3,9
Q162,3,3,3|2|2|1|1,3,1,2,3,3,9
Q163,3,3,3|2|2|1|1,3,1,2,3,3,9
Q164,3,3,3|2|2|1|1,3,1,2,3,3,9
Q165,3,3,3|2|1|1|1|1,3,1,2,3,3,9
Q166,3,3,3|2|2|1|1,3,1,2,3,3,9
Q167,3,3,3|2|2|1|1,3,1,2,3,3,9
Q168,3,3,3|2|1|1|1|1,3,1,2,3,3,9
Q169,3,3,3|2|1|1|1|1,3,1,2,3,3,9
Q170,3,3,3|2|2|1|1,3,1,2,3,3,9
Q171,3,3,3|2|2|1|1,3,1,2,3,3,9
Q172,3,3,3|2|1|1|1|1,3,1,2,3,3,9
Q173,3,3,3|2|2|1|1,3,1,2,3,3,9
Q174,3,3,3|2|2|1|1,3,1,2,3,3,9
Q175,3,3,3|2|1|1|1|1,3,1,2,3,3,9
Q176,3,3,3|2|2|1|1,3,1,2,3,3,9
Q177,3,3,3|2|2|1|1,3,1,2,3,3,9
Q178,3,3,3|2|2|1|1,3,1,2,3,3,9
Q179,3,3,3|2|2|1|1,3,1,2,3,3,9
Q180,3,3,3|2|2|1|1,3,1,2,3,3,9
Q181,3,3,3|2|2|1|1,3,1,2,3,3,9
Q182,3,3,3|2|2|1|1,3,1,2,3,3,9
Q183,3,3,3|2|2|1|1,3,1,2,3,3,9
Q184,3,3,3|2|2|1|1,3,1,2,3,3,9
Q185,3,3,3|2|1|1|1|1,3,1,2,3,3,9
Q186,3,3,3|2|1|1|1|1,3,1,2,3,3,9
Q187,3,3,3|2|2|1|1,3,1,2,3,3,9
Q188,3,3,3|2|2|1|1,3,1,2,3,3,9
Q189,3,3,3|2|2|1|1,3,1,2,3,3,9
Q190,3,3,3|2|2|1|1,3,1,2,3,3,9
Q191,3,3,3|2|2|1|1,3,1,2,3,3,9
Q192,3,3,3|2|1|1|1|1,3,1,2,3,3,9
Q193,3,3,3|2|1|1|1|1,3,1,2,3,3,9
Q194,3,3,3|2|2|1|1,3,1,2,3,3,9
Q195,3,3,3|2|2|1|1,3,1,2,3,3,9
Q196,3,3,3|2|2|1|1,3,1,2,3,3,9
Q197,3,3,3|2|1|1|1|1,3,1,2,3,3,9
Q198,3,3,3|2|2|1|1,3,1,2,3,3,9
Q199,3,3,3|2|2|1|1,3,1,2,3,3,9
Q200,3,3,3|2|2|1|1,3,1,2,3,3,9
Q201,3,3,3|2|2|1|1,3,1,2,3,3,9
Q202,3,3,3|2|2|1|1,3,1,2,3,3,9
Q203,3,3,3|2|2|1|1,3,1,2,3,3,9
Q204,3,3,3|2|2|1|1,3,1,2,3,3,9
Q205,3,3,3|2|2|1|1,3,1,2,3,3,9
Q206,3,3,3|2|2|1|1,3,1,2,3,3,9
Q207,3,3,3|2|2|1|1,3,1,2,3,3,9
Q208,3,3,3|2|2|1|1,3,1,2,3,3,9
Q209,3,3,3|2|2|1|1,3,1,2,3,3,9
Q210,3,3,3|2|2|1|1,3,1,2,3,3,9
Q211,3,3,3|2|1|1|1|1,3,1,2,3,3,9
Q212,3,3,3|2|1|1|1|1,3,1,2,3,3,9
Q213,3,3,3|2|2|1|1,3,1,2,3,3,9
Q214,3,3,3|2|2|1|1,3,1,2,3,3,9
Q215,3,3,3|2|2|1|1,3,1,2,3,3,9
Q216,3,3,3|2|2|1|1,3,1,2,3,3,9
Q217,3,3,3|2|2|1|1,3,1,2,3,3,9
Q218,3,3,3|2|2|1|1,3,1,2,3,3,9
Q219,3,3,3|2|1|1|1|1,3,1,2,3,3,9
Q220,3,3,3|2|2|1|1,3,1,2,3,3,9
Q221,3,3,3|2|2|1|1,3,1,2,3,3,9
Q222,3,3,3|2|1|1|1|1,3,1,2,3,3,9
Q223,3,3,3|2|2|1|1,3,1,2,3,3,9
Q224,3,3,3|2|1|1|1|1,3,1,2,3,3,9
Q225,3,3,3|2|2|1|1,3,1,2,3,3,9
Q226,3,3,3|2|2|1|1,3,1,2,3,3,9
Q227,3,3,3|2|2|1|1,3,1,2,3,3,9
Q228,3,3,3|2|2|1|1,3,1,2,3,3,9
Q229,3,3,3|2|1|1|1|1,3,1,2,3,3,9
Q230,3,3,3|2|1|1|1|1,3,1,2,3,3,9
Q231,3,3,3|2|2|1|1,3,1,2,3,3,9
Q232,3,3,3|2|2|1|1,3,1,2,3,3,9
Q233,3,3,3|2|1|1|1|1,3,1,2,3,3,9
Q234,3,3,3|2|2|1|1,3,1,2,3,3,9
Q235,3,3,3|2|2|1|1,3,1,2,3,3,9
Q236,3,3,3|2|2|1|1,3,1,2,3,3,9
Q237,3,3,3|2|2|1|1,3,1,2,3,3,9
Q238,3,3,3|2|1|1|1|1,3,1,2,3,3,9
Q239,3,3,3|2|2|1|1,3,1,2,3,3,9
Q240,3,3,3|2|2|1|1,3,1,2,3,3,9
Q241,3,3,3|2|2|1|1,3,1,2,3,3,9
Q242,3,3,3|2|2|1|1,3,1,2,3,3,9
Q243,3,3,3|2|2|1|1,3,1,2,3,3,9
Q244,3,3,3|2|1|1|1|1,3,1,2,3,3,9
Q245,3,3,3|2|1|1|1|1,3,1,2,3,3,9
Q246,3,3,3|2|2|1|1,3,1,2,3,3,9
Q247,3,3,3|2|2|1|1,3,1,2,3,3,9
Q248,3,3,3|2|1|1|1|1,3,1,2,3,3,9
Q249,3,3,3|2|1|1|1|1,3,1,2,3,3,9
Q250,3,3,3|2|1|1|1|1,3,1,2,3,3,9
Q251,3,3,3|2|1|1|1|1,3,1,2,3,3,9
Q252,3,3,3|2|1|1|1|1,3,1,2,3,3,9
Q253,3,3,3|2|2|1|1,3,1,2,3,3,9
Q254,3,3,3|2|2|1|1,3,1,2,3,3,9
Q255,3,3,3|2|2|1|1,3,1,2,3,3,9
Q256,3,3,3|2|2|1|1,3,1,2,3,3,9
Q257,3,3,3|2|2|1|1,3,1,2,3,3,9
Q258,3,3,3|2|2|1|1,3,1,2,3,3,9
Q259,3,3,3|2|1|1|1|1,3,1,2,3,3,9
Q260,3,3,3|2|2|1|1,3,1,2,3,3,9
Q261,3,3,3|2|2|1|1,3,1,2,3,3,9
Q262,3,3,3|2|1|1|1|1,3,1,2,3,3,9
Q263,3,3,3|2|2|1|1,3,1,2,3,3,9
Q264,3,3,3|2|2|1|1,3,1,2,3,3,9
Q265,3,3,3|2|2|1|1,3,1,2,3,3,9


==> anc/evidence/verify.py <==
#!/usr/bin/env python3
"""Verify public derived-table arithmetic; no private records or network needed."""
from __future__ import annotations

if not __debug__:
    raise RuntimeError("Evidence checks require assertions; rerun without -O and unset PYTHONOPTIMIZE.")

import csv
import copy
import hashlib
import json
import math
import re
import runpy
import struct
from collections import Counter, defaultdict
from datetime import datetime
from pathlib import Path

DATA_COLUMNS={
    'assumed_activity_windows.csv':'record_id input_id phase scenario pattern base_minutes_assumed reading_minutes_assumed window_minutes_after_scope_clipping start_phase_seconds end_phase_seconds',
    'audit_effect.csv':'scenario phase initial_lexical_scenario_hours partially_audited_scenario_hours difference_hours_not_measured_work',
    'bounded_validations.csv':'record_id task family outcome elapsed_seconds_recorded phase',
    'classification_sensitivity.csv':'scenario phase primary_category_hours all_declared_alternatives_hours',
    'competition_progress.csv':'record_id task initial_cost deadline_cost initial_accepted deadline_has_ok deadline_has_accepted_promotion accepted_both same_artifact local_cost_implied_gain deadline_has_mixed_ok_records',
    'effort_scenarios.csv':'scenario calibration_status phase assumed_effort_hours_union base_only_hours_union incremental_reading_hours_after_union requested_minutes_before_clipping_and_union scope_clipped_minutes_before_union merged_activity_windows',
    'events.csv':'record_id family event_type phase certainty phase_seconds',
    'fixed_artifact_recipients.csv':'record_id fixed_artifact_id task result',
    'input_features.csv':'record_id phase included input_kind pattern initial_lexical_pattern alternative_category classification_confidence semantic_review_status response_context latest_response_word_units seconds_since_latest_response display_chars_not_typed_chars input_word_units_not_typed_words attachment_or_paste_entries singleton_at_15min_input_gap_rule temporal_pattern phase_seconds',
    'missing_context_sensitivity.csv':'phase missing_response_reading_minutes_per_eligible_input otherwise_central_scenario_hours',
    'original_runtime_attempts.csv':'record_id task stage right wrong points recorded_cost outcome post_deadline_seconds',
    'original_semantic_screen.csv':'record_id task semantic_relations first_case_survivors all_stored_survivors screen_type',
    'rollbacks.csv':'record_id task old_cost new_cost score_delta',
    'task053_candidates.csv':'record_id cycle origin_class recorded_lane outcome_category runtime_valid correctness_status right_of_60 cost_eligibility_status joint_target_status logged_evaluator_elapsed_seconds',
    'task053_cycles.csv':'record_id cycle phase proposal_occurrences primary_records additional_robustness_records runtime_valid_records session_initialization_failures interface_failures official_correct_over_cost_cap cost_eligible_incorrect full_score_hits launch_post_deadline_seconds return_post_deadline_seconds',
    'task129_events.csv':'record_id event_label post_deadline_seconds',
    'tasks.csv':'record_id task family role phase points recorded_cost stored_right stored_wrong old_cost_in_postbaseline gain_from_postbaseline promotion_phase_seconds',
}


def rows(root, name):
    with (root/'data'/name).open(newline='') as stream:
        reader=csv.DictReader(stream)
        assert reader.fieldnames==DATA_COLUMNS[name].split(),f'Unexpected exported columns: {name}'
        values=list(reader)
    assert all(None not in row and all(value is not None for value in row.values()) for row in values),f'Malformed rows: {name}'
    if 'record_id' in reader.fieldnames:
        identifiers=[row['record_id'] for row in values]
        assert len(identifiers)==len(set(identifiers)),f'Duplicate record identifier: {name}'
        assert all(re.fullmatch(r'[A-Z]\d{3,5}',value) for value in identifiers),f'Nonopaque record identifier: {name}'
    return values


def union_seconds(intervals):
    merged=[]
    for start,end in sorted(intervals):
        if start>=end:
            continue
        if merged and start<=merged[-1][1]:
            merged[-1]=(merged[-1][0],max(end,merged[-1][1]))
        else:
            merged.append((start,end))
    return sum(end-start for start,end in merged),len(merged)


def effort_scenarios(features,parameters):
    results=[]
    for index,scenario in enumerate(parameters['scenario_order']):
        windows=defaultdict(list)
        base_windows=defaultdict(list)
        barriers=defaultdict(float)
        for row in features:
            phase=row['phase']; timestamp=float(row['phase_seconds'])
            if row['included']!='1':
                barriers[phase]=timestamp
                continue
            pattern=row['pattern']
            base=parameters['base_pre_input_minutes'][pattern][index]
            reading=0.0; settings=parameters['reading']
            if pattern in settings['categories_with_reading']:
                if row['response_context']=='missing_full_transcript':
                    reading=settings['missing_response_minutes'][index]
                elif row['response_context']=='visible_response_available':
                    reading=min(float(row['latest_response_word_units'])*settings['fraction_of_latest_response_read'][index]
                                /settings['words_per_minute'][index],settings['maximum_minutes'][index],
                                float(row['seconds_since_latest_response'])/60)
                else:
                    reading=settings['known_no_response_minutes'][index]
            windows[phase].append((max(timestamp-60*(base+reading),barriers[phase],0),timestamp))
            base_windows[phase].append((max(timestamp-60*base,barriers[phase],0),timestamp))
        phase_values={phase:(union_seconds(windows[phase])[0],union_seconds(base_windows[phase])[0])
                      for phase in ('competition','post_deadline_discovery')}
        phase_values['total']=tuple(sum(value[i] for value in phase_values.values()) for i in (0,1))
        for phase,(combined,base) in phase_values.items():
            results.append({'scenario':scenario,'phase':phase,'hours':combined/3600,'base_hours':base/3600})
    return results


def privacy_violations(text):
    patterns={
        'absolute_local_path':r'/(?:home|Users|mnt|tmp)/',
        'calendar_timestamp':r'\b20\d{2}-\d{2}-\d{2}(?:T|\b)',
        'uuid':r'\b[0-9a-f]{8}-[0-9a-f]{4}-[0-9a-f]{4}-[0-9a-f]{4}-[0-9a-f]{12}\b',
        'long_hash_or_secret':r'\b[0-9a-f]{32,}\b',
        'email_or_url':r'\bhttps?://|[\w.+-]+@[\w.-]+\.[A-Za-z]{2,}',
        'private_source_id':r'\bsource_\d+\b|\brollout-|\b(?:claude|codex)_\d+\b',
        'secret_assignment':r'(?i)(?:api[_-]?key|auth[_-]?token|password)[\"\x27]?\s*[:=]',
    }
    return [label for label,pattern in patterns.items() if re.search(pattern,text)]


def validate_candidate_missingness(candidate_rows):
    for row in candidate_rows:
        if row['runtime_valid']=='False':
            assert row['correctness_status']=='not_evaluated'
            assert row['right_of_60']==''
            assert row['cost_eligibility_status']=='not_evaluated'
        else:
            assert row['runtime_valid']=='True'
            assert row['correctness_status'] in ('correct_on_fixed_cases','incorrect_on_fixed_cases')
            assert row['right_of_60'] in ('0','60')
            assert row['cost_eligibility_status'] in ('eligible','over_cap')


def eligible_correct_score(cost):
    """Score accounting only; validity/correctness are retained observations."""
    cost=float(cost)
    assert math.isfinite(cost) and cost>=0
    return max(1.0,25.0-math.log(max(1.0,cost)))


def verify_score_deltas(tasks,rollbacks):
    for row in tasks:
        assert math.isclose(eligible_correct_score(row['recorded_cost']),float(row['points']),abs_tol=1e-10)
        expected=0.0 if row['role']=='inherited' else eligible_correct_score(row['recorded_cost'])-eligible_correct_score(row['old_cost_in_postbaseline'])
        assert math.isclose(expected,float(row['gain_from_postbaseline']),abs_tol=1e-10),'Task gain does not follow recorded costs'
    for row in rollbacks:
        expected=eligible_correct_score(row['new_cost'])-eligible_correct_score(row['old_cost'])
        assert math.isclose(expected,float(row['score_delta']),abs_tol=1e-10),'Rollback delta does not follow recorded costs'


def finite_number(value,label,nonnegative=False):
    try:
        assert not isinstance(value,bool)
        number=float(value)
    except (AssertionError,TypeError,ValueError) as error:
        raise AssertionError(f'Missing or invalid numeric value: {label}') from error
    assert math.isfinite(number),f'Nonfinite numeric value: {label}'
    assert not nonnegative or number>=0,f'Negative numeric value: {label}'
    return number


def competition_progress_statistics(progress):
    """Recompute only conditional cost arithmetic and declared-metadata cohorts."""
    flags=('initial_accepted','deadline_has_ok','deadline_has_accepted_promotion','accepted_both','same_artifact','deadline_has_mixed_ok_records')
    columns=set(DATA_COLUMNS['competition_progress.csv'].split())
    task_ids=[]; measured=[]
    for row in progress:
        assert set(row)==columns,'Unexpected competition-progress fields'
        assert re.fullmatch(r'[0-9]{1,3}',row['task'] or ''),'Invalid competition task identifier'
        task=int(row['task'])
        assert 1<=task<=400,'Competition task identifier outside portfolio'
        task_ids.append(task)
        assert all(row[field] in ('True','False') for field in flags),'Invalid or missing competition acceptance/identity flag'
        qualified=row['initial_accepted']=='True' and row['deadline_has_accepted_promotion']=='True'
        assert (row['accepted_both']=='True')==qualified,'Acceptance cohort does not follow declared flags'
        assert row['deadline_has_accepted_promotion']!='True' or row['deadline_has_ok']=='True','Accepted promotion requires an ok record'
        assert row['deadline_has_mixed_ok_records']!='True' or row['deadline_has_ok']=='True','Mixed ok records require an ok record'
        initial=finite_number(row['initial_cost'],'initial_cost',nonnegative=True)
        deadline=finite_number(row['deadline_cost'],'deadline_cost',nonnegative=True)
        initial_score=eligible_correct_score(initial);deadline_score=eligible_correct_score(deadline)
        gain=deadline_score-initial_score
        supplied=finite_number(row['local_cost_implied_gain'],'local_cost_implied_gain')
        assert math.isclose(supplied,gain,rel_tol=0.0,abs_tol=1e-10),'Competition gain does not follow declared costs'
        measured.append({'initial_cost':initial,'deadline_cost':deadline,'initial_score':initial_score,
                         'deadline_score':deadline_score,'gain':gain,'qualified':qualified,
                         'same_artifact':row['same_artifact']=='True',
                         'mixed_ok':row['deadline_has_mixed_ok_records']=='True'})
    assert len(task_ids)==len(set(task_ids)),'Duplicate competition task identifier'

    def quantile(values,fraction):
        if not values:
            return None
        ordered=sorted(values);position=(len(ordered)-1)*fraction
        lower=math.floor(position);upper=math.ceil(position)
        return ordered[lower]+(ordered[upper]-ordered[lower])*(position-lower)

    def summarize(selected):
        gains=[row['gain'] for row in selected]
        positive=sorted((gain for gain in gains if gain>1e-10),reverse=True)
        positive_total=math.fsum(positive)
        top10=math.fsum(positive[:10])
        bins={name:0 for name in ('negative','zero','positive_le_0_5','positive_gt_0_5_le_1','positive_gt_1_le_2','positive_gt_2')}
        for row in selected:
            gain=row['gain']
            label=('negative' if gain< -1e-10 else 'zero' if abs(gain)<=1e-10 else 'positive_le_0_5' if gain<=0.5
                   else 'positive_gt_0_5_le_1' if gain<=1 else 'positive_gt_1_le_2' if gain<=2 else 'positive_gt_2')
            bins[label]+=1
        return {'task_count':len(selected),
                'lower_cost_count':sum(row['deadline_cost']<row['initial_cost'] for row in selected),
                'equal_cost_count':sum(row['deadline_cost']==row['initial_cost'] for row in selected),
                'higher_cost_count':sum(row['deadline_cost']>row['initial_cost'] for row in selected),
                'same_artifact_count':sum(row['same_artifact'] for row in selected),
                'sum_initial_cost_implied_score':math.fsum(row['initial_score'] for row in selected),
                'sum_deadline_cost_implied_score':math.fsum(row['deadline_score'] for row in selected),
                'sum_local_cost_implied_gain':math.fsum(gains),
                'positive_gain_count':len(positive),
                'gain_median':quantile(gains,0.5),'gain_q1':quantile(gains,0.25),'gain_q3':quantile(gains,0.75),
                'positive_gain_median':quantile(positive,0.5),'positive_gain_q1':quantile(positive,0.25),'positive_gain_q3':quantile(positive,0.75),
                'top10_positive_gain':top10,'top10_positive_gain_share':top10/positive_total if positive else None,
                'initial_perfect_cost_count':sum(row['initial_cost']<=1 for row in selected),
                'deadline_perfect_cost_count':sum(row['deadline_cost']<=1 for row in selected),
                'gain_bins':bins}

    return {'acceptance_counts':{field:sum(row[field]=='True' for row in progress) for field in flags if field!='same_artifact'},
            'all_tasks':summarize(measured),
            'accepted_both':summarize([row for row in measured if row['qualified']]),
            'accepted_both_without_mixed_ok':summarize([row for row in measured if row['qualified'] and not row['mixed_ok']])}


def verify_competition_progress(progress,declared):
    assert set(declared)=={'interpretation','cohort_rule','reported_initial_public_score','reported_deadline_public_score',
                          'reported_platform_score_delta','all_task_cost_implied_gain_minus_reported_platform_delta',
                          'positive_gain_threshold','quantile_method','acceptance_counts','all_tasks','accepted_both',
                          'accepted_both_without_mixed_ok','later_additions_crossjoin'},'Unexpected competition-progress metadata'
    assert declared['interpretation']=='LOCAL_COST_IMPLIED_ARITHMETIC_NOT_PLATFORM_VALIDATED_TOTAL'
    assert declared['cohort_rule']=='initial_accepted AND deadline_has_accepted_promotion'
    assert declared['positive_gain_threshold']==1e-10
    assert declared['quantile_method']=='linear_interpolation_Hyndman_Fan_type_7'
    initial=finite_number(declared['reported_initial_public_score'],'reported_initial_public_score',nonnegative=True)
    deadline=finite_number(declared['reported_deadline_public_score'],'reported_deadline_public_score',nonnegative=True)
    platform_delta=finite_number(declared['reported_platform_score_delta'],'reported_platform_score_delta')
    assert math.isclose(platform_delta,deadline-initial,rel_tol=0.0,abs_tol=1e-8),'Reported endpoint difference mismatch'
    computed=competition_progress_statistics(progress)
    assert set(declared['acceptance_counts'])==set(computed['acceptance_counts'])
    for field,value in computed['acceptance_counts'].items():
        assert type(declared['acceptance_counts'][field]) is int and declared['acceptance_counts'][field]==value,'Competition acceptance count mismatch'
    for cohort in ('all_tasks','accepted_both','accepted_both_without_mixed_ok'):
        observed=computed[cohort];reference=declared[cohort]
        assert set(reference)==set(observed),'Unexpected competition cohort metadata'
        for key,value in observed.items():
            if key=='gain_bins':
                assert set(reference[key])==set(value),'Unexpected competition gain bins'
                assert all(type(count) is int and count>=0 for count in reference[key].values())
                assert reference[key]==value,'Competition gain distribution does not follow declared costs'
            elif key.endswith('_count'):
                assert type(reference[key]) is int and reference[key]==value,'Competition cohort count mismatch'
            elif value is None:
                assert reference[key] is None,'Undefined competition statistic must be null'
            else:
                supplied=finite_number(reference[key],f'{cohort}.{key}')
                assert math.isclose(supplied,value,rel_tol=0.0,abs_tol=1e-8),'Competition cohort total does not follow declared costs'
    discrepancy=finite_number(declared['all_task_cost_implied_gain_minus_reported_platform_delta'],'cost_implied_minus_reported_delta')
    assert math.isclose(discrepancy,computed['all_tasks']['sum_local_cost_implied_gain']-platform_delta,rel_tol=0.0,abs_tol=1e-8),'Cost-implied versus reported difference mismatch'
    return computed


def verify_progress_task_crossjoin(progress,tasks,declared):
    by_task={int(row['task']):row for row in progress}
    additions=[row for row in tasks if row['role']!='inherited']
    assert len({int(row['task']) for row in additions})==len(additions),'Duplicate later-addition task'
    selected=[by_task[int(row['task'])] for row in additions]
    for row,prior in zip(additions,selected):
        before=finite_number(row['old_cost_in_postbaseline'],'old_cost_in_postbaseline',nonnegative=True)
        deadline=finite_number(prior['deadline_cost'],'deadline_cost',nonnegative=True)
        assert before==deadline,'Later-addition baseline does not equal declared deadline cost'
    computed={'task_count':len(additions),
              'same_initial_deadline_artifact_count':sum(row['same_artifact']=='True' for row in selected),
              'lower_deadline_cost_count':sum(float(row['deadline_cost'])<float(row['initial_cost']) for row in selected),
              'changed_initial_deadline_artifact_tasks':sorted(int(row['task']) for row in selected if row['same_artifact']=='False'),
              'all_deadline_costs_equal_postbaseline':True}
    assert set(declared)==set(computed),'Unexpected later-addition crossjoin metadata'
    assert all(type(declared[field]) is int for field in ('task_count','same_initial_deadline_artifact_count','lower_deadline_cost_count'))
    assert declared['all_deadline_costs_equal_postbaseline'] is True
    assert isinstance(declared['changed_initial_deadline_artifact_tasks'],list)
    assert all(type(task) is int for task in declared['changed_initial_deadline_artifact_tasks'])
    assert declared==computed,'Later-addition crossjoin metadata mismatch'
    return computed


def validate_perfect_tasks(tasks):
    expected={53:60,67:266,87:266,129:265,135:266,140:265,179:267,241:266,326:266}
    identities=[]
    for row in tasks:
        assert re.fullmatch(r'[0-9]{1,3}',row['task'] or ''),'Invalid perfect-task identifier'
        task=int(row['task']);identities.append(task)
        assert task in expected,'Unexpected perfect task'
        assert re.fullmatch(r'[0-9]+',row['stored_right'] or ''),'Invalid perfect-task correctness count'
        assert int(row['stored_right'])==expected[task],'Perfect-task stored correctness mismatch'
        assert row['stored_wrong']=='0','Perfect task has a stored failure'
        assert finite_number(row['recorded_cost'],'perfect cost',True)==(1 if task==129 else 0),'Perfect-task accounted cost mismatch'
        assert finite_number(row['points'],'perfect points',True)==25,'Perfect-task score mismatch'
        finite_number(row['promotion_phase_seconds'],'promotion time',True)
    assert len(identities)==len(set(identities))==9 and set(identities)==set(expected),'Duplicate or missing perfect task'


def validate_historical_order(root,tasks):
    events=rows(root,'task129_events.csv')
    labels=[row['event_label'] for row in events]
    assert len(labels)==len(set(labels)),'Duplicate Task129 event label'
    times={row['event_label']:finite_number(row['post_deadline_seconds'],'Task129 event time',True) for row in events}
    assert list(times.values())==sorted(times.values()),'Task129 timeline is not chronological'
    chain=['prior_checkpoint_validation','initial_execution_launch','initial_execution_error',
           'negative_batch_a_launch','negative_batch_a_receipt','negative_batch_b_launch','negative_batch_b_receipt',
           'successful_candidate_written','official_validation_launch','official_validation_receipt',
           'strong_validation_launch','strong_validation_receipt','bank_promotion_launch','bank_promotion_ledger','bank_promotion_receipt']
    assert all(times[first]<times[last] for first,last in zip(chain,chain[1:])),'Task129 validation gates out of order'
    assert times['bank_promotion_ledger']==float(next(row for row in tasks if int(row['task'])==129)['promotion_phase_seconds'])
    events=rows(root,'events.csv')
    for row in events:
        if row['phase_seconds']:
            finite_number(row['phase_seconds'],'general event time',True)
    for family in ('F1','F2','inherited','combined'):
        for phase in ('competition','post_deadline_discovery','post_completion_validation_excluded_from_effort'):
            selected=[float(row['phase_seconds']) for row in events if row['family']==family and row['phase']==phase and row['phase_seconds']]
            assert selected==sorted(selected),'General event timeline is not chronological within phase and family'
    return times


def validate_selected_negative_evidence(root):
    attempts=rows(root,'original_runtime_attempts.csv')
    assert len(attempts)==7
    times=[finite_number(row['post_deadline_seconds'],'runtime attempt timestamp',True) for row in attempts]
    assert times==sorted(times),'Runtime attempt timestamps are not chronological'
    expected_cases={87:266,140:265,385:265,135:266,326:266}
    for row in attempts:
        task=int(row['task']);assert task in expected_cases
        assert row['stage']=='initial_stored_runtime_validation' and row['outcome'] in ('pass','fail')
        assert all(re.fullmatch(r'[0-9]+',row[key] or '') for key in ('right','wrong'))
        right,wrong=int(row['right']),int(row['wrong'])
        assert right+wrong==expected_cases[task],'Runtime attempt denominator mismatch'
        assert (row['outcome']=='pass')==(wrong==0),'Runtime disposition contradicts stored correctness'
        cost=finite_number(row['recorded_cost'],'runtime attempt cost',True)
        expected_points=eligible_correct_score(cost) if wrong==0 else 0
        assert finite_number(row['points'],'runtime attempt points',True)==expected_points,'Runtime points contradict disposition'
    assert Counter(row['outcome'] for row in attempts)=={'pass':4,'fail':3}
    semantic=rows(root,'original_semantic_screen.csv')
    assert len(semantic)==8 and {int(row['task']) for row in semantic}=={53,113,116,164,172,210,311,385}
    for row in semantic:
        assert row['screen_type']=='semantic_only_not_real_runtime_validation'
        assert row['semantic_relations']=='33867'
        assert (int(row['first_case_survivors']),int(row['all_stored_survivors']))==((13,3) if int(row['task'])==53 else (0,0)), 'Semantic screen survivor mismatch'


def verify_f1_lineage(packet,tasks,root):
    lineage=packet['f1_lineage']
    assert set(lineage)=={'scope','source_authenticity_checked','primary_candidate_equivalence','rotation_references',
                         'rotation_candidate','rotation_coordinate_analysis','construction_group_limit'}
    assert lineage['source_authenticity_checked'] is False
    primary=lineage['primary_candidate_equivalence'];candidates=rows(root,'task053_candidates.csv')
    assert len(primary)==len(candidates)==105
    assert {row['record_id'] for row in primary}=={row['record_id'] for row in candidates}
    assert len({row['candidate_id'] for row in primary})==105,'Primary byte-equivalence identifiers must be distinct'
    for row in primary:
        assert set(row)=={'record_id','candidate_id'}
        assert re.fullmatch(r'H\d{3}',row['candidate_id'])
    sources={'original_runtime_attempts.csv':{row['record_id']:row for row in rows(root,'original_runtime_attempts.csv')},
             'tasks.csv':{row['record_id']:row for row in tasks},
             'mechanism_events':{row['event_id']:row for row in packet['events']},
             'replay':{row['replay_id']:row for row in packet['replay']['tasks']}}
    references=lineage['rotation_references']
    assert len(references)==12
    assert len({(row['table'],row['record_id']) for row in references})==12,'Duplicate lineage crosswalk reference'
    expected_unknown={'A001':'G001','A002':'G001','A005':'G002','A006':'G002','M007':'G001','M009':'G002'}
    for row in references:
        assert set(row)=={'table','record_id','task','candidate_id','construction_group_id','identity_status'}
        assert row['table'] in sources and row['record_id'] in sources[row['table']],'Unknown lineage crosswalk target'
        target=sources[row['table']][row['record_id']]
        assert row['task']==int(target['task']),'Lineage crosswalk task mismatch'
        if row['record_id'] in expected_unknown:
            assert row['candidate_id'] is None,'Unknown in-memory bytes must not receive a byte-equivalence identifier'
            assert row['construction_group_id']==expected_unknown[row['record_id']]
            assert row['identity_status']=='early_in_memory_byte_identity_not_recovered'
        else:
            assert row['candidate_id']=='P003' and row['construction_group_id'] is None,'Shared retained rotation bytes must retain P003'
            expected=('full_hash_returned_and_retained_bytes_checked' if row['record_id']=='M010' else
                      'fixed_archive_and_replay_full_hash_equality' if row['table']=='replay' else
                      'ledger_prefix_join_plus_retained_full_byte_equality')
            assert row['identity_status']==expected,'Lineage evidence-strength mismatch'
        if row['table'] in ('mechanism_events','replay'):
            assert target['candidate_id']==(row['candidate_id'] or ''),'Candidate identity disagrees across packet tables'
    assert {row['record_id'] for row in references if row['table']=='tasks.csv'}=={'T003','T006'}
    assert {row['record_id'] for row in references if row['table']=='replay'}=={'J003','J006'}
    assert {row['record_id'] for row in references if row['table']=='original_runtime_attempts.csv'}=={'A001','A002','A005','A006'}
    known=lineage['rotation_candidate']
    assert set(known)=={'candidate_id','full_hash_in_formal_receipt','same_current_bank_and_final_archive_bytes','promotion_binding',
                       'early_in_memory_failure_byte_identity','early_repaired_stored_success_byte_identity','early_repaired_equals_formal_candidate'}
    assert known['candidate_id']=='P003' and known['full_hash_in_formal_receipt'] is True and known['same_current_bank_and_final_archive_bytes'] is True
    assert known['early_in_memory_failure_byte_identity']==known['early_repaired_stored_success_byte_identity']=='not_recovered'
    assert known['early_repaired_equals_formal_candidate']=='not_established','Do not infer the in-memory repaired candidate equals the retained final bytes'
    coordinate=lineage['rotation_coordinate_analysis']
    assert set(coordinate)=={'evidence_kind','failed_construction_group','repaired_construction_group','logical_axis_size','encoded_axis_size',
        'both_axes_share_map','failed_axis_support','repaired_axis_support','visible_half_turn_agrees_in_both',
        'failed_has_additional_support_beyond_logical_grid','repaired_has_additional_support_beyond_logical_grid','safe_change','interpretation_limit'}
    assert coordinate['evidence_kind']=='static_coordinate_analysis_of_retained_construction_calls_not_new_runtime_execution'
    assert coordinate['failed_construction_group']=='G001' and coordinate['repaired_construction_group']=='G002'
    assert coordinate['logical_axis_size']==3 and coordinate['encoded_axis_size']==30 and coordinate['both_axes_share_map'] is True
    assert coordinate['failed_axis_support']==[{'output_index':i,'logical_input_indices':[2-i%3]} for i in range(6)],'Failed construction coordinate reconstruction changed'
    assert coordinate['repaired_axis_support']==[{'output_index':i,'logical_input_indices':[2-i]} for i in range(3)],'Repaired construction coordinate reconstruction changed'
    assert coordinate['visible_half_turn_agrees_in_both'] is True
    assert coordinate['failed_has_additional_support_beyond_logical_grid'] is True
    assert coordinate['repaired_has_additional_support_beyond_logical_grid'] is False
    return {'f1_primary_byte_equivalence_rows':105,'f1_rotation_lineage_references':12,'f1_coordinate_reconstructions':2}


def verify_historical_bridge(packet):
    abstraction=packet['historical_abstraction'];probes=packet['numerical_probes']
    assert set(abstraction)=={'specification_id','evidence_status','candidate_domain','screening_arithmetic','scalar_exclusion','candidate_membership','unestablished_claims'}
    assert abstraction['specification_id']=='A001'
    domain=abstraction['candidate_domain'];arithmetic=abstraction['screening_arithmetic']
    assert set(domain)=={'inputs','relations','construction_scope','scalar_initializers_in_searched_grammar','actual_program_search_complete','other_restrictions'}
    assert domain['scalar_initializers_in_searched_grammar'] is False and domain['actual_program_search_complete'] is False
    assert set(arithmetic)=={'input_dtype','implementation','probe_selection','signature','signature_scope','subsequent_gate'}
    assert arithmetic['input_dtype']=='binary32' and 'finite' in arithmetic['signature_scope'] and 'not equality' in arithmetic['signature_scope']
    scalar=abstraction['scalar_exclusion']
    assert set(scalar)=={'excerpt_id','status','positive_scalar_argument','other_scalar_cases','finite_precision_scope'} and scalar['excerpt_id']=='X001'
    membership=abstraction['candidate_membership']
    assert set(membership)=={'P001','P002','basis','observed_signature_pruning_of_P001_or_P002','interpretation'}
    assert membership['P001']==membership['P002']=='Outside the bounded unweighted searched grammar'
    assert membership['observed_signature_pruning_of_P001_or_P002'] is False,'No observed pruning of the later candidates is established'
    assert set(probes)=={'evidence_status','candidate_identity_binding','P001','P002','reproduction_limit'}
    first=probes['P001'];tuned=probes['P002']
    assert set(first)=={'receipt_event_id','probe_scope','nonzero_input_count_profile','mode_count','positive_entries_in_mode_channel',
        'positive_entries_in_other_channels','full_decoded_mismatches','per_count_numerical_amplitudes_recorded','stored_right','stored_wrong','recorded_cost'}
    assert first['receipt_event_id']=='M021' and first['nonzero_input_count_profile']==[3,2,2,1,1] and first['mode_count']==3
    assert first['positive_entries_in_mode_channel']==9 and first['positive_entries_in_other_channels']==first['full_decoded_mismatches']==0
    assert first['per_count_numerical_amplitudes_recorded'] is False,'P002 amplitude probes must not be attributed to P001'
    assert set(tuned)=={'receipt_event_id','probe_protocol','output_shape','occupied_positions','blank_positions_per_channel',
        'official_generator_samples','measurements','interpretation','observed_limit','limit_scope','stored_right','stored_wrong',
        'recorded_cost','custom_stress_requested','custom_stress_completed','custom_stress_reported_failures','custom_stress_min_positive'}
    assert tuned['receipt_event_id']=='M023' and tuned['output_shape']==[1,10,30,30]
    assert tuned['occupied_positions']==9 and tuned['blank_positions_per_channel']==891 and tuned['official_generator_samples'] is False
    measurements=tuned['measurements']
    assert len(measurements)==3 and {row['probe_id'] for row in measurements}=={'N001','N002','N003'}
    for count,row in enumerate(measurements,1):
        assert set(row)=={'probe_id','designated_count','other_nonzero_counts','min_live','max_live','positive_live','positive_blank','all_output_values_finite'}
        assert row['designated_count']==count and row['other_nonzero_counts']==[1]*(9-count)
        expected=7.862685683326549e-42 if count==3 else 0.0
        assert finite_number(row['min_live'],'historical min amplitude',True)==finite_number(row['max_live'],'historical max amplitude',True)==expected,'Historical amplitude transcription changed'
        assert row['positive_live']==(9 if count==3 else 0) and row['positive_blank']==0 and row['all_output_values_finite'] is True
    for candidate in (first,tuned):
        assert candidate['stored_right']==265 and candidate['stored_wrong']==0 and candidate['recorded_cost']==1
    assert tuned['custom_stress_requested']==tuned['custom_stress_completed']==20000 and tuned['custom_stress_reported_failures']==0
    assert tuned['custom_stress_min_positive']==7.862685683326549e-42
    return {'historical_numerical_probe_rows':3,'historical_abstraction_specifications':1}


def verify_mechanism_packet(packet,tasks,historical_times,cycles,root=None):
    root=Path(root) if root is not None else Path(__file__).resolve().parent
    assert set(packet)=={'schema_version','record_status','time_origin','source_authenticity_checked',
        'observation_text_policy','excerpts','events','links','batches','validations','claims','candidate_identity_relation','pivot','replay',
        'f1_lineage','historical_abstraction','numerical_probes'}
    assert packet['schema_version']==1
    assert packet['record_status']=='CURATED_SOURCE_DERIVED_EVIDENCE_NOT_RAW_TRANSCRIPT'
    assert packet['time_origin']=='seconds_after_deadline_boundary' and packet['source_authenticity_checked'] is False
    events={row['event_id']:row for row in packet['events']}
    assert len(events)==len(packet['events'])==24 and set(events)=={f'M{i:03}' for i in range(1,25)},'Missing or duplicate mechanism event'
    for identifier,row in events.items():
        assert set(row)=={'event_id','task','stage','post_deadline_seconds','record_kind','text_kind','candidate_id','observation','scope'},'Unexpected mechanism event fields'
        assert row['text_kind']=='analyst_transcribed_observation','Unlabeled mechanism paraphrase'
        assert type(row['task']) is int and row['task'] in (53,87,129,385)
        assert all(isinstance(row[key],str) and row[key] for key in ('stage','record_kind','observation','scope'))
        finite_number(row['post_deadline_seconds'],'mechanism event time',True)
        assert row['candidate_id'] in ('','P001','P002','P003')
    times={key:row['post_deadline_seconds'] for key,row in events.items()}
    excerpts=packet['excerpts']
    assert len(excerpts)==2 and {row['excerpt_id'] for row in excerpts}=={'X001','X002'}
    assert {(row['excerpt_id'],row['event_id']) for row in excerpts}=={('X001','M014'),('X002','M018')},'Decisive excerpts must link to their observed events'
    for row in excerpts:
        assert set(row)=={'excerpt_id','event_id','text_kind','excerpt','transformation','context'},'Unexpected excerpt fields'
        assert row['text_kind']=='contiguous_source_excerpt'
        assert all(isinstance(row[key],str) and row[key] for key in ('excerpt','transformation','context'))
        assert row['transformation']=='Whitespace collapsed to single spaces only; surrounding material omitted; no internal words omitted.'
    assert [row['post_deadline_seconds'] for row in packet['events']]==sorted(times.values()),'Mechanism events out of chronological order'
    links=packet['links']; link_ids=[row['link_id'] for row in links]
    assert len(link_ids)==len(set(link_ids)) and all(re.fullmatch(r'L\d{3}',item) for item in link_ids)
    relation_set={'recorded_before','direct_call_response','asynchronous_completion','different_candidate_later_validation'}
    edge_set=set()
    for row in links:
        assert set(row)=={'link_id','from_event','to_event','relation','basis','causal_claim'},'Unexpected mechanism link fields'
        first,last=row['from_event'],row['to_event']
        assert first in events and last in events and times[first]<times[last],'Invalid mechanism event linkage or chronology'
        assert row['relation'] in relation_set and row['causal_claim'] is False,'Causal inference is not a verified event link'
        assert isinstance(row['basis'],str) and row['basis']
        edge=(first,last,row['relation']);assert edge not in edge_set,'Duplicate mechanism edge';edge_set.add(edge)
    for edge in [('M013','M014','direct_call_response'),('M020','M021','direct_call_response'),
                 ('M004','M005','asynchronous_completion'),('M022','M023','asynchronous_completion'),
                 ('M014','M018','recorded_before'),('M018','M019','recorded_before'),
                 ('M021','M023','different_candidate_later_validation')]:
        assert edge in edge_set,'Missing decisive mechanism linkage'
    assert math.isclose(times['M019']-times['M018'],0.003,abs_tol=1e-8),'Explanation/write interval changed'
    for identifier,label in [('M012','prior_checkpoint_validation'),('M019','successful_candidate_written'),
                             ('M020','official_validation_launch'),('M021','official_validation_receipt'),
                             ('M022','strong_validation_launch'),('M023','strong_validation_receipt'),('M024','bank_promotion_ledger')]:
        assert times[identifier]==historical_times[label],'Mechanism event disagrees with existing Task129 timeline'
    assert times['M006']==float(next(row for row in cycles if row['cycle']=='10')['return_post_deadline_seconds'])
    assert max(float(row['return_post_deadline_seconds']) for row in cycles if int(row['cycle'])<=8)<times['M001']
    assert times['M001']<float(next(row for row in cycles if row['cycle']=='9')['return_post_deadline_seconds'])<times['M005']
    assert packet['candidate_identity_relation']=={'first_success':'P001','tuned_and_final':'P002','same_bytes':False,
        'binding':'Returned paths joined to retained current file bytes and final archive; original receipts do not attest full candidate hashes.'},'First and tuned candidates must remain distinct'
    assert all(events[key]['candidate_id']=='P001' for key in ('M019','M020','M021'))
    assert all(events[key]['candidate_id']=='P002' for key in ('M022','M023','M024'))
    validations=packet['validations']
    assert len(validations)==2 and {row['event_id'] for row in validations}=={'M021','M023'}
    for row in validations:
        assert set(row)=={'event_id','candidate_id','right','wrong','cost','points','stored_cases','custom_fresh_requested',
                         'custom_fresh_completed','custom_fresh_failures','fresh_scope'},'Unexpected historical validation fields'
        assert row['candidate_id']==events[row['event_id']]['candidate_id']
        assert row['stored_cases']==row['right']==265 and row['wrong']==0 and row['cost']==1 and row['points']==25
        fresh=row['event_id']=='M023'
        assert row['custom_fresh_requested']==row['custom_fresh_completed']==(20000 if fresh else None),'Fresh-case evidence assigned to wrong candidate'
        assert row['custom_fresh_failures']==(0 if fresh else None)
        assert row['fresh_scope']==('custom_task_specific_sampler_not_established_official_generator_draws' if fresh else 'not_reported_in_this_receipt')
    expected_batches={
        'B001':('M002',33,33,0,0,None,None,None,'not_evaluated'),
        'B002':('M003',24,0,22,2,None,None,None,'not_established_by_preflight'),
        'B003':('M005',88,41,47,0,47,60,0,'stored_cases_evaluated')}
    fields=('event_id','records','checker_rejections','runtime_executions','session_rejections',
            'perfect_configurations','stored_cases_per_configuration','cost_of_perfect_configurations','semantic_status')
    assert len(packet['batches'])==3 and {row['batch_id'] for row in packet['batches']}==set(expected_batches)
    for row in packet['batches']:
        assert set(row)=={'batch_id',*fields},'Unexpected mechanism batch fields'
        assert tuple(row[key] for key in fields)==expected_batches[row['batch_id']],'Mechanism batch partition or gated missingness mismatch'
        assert row['records']==row['checker_rejections']+row['runtime_executions']+row['session_rejections']
    claims=packet['claims'];assert len(claims)==9 and {row['claim_id'] for row in claims}=={f'K{i:03}' for i in range(1,10)}
    for row in claims:
        assert set(row)=={'claim_id','paper_row','evidence_events','statement_kind','supported_statement','inference_limit'},'Unexpected mechanism claim fields'
        assert row['statement_kind']=='analyst_interpretation_of_linked_observations'
        assert row['evidence_events'] and set(row['evidence_events'])<=set(events),'Unlinked mechanism claim'
        assert len(row['evidence_events'])==len(set(row['evidence_events']))
        assert all(isinstance(row[key],str) and row[key] for key in ('paper_row','supported_statement','inference_limit'))
    assert {row['paper_row'] for row in claims}>={'F2 prior','F2 revision','F2 historical validation','F1 preflight A','F1 preflight B','F1 task gate','F1 memory'}
    required_claim_anchors={'K001':['M013','M014'],'K002':['M014','M018','M019','M020','M021'],
        'K003':['M021','M022','M023','M024'],'K004':['M002'],'K005':['M003'],'K006':['M004','M005'],
        'K007':['M005','M006'],'K008':['M015','M016','M017'],'K009':['M007','M008','M009','M010','M011']}
    assert all(row['evidence_events']==required_claim_anchors[row['claim_id']] for row in claims),'Claim-to-record map differs from declared stage'
    pivot=packet['pivot']
    assert set(pivot)=={'event_id','status','scope','assumptions','falsifier'}
    assert pivot['event_id']=='M006' and pivot['status']=='provisional' and pivot['scope']=='60_stored_cases'
    assert len(pivot['assumptions'])==4 and pivot['falsifier']
    replay=packet['replay'];assert set(replay)=={'scope','environment','tasks','source_authenticity_checked','new_discovery_runs'}
    assert replay['scope']=='new_fixed_artifact_stored_corpus_validation_not_rediscovery'
    assert replay['source_authenticity_checked'] is False and replay['new_discovery_runs']==0
    environment=replay['environment']
    assert set(environment)=={'python','packages','provider','graph_optimization','intra_op_num_threads','inter_op_num_threads',
        'full_output_shape','decoder','comparison','network','candidate_selection','historical_environment_status',
        'task129_environment_note','replayed_by_supplement_verifier'}
    assert environment['replayed_by_supplement_verifier'] is False
    assert environment['python']=='3.13.9'
    assert environment['packages']=={'numpy':'2.4.4','onnx':'1.21.0','onnxruntime':'1.24.4','protobuf':'7.35.1'}
    assert environment['provider']=='CPUExecutionProvider' and environment['graph_optimization']=='ORT_DISABLE_ALL'
    assert environment['intra_op_num_threads']==environment['inter_op_num_threads']==1
    assert environment['full_output_shape']==[1,10,30,30] and environment['decoder']=='strictly_positive'
    assert environment['comparison']=='whole_array_exact_equality' and environment['network']=='disabled'
    expected={int(row['task']):row for row in tasks};replayed=replay['tasks']
    assert len(replayed)==len({row['replay_id'] for row in replayed})==9
    assert {row['task'] for row in replayed}==set(expected),'Replay task identities mismatch'
    for row in replayed:
        assert set(row)=={'replay_id','task','candidate_id','expected','evaluated','right','wrong','skipped','exceptions',
                         'memory','params','cost','points','new_generated_cases','container_exit_code'},'Unexpected replay fields'
        assert re.fullmatch(r'J\d{3}',row['replay_id'])
        for key in ('task','expected','evaluated','right','wrong','skipped','exceptions','memory','params','cost','new_generated_cases','container_exit_code'):
            assert type(row[key]) is int and row[key]>=0,'Invalid replay count'
        assert row['expected']==row['evaluated']==row['right']==int(expected[row['task']]['stored_right'])
        assert row['wrong']==row['skipped']==row['exceptions']==row['new_generated_cases']==row['container_exit_code']==0
        assert row['memory']==0 and row['cost']==row['memory']+row['params']==int(expected[row['task']]['recorded_cost'])
        assert row['points']==25 and row['candidate_id']==('P002' if row['task']==129 else ('P003' if row['task'] in (87,140) else ''))
    assert sum(row['right'] for row in replayed)==2187
    return {'mechanism_events':len(events),'mechanism_links':len(links),'mechanism_batches':3,'mechanism_source_excerpts':2,
            'mechanism_claims':len(claims),'replay_summary_tasks':9,'replay_summary_cases':2187,
            **verify_f1_lineage(packet,tasks,root),**verify_historical_bridge(packet)}


def verify_reviewer_validation(root, packet, runner, acquisition, prior):
    """Check recorded author-run access/replay consistency, not re-execute it.

    The tested 40-file ZIP predates inclusion of this receipt. Its fixed hash
    identifies that test input, never the later rebuilt supplement containing
    this receipt. No external source, image or native model is accessed here.
    """
    assert set(packet) == {'scope', 'reviewed_package_sha256', 'packaged_acquisition_script_sha256',
                           'path_redaction', 'acquisition', 'replay'}, 'Unexpected reviewer receipt fields'
    assert packet['scope'] == 'fresh_extracted_supplement_public_input_acquisition_then_fixed_P002_replay'
    tested_pre_receipt_package = '5cdbeac81c22aa4519951921d3650d7f4004a61ec2992d92ca779bd61b83140c'
    assert packet['reviewed_package_sha256'] == tested_pre_receipt_package, 'Changed tested pre-receipt package identity'
    assert packet['path_redaction'] == 'Only the local acquisition output_directory is omitted; no replay result fields changed.'
    assert packet['packaged_acquisition_script_sha256'] == hashlib.sha256(
        (root / 'replay/reviewer_inputs.py').read_bytes()).hexdigest(), 'Acquisition code differs from tested copy'
    acquired = packet['acquisition']
    assert set(acquired) == {'all_three_exact_retained_hashes_verified', 'attribution', 'executed_model',
                            'expected_files', 'fetched', 'helper_executable_ast_unchanged',
                            'helper_noncode_transformations', 'metadata_sha256', 'notice', 'prepared_utc',
                            'public_revision', 'public_sources', 'rights_limit', 'scope',
                            'selected_archive_member'}, 'Unexpected acquisition receipt fields'
    for key in ('all_three_exact_retained_hashes_verified', 'fetched', 'helper_executable_ast_unchanged'):
        assert acquired[key] is True, 'Acquisition did not verify the exact inputs'
    assert acquired['executed_model'] is False, 'Acquisition must not claim model execution'
    assert acquired['scope'] == 'exact_inputs_for_separate_fixed_P002_replay_not_discovery'
    assert acquired['notice'] == 'LOCAL_ACQUISITION_NOT_REDISTRIBUTION_CLEARANCE'
    assert acquired['rights_limit'] == 'Public mirror access and byte identity do not establish redistribution authority; originals stay local.'
    assert acquired['attribution'] == 'Helper source: Copyright 2026 Google LLC, Apache-2.0 header retained. Mirror: rogermt/neurogolf-solver. Task terms are not inferred from helper notice.'
    assert acquired['selected_archive_member'] == 'task129.json'
    assert acquired['public_revision'] == acquisition['REVISION']
    assert acquired['public_sources'] == acquisition['SOURCES'], 'Public source identity differs from tested acquisition code'
    assert acquired['helper_noncode_transformations'] == acquisition['TRANSFORMATIONS']
    assert acquired['expected_files'] == {
        name: {'bytes': values[0], 'sha256': values[1]} for name, values in acquisition['EXPECTED'].items()
    }, 'Prepared input identities differ from exact replay requirements'
    assert acquired['metadata_sha256'] == acquisition['METADATA_SHA256'] == hashlib.sha256(
        (root / 'replay/P002_GRAPH.json').read_bytes()).hexdigest()
    replay = packet['replay']
    assert set(replay) == set(prior), 'Unexpected reviewer replay receipt fields'
    assert replay['executed'] is True and replay['verified_expected_result'] is True
    assert type(replay['container_exit_code']) is int and replay['container_exit_code'] == 0
    for key in ('container_cleanup_verified', 'input_hashes_rechecked_unchanged', 'native_stderr_suppressed'):
        assert replay[key] is True, 'Recorded reviewer replay cleanup or input check failed'
    assert replay['scope'] == prior['scope'] == 'fixed_P002_stored_corpus_not_discovery_or_universal_correctness'
    assert replay['script_sha256'] == prior['script_sha256'] == hashlib.sha256(
        (root / 'replay/task129_replay.py').read_bytes()).hexdigest(), 'Replay code differs from tested copy'
    assert replay['image_id'] == prior['image_id'], 'Reviewer route did not use the recorded prepared V3 image'
    assert re.fullmatch(r'sha256:[0-9a-f]{64}', replay['image_id'])
    assert type(replay['timeout_seconds']) is int and replay['timeout_seconds'] == runner['TIMEOUT']
    worker = replay['worker']
    assert set(worker) == set(prior['worker']), 'Unexpected reviewer worker fields'
    assert runner['successful'](worker), 'Reviewer replay does not satisfy the declared exact265 result'
    assert worker['verified_expected_result'] is True
    assert worker['error_types'] == {} and worker['new_generated_cases'] == 0
    for key in ('task', 'evaluated', 'right', 'wrong', 'skipped', 'exceptions', 'memory', 'params', 'cost',
                'new_generated_cases', 'intra_op_num_threads', 'inter_op_num_threads'):
        assert type(worker[key]) is int, 'Reviewer worker counts and settings must be integers'
    for key in ('candidate', 'task', 'comparison', 'graph_optimization', 'intra_op_num_threads',
                'inter_op_num_threads', 'machine', 'helper_function_ast_sha256'):
        assert worker[key] == prior['worker'][key], 'Reviewer worker differs from fixed V3 settings or helper'
    names = {'model': 'P002.onnx', 'task': 'task129.json', 'helper': 'neurogolf_utils.py'}
    assert worker['asset_sha256'] == runner['HASHES'] == {
        key: acquired['expected_files'][name]['sha256'] for key, name in names.items()
    }, 'Acquired inputs do not link to replayed inputs'

    def utc_time(value):
        assert isinstance(value, str), 'Receipt timestamp must be text'
        parsed = datetime.fromisoformat(value.replace('Z', '+00:00'))
        assert parsed.tzinfo is not None and parsed.utcoffset().total_seconds() == 0, 'UTC timestamps required'
        return parsed

    prepared = utc_time(acquired['prepared_utc'])
    started, finished = utc_time(replay['started_utc']), utc_time(replay['finished_utc'])
    assert utc_time(prior['finished_utc']) < prepared <= started < finished, 'Acquisition/replay chronology is inconsistent'
    elapsed = replay['wall_seconds_including_cleanup']
    assert type(elapsed) in (int, float) and math.isfinite(elapsed) and 0 < elapsed <= runner['TIMEOUT'] + 20
    assert math.isclose((finished - started).total_seconds(), elapsed, rel_tol=0, abs_tol=0.01), 'Replay elapsed time differs from timestamps'
    return {'status': 'PASS_recorded_author_run_public_acquisition_265_cases_cost_one_not_reexecuted',
            'tested_pre_receipt_package_sha256': tested_pre_receipt_package,
            'tested_pre_receipt_package_members': 40,
            'tested_package_is_current_rebuilt_zip': False,
            'independent_reviewer_replication': False,
            'source_authenticity_checked_by_this_verifier': False}


def verify_extensions(root, metadata):
    """Check explicit evidence namespaces without network or native execution."""
    expected = ['replay/task129_replay.py', 'replay/P002_GRAPH.json', 'replay/Dockerfile',
                'replay/requirements.lock', 'replay/.dockerignore', 'replay/README.md', 'replay/LOCAL_REPLAY.json', 'replay/LOCAL_VALIDATION.md',
                'replay/reviewer_inputs.py', 'replay/REVIEWER_VALIDATION.json',
                'replay/F1_CONSTRUCTION.json', 'replay/source_schedule.py',
                'replay/precision_probe.py', 'replay/PRECISION_VALIDATION.json',
                'cross_domain/evidence.json', 'cross_domain/SOURCE_MANIFEST.json',
                'cross_domain/verify.py', 'cross_domain/README.md',
                'cross_domain/handoff_evidence.json', 'cross_domain/handoff_verify.py',
                'cross_domain/HANDOFF.md',
                'history/search_source.json', 'history/verify.py', 'history/README.md',
                'decisions/task_inventory.csv', 'decisions/registry_outcomes.csv',
                'decisions/registry_states.csv', 'decisions/registry_snapshots.csv',
                'decisions/policy_source_history.csv', 'decisions/SUMMARY.json',
                'decisions/episodes.json', 'decisions/process.json',
                'decisions/verify.py', 'decisions/README.md']
    assert metadata['extension_files'] == expected, 'Unexpected extension file set'
    for relative in expected:
        path = root / relative
        assert path.is_file() and not path.is_symlink() and not path.parent.is_symlink(), 'Extension must be a regular file'
        assert path.resolve().is_relative_to(root.resolve()), 'Extension path escapes package'
        # These namespaces intentionally disclose hashes and selected dates. /tmp
        # denotes only the runner's generic container filesystem, never a host path.
        content = path.read_text()
        public_revision = '36664af04a5ebb861333744e1705c2d262feb837'
        public_prefix = 'https://huggingface.co/rogermt/neurogolf-solver/resolve/'
        public_urls = {public_prefix + public_revision + '/' + name for name in
                       ('own-solver/neurogolf-2026.zip', 'neurogolf_utils.py')}
        runtime_revision = '2d924974ef147392ced8409d36bd6d2e7fcc8a74'
        runtime_prefix = 'https://raw.githubusercontent.com/microsoft/onnxruntime/' + runtime_revision + '/'
        runtime_urls = {runtime_prefix + name for name in (
            'onnxruntime/core/providers/cpu/math/einsum.cc',
            'onnxruntime/core/providers/cpu/math/einsum_utils/einsum_compute_preprocessor.cc',
            'onnxruntime/core/providers/cpu/math/einsum_utils/einsum_typed_compute_processor.cc',
            'onnxruntime/core/providers/cpu/math/einsum_utils/einsum_auxiliary_ops.cc',
            'onnxruntime/core/util/math_cpu.cc', 'onnxruntime/core/mlas/lib/sgemm.cpp')}
        privacy_text = content.replace('/tmp/', 'CONTAINER_TMP/')
        if relative in ('replay/reviewer_inputs.py', 'replay/README.md', 'replay/REVIEWER_VALIDATION.json'):
            allowed_urls = public_urls | ({public_prefix + '{REVISION}/', 'https://'}
                                          if relative.endswith('.py') else set())
            if relative == 'replay/README.md':
                allowed_urls |= runtime_urls
            for url in re.findall(r'https?://[^\s\"\x27<>)]*', privacy_text):
                assert url in allowed_urls, 'Unexpected acquisition URL'
                privacy_text = privacy_text.replace(url, 'PUBLIC_UPSTREAM')
        errors = set(privacy_violations(privacy_text))
        assert not errors - {'calendar_timestamp', 'long_hash_or_secret'}, (relative, errors)
        assert all(len(value) == 64 or (relative in ('replay/reviewer_inputs.py', 'replay/README.md', 'replay/REVIEWER_VALIDATION.json')
                   and value == public_revision) or (relative == 'replay/README.md' and value == runtime_revision)
                   for value in re.findall(r'\b[0-9a-f]{32,}\b', content)), 'Only full SHA256 or file-scoped pinned public revisions are allowed in extensions'
    runner = runpy.run_path(str(root / 'replay/task129_replay.py'))
    description = runner['metadata']()
    assert description['model_bytes_verified_this_invocation'] is False
    assert description['program_sha256'] == runner['HASHES']['model'] == '4ea65f5bf7f93c3dfb9db03867a5ed6fdf3ac636096e722e7c8736f403a50b7d'
    assert description['candidate'] == 'P002' and description['task'] == 129 and description['program_bytes'] == 681
    graph = description['graph']
    labels = [x for x in 'abcdefghijklmnopqrstuvwxyzABCDEFGHIJKLMNOPQRSTUVWXYZ' if x not in set('bchwdq')]
    terms = [f'bc{labels[2*i]}{labels[2*i+1]}' for i in range(23)] + ['bdhw'] + ['q'] * 26
    assert graph['nodes'] == [{'operator': 'Einsum', 'inputs': ['input'] * 24 + ['scale'] * 26,
                               'outputs': ['output'], 'equation': ','.join(terms) + '->bchw'}]
    assert graph['ir_version'] == 10 and graph['opsets'] == [{'domain': '', 'version': 13}]
    for kind in ('input', 'output'):
        assert graph[kind] == [{'name': kind, 'dtype': 1, 'shape': [1, 10, 30, 30]}]
    assert graph['initializers'] == [{'name': 'scale', 'dtype': 1, 'dimensions': [1], 'raw_hex': '9cb5223c', 'float_data': []}]
    assert struct.unpack('<f', bytes.fromhex('9cb5223c'))[0] == description['interpretation']['scale_binary32_decimal']
    lock = dict(line.split('==') for line in (root / 'replay/requirements.lock').read_text().splitlines()
                if line and not line.startswith('#'))
    assert lock == runner['VERSIONS'], 'Runtime checks and image requirements differ'
    receipt = json.loads((root / 'replay/LOCAL_REPLAY.json').read_text())
    assert receipt['executed'] is True, 'Recorded successful replay must have executed'
    assert receipt['script_sha256'] == hashlib.sha256((root / 'replay/task129_replay.py').read_bytes()).hexdigest()
    assert receipt['verified_expected_result'] is True and receipt['container_exit_code'] == 0
    assert receipt['input_hashes_rechecked_unchanged'] is True and receipt['container_cleanup_verified'] is True
    assert runner['successful'](receipt['worker']), 'Recorded replay does not match the declared outcome'
    cross = runpy.run_path(str(root / 'cross_domain/verify.py'))
    cross_summary = cross['verify'](json.loads((root / 'cross_domain/evidence.json').read_text()),
                                    json.loads((root / 'cross_domain/SOURCE_MANIFEST.json').read_text()))
    assert cross_summary['status'] == 'PASS'
    handoff = runpy.run_path(str(root / 'cross_domain/handoff_verify.py'))['verify'](
        json.loads((root / 'cross_domain/handoff_evidence.json').read_text()))
    assert handoff['status'] == 'PASS'
    f1_derivation = runpy.run_path(str(root / 'diagnostics.py'))['construction_maps'](
        json.loads((root / 'replay/F1_CONSTRUCTION.json').read_text()))
    assert set(f1_derivation) == {'G001', 'G002'}
    acquisition = runpy.run_path(str(root / 'replay/reviewer_inputs.py'))
    reconstructed = acquisition['reconstruct_model'](acquisition['metadata']())
    assert hashlib.sha256(reconstructed).hexdigest() == runner['HASHES']['model']
    reviewer_route = verify_reviewer_validation(root, json.loads((root / 'replay/REVIEWER_VALIDATION.json').read_text()),
                                                runner, acquisition, receipt)
    history = runpy.run_path(str(root / 'history/verify.py'))['verify'](root / 'history')
    precision = runpy.run_path(str(root / 'replay/precision_probe.py'))['verify_receipt'](
        json.loads((root / 'replay/PRECISION_VALIDATION.json').read_text()), root=root)
    decisions = runpy.run_path(str(root / 'decisions/verify.py'))['verify'](root / 'decisions')
    return {'historical_graph_metadata': 'PASS_static_metadata_not_model_execution',
            'F1_parameter_to_map_derivation': 'PASS_source_derived_literals_not_source_authentication_or_native_execution',
            'source_holder_replay_receipt': 'PASS_recorded_265_cases_cost_one_not_reexecuted',
            'original_model_task_helper_assets_included': False,
            'reconstructed_P002_bytes': len(reconstructed),
            'public_input_acquisition': 'PLAN_ONLY_not_fetched_or_executed_by_this_command',
            'reviewer_route_receipt': reviewer_route,
            'literal_old_search_source': history,
            'present_day_precision_receipt': precision,
            'decision_evidence': decisions,
            'cross_domain': cross_summary,
            'cross_domain_handoff': handoff,
            'cross_domain_source_authenticity_checked': False}


def verify(root=None):
    root=Path(root) if root is not None else Path(__file__).resolve().parent
    metadata=json.loads((root/'metadata.json').read_text())
    assert set(metadata)=={'artifact_version','release_status','license_status','source_authenticity_checked_by_public_verifier','deidentification','scores',
        'included_operator_inputs','excluded_event_barriers','post_deadline_discovery_endpoint_seconds','task053_candidate_table',
        'task053_worker_success_post_deadline_seconds','competition_progress','data_files','evidence_files','extension_files'}
    assert metadata['artifact_version']=='0.9'
    assert metadata['release_status']=='LOCAL_ONLY_NOT_RELEASED'
    assert metadata['license_status']=='NOT_DESIGNATED_PENDING_AUTHOR_AUTHORITY_AND_TERMS_CONFIRMATION'
    assert metadata['source_authenticity_checked_by_public_verifier'] is False
    assert set(metadata['data_files'])=={'data/'+name for name in DATA_COLUMNS}
    assert len(metadata['data_files'])==len(DATA_COLUMNS)
    assert metadata['evidence_files']==['MECHANISM_EVIDENCE.md','mechanism_evidence.json','mechanism_witness.py',
                                       'diagnostics.py','task129_contract.py','task129_count_profiles.csv']
    for relative in metadata['data_files']:
        path=Path(relative)
        assert not path.is_absolute() and '..' not in path.parts and path.parts[0]=='data' and path.suffix=='.csv'
    for relative in metadata['data_files']+metadata['evidence_files']+['metadata.json','effort_parameters.json','README.md']:
        path=root/relative
        assert not path.is_symlink() and path.resolve().is_relative_to(root.resolve()),'Exported path is not a local regular file'
        errors=privacy_violations((root/relative).read_text())
        assert not errors,(relative,errors)
    for name in DATA_COLUMNS:
        rows(root,name)
    progress=rows(root,'competition_progress.csv')
    assert len(progress)==400 and {int(row['task']) for row in progress}==set(range(1,401)),'Competition portfolio must cover each of 400 tasks once'
    progress_statistics=verify_competition_progress(progress,metadata['competition_progress'])
    tasks=rows(root,'tasks.csv'); rollbacks=rows(root,'rollbacks.csv')
    validate_perfect_tasks(tasks)
    historical_times=validate_historical_order(root,tasks)
    validate_selected_negative_evidence(root)
    assert len(tasks)==9 and sum(row['role']=='inherited' for row in tasks)==3
    assert sum(row['role']!='inherited' for row in tasks)==6 and len(rollbacks)==7
    assert next(row for row in tasks if int(row['task'])==129)['recorded_cost']=='1'
    verify_score_deltas(tasks,rollbacks)
    progress_crossjoin=verify_progress_task_crossjoin(progress,tasks,metadata['competition_progress']['later_additions_crossjoin'])
    gross=sum(float(row['gain_from_postbaseline']) for row in tasks)
    rollback=sum(float(row['score_delta']) for row in rollbacks)
    assert math.isclose(gross,metadata['scores']['gross_gain'],abs_tol=1e-10)
    assert math.isclose(rollback,metadata['scores']['rollback_delta'],abs_tol=1e-10)
    assert round(metadata['scores']['postbaseline']+gross+rollback,2)==metadata['scores']['final']
    validations=rows(root,'bounded_validations.csv')
    assert len(validations)==264
    for row in validations:
        assert re.fullmatch(r'[0-9]+',row['task'] or '') and 1<=int(row['task'])<=400, 'Invalid bounded-validation task'
        finite_number(row['elapsed_seconds_recorded'],'bounded-validation elapsed seconds',True)
    assert Counter(row['outcome'] for row in validations)=={
        'validated_cost0':98,'checker_or_session_rejection':120,'scorer_mismatch':44,'isolated_process_crash':2}
    recipients=rows(root,'fixed_artifact_recipients.csv')
    assert len(recipients)==800
    assert Counter(row['result'] for row in recipients)=={
        'first_case_rejected':795,'first_case_survived_full_stored_rejected':2,'full_stored_hit':3}
    for candidate in set(row['fixed_artifact_id'] for row in recipients):
        candidate_rows=[row for row in recipients if row['fixed_artifact_id']==candidate]
        assert len(candidate_rows)==400 and {int(row['task']) for row in candidate_rows}==set(range(1,401))
    features=rows(root,'input_features.csv')
    assert len(features)==488 and sum(row['included']=='1' for row in features)==483
    assert Counter(row['phase'] for row in features if row['included']=='1')=={
        'competition':444,'post_deadline_discovery':39}
    expected={(row['scenario'],row['phase']):row for row in rows(root,'effort_scenarios.csv')}
    parameters=json.loads((root/'effort_parameters.json').read_text())
    assert set(parameters)=={'scenario_order','base_pre_input_minutes','calibration_status','reading'}
    assert set(parameters['reading'])=={'words_per_minute','fraction_of_latest_response_read','maximum_minutes','missing_response_minutes',
        'known_no_response_minutes','categories_with_reading'}
    included_by_id={row['record_id']:row for row in features if row['included']=='1'}
    for row in features:
        assert row['included'] in ('0','1')
        assert row['pattern'] in parameters['base_pre_input_minutes'] and row['initial_lexical_pattern'] in parameters['base_pre_input_minutes']
        assert not row['alternative_category'] or row['alternative_category'] in parameters['base_pre_input_minutes']
        assert row['classification_confidence'] in ('high','medium','low','not_assessed')
        assert row['semantic_review_status'] in ('limited_sensitive_content_suppressed','not_reviewed','reviewed_request_framing')
        assert row['input_kind'] in ('shell_instruction','slash_command','text')
        assert row['response_context'] in ('missing_full_transcript','no_new_visible_response_in_retained_root','visible_response_available')
        for field in ('latest_response_word_units','seconds_since_latest_response','display_chars_not_typed_chars','input_word_units_not_typed_words',
                      'attachment_or_paste_entries','singleton_at_15min_input_gap_rule','phase_seconds'):
            if row[field]!='':
                assert math.isfinite(float(row[field])) and float(row[field])>=0,f'Invalid numeric feature: {field}'
    windows=rows(root,'assumed_activity_windows.csv')
    assert len(windows)==1449
    window_keys=[(row['input_id'],row['scenario']) for row in windows]
    assert len(window_keys)==len(set(window_keys))
    assert set(window_keys)=={(key,scenario) for key in included_by_id for scenario in parameters['scenario_order']}
    for row in windows:
        input_row=included_by_id[row['input_id']]
        assert row['phase']==input_row['phase'] and row['pattern']==input_row['pattern']
        assert 0<=float(row['start_phase_seconds'])<=float(row['end_phase_seconds'])
        assert math.isclose(float(row['end_phase_seconds']),float(input_row['phase_seconds']),abs_tol=0.000001)
    computed=effort_scenarios(features,parameters)
    for row in computed:
        reference=expected[(row['scenario'],row['phase'])]
        assert math.isclose(row['hours'],float(reference['assumed_effort_hours_union']),abs_tol=0.00002)
        assert math.isclose(row['base_hours'],float(reference['base_only_hours_union']),abs_tol=0.00002)
        selected=[item for item in windows if item['scenario']==row['scenario'] and (row['phase']=='total' or item['phase']==row['phase'])]
        window_hours=sum(union_seconds([(float(item['start_phase_seconds']),float(item['end_phase_seconds']))
            for item in selected if item['phase']==phase])[0] for phase in ('competition','post_deadline_discovery'))/3600
        # Original exported window boundaries were rounded to milliseconds.
        assert math.isclose(window_hours,row['hours'],abs_tol=(len(selected)+1)/1000/3600+0.000001)
    lexical=effort_scenarios([{**row,'pattern':row['initial_lexical_pattern']} for row in features],parameters)
    lexical_by_key={(row['scenario'],row['phase']):row['hours'] for row in lexical}
    primary_by_key={(row['scenario'],row['phase']):row['hours'] for row in computed}
    for row in rows(root,'audit_effect.csv'):
        key=(row['scenario'],row['phase'])
        assert math.isclose(lexical_by_key[key],float(row['initial_lexical_scenario_hours']),abs_tol=0.00002)
        assert math.isclose(primary_by_key[key],float(row['partially_audited_scenario_hours']),abs_tol=0.00002)
        assert math.isclose(primary_by_key[key]-lexical_by_key[key],float(row['difference_hours_not_measured_work']),abs_tol=0.00002)
    alternatives=effort_scenarios([{**row,'pattern':row['alternative_category'] or row['pattern']} for row in features],parameters)
    alternative_by_key={(row['scenario'],row['phase']):row['hours'] for row in alternatives}
    for row in rows(root,'classification_sensitivity.csv'):
        key=(row['scenario'],row['phase'])
        assert math.isclose(alternative_by_key[key],float(row['all_declared_alternatives_hours']),abs_tol=0.00002)
        assert math.isclose(primary_by_key[key],float(row['primary_category_hours']),abs_tol=0.00002)
    missing_computed={}
    for minutes in (0.0,1.0,3.0,5.0):
        changed=copy.deepcopy(parameters);changed['reading']['missing_response_minutes'][1]=minutes
        for row in effort_scenarios(features,changed):
            if row['scenario']=='central':
                missing_computed[(minutes,row['phase'])]=row['hours']
    for row in rows(root,'missing_context_sensitivity.csv'):
        key=(float(row['missing_response_reading_minutes_per_eligible_input']),row['phase'])
        assert math.isclose(missing_computed[key],float(row['otherwise_central_scenario_hours']),abs_tol=0.00002)
    task053_count=0
    if 'data/task053_candidates.csv' in metadata['data_files']:
        task053=rows(root,'task053_candidates.csv');task053_count=len(task053)
        assert task053_count==105
        assert Counter(row['outcome_category'] for row in task053)=={
            'runtime_session_initialization_failure':53,'interface_failure':1,
            'official_correct_over_cost_cap':12,'cost_eligible_incorrect':39}
        assert sum(row['runtime_valid']=='True' for row in task053)==51
        validate_candidate_missingness(task053)
        assert sum(row['correctness_status']=='correct_on_fixed_cases' for row in task053)==12
        assert sum(row['correctness_status']=='not_evaluated' for row in task053)==54
        assert not any(row['joint_target_status']=='satisfied' for row in task053)
        for row in task053:
            if row['outcome_category']=='cost_eligible_incorrect':
                assert row['runtime_valid']=='True' and row['correctness_status']=='incorrect_on_fixed_cases' and row['cost_eligibility_status']=='eligible' and row['right_of_60']=='0'
            if row['outcome_category']=='official_correct_over_cost_cap':
                assert row['runtime_valid']=='True' and row['correctness_status']=='correct_on_fixed_cases' and row['cost_eligibility_status']=='over_cap' and row['right_of_60']=='60'
        cycles=rows(root,'task053_cycles.csv');prior=[row for row in cycles if int(row['cycle'])<=9]
        assert len(cycles)==10 and len(prior)==9
        assert {int(row['cycle']) for row in cycles}==set(range(1,11)),'Duplicate or missing Task053 cycle'
        assert sum(int(row['proposal_occurrences']) for row in prior)==118
        assert sum(int(row['primary_records']) for row in prior)==105
        assert sum(int(row['additional_robustness_records']) for row in prior)==27
        for cycle in prior:
            candidate_rows=[row for row in task053 if row['cycle']==cycle['cycle']]
            assert len(candidate_rows)==int(cycle['primary_records'])
            assert sum(row['runtime_valid']=='True' for row in candidate_rows)==int(cycle['runtime_valid_records'])
            assert finite_number(cycle['launch_post_deadline_seconds'],'cycle launch',True)<finite_number(cycle['return_post_deadline_seconds'],'cycle return',True),'Cycle launch must precede return'
            for field,category in [('session_initialization_failures','runtime_session_initialization_failure'),
                ('interface_failures','interface_failure'),('official_correct_over_cost_cap','official_correct_over_cost_cap'),
                ('cost_eligible_incorrect','cost_eligible_incorrect')]:
                assert int(cycle[field])==sum(row['outcome_category']==category for row in candidate_rows),'Cycle disposition totals mismatch'
        assert max(float(row['return_post_deadline_seconds']) for row in prior)<metadata['task053_worker_success_post_deadline_seconds']
        after=next(row for row in cycles if int(row['cycle'])==10)
        assert float(after['launch_post_deadline_seconds'])>metadata['task053_worker_success_post_deadline_seconds']
    mechanism=verify_mechanism_packet(json.loads((root/'mechanism_evidence.json').read_text()),tasks,historical_times,cycles,root=root)
    witness=runpy.run_path(str(root/'mechanism_witness.py'))['demonstrate']()
    assert witness['status']=='PASS'
    contract=runpy.run_path(str(root/'task129_contract.py'))
    contract_summary=contract['check_profiles'](contract['parse_csv']((root/'task129_count_profiles.csv').read_text()),
        expected_profile_counts=contract['RETAINED_PROFILE_COUNTS'])
    extensions = verify_extensions(root, metadata)
    diagnostics = runpy.run_path(str(root / 'diagnostics.py'))['run_checks']()
    assert diagnostics['status'] == 'PASS' and diagnostics['native_graphs_executed'] == 0
    return {'status':'PASS','perfect_tasks':len(tasks),'runtime_rollback_tasks':len(rollbacks),
            'competition_progress_rows':len(progress),
            'competition_accepted_both_rows':progress_statistics['accepted_both']['task_count'],
            'competition_accepted_both_without_mixed_ok_rows':progress_statistics['accepted_both_without_mixed_ok']['task_count'],
            'competition_gain_distributions_recomputed':3,
            'competition_later_addition_crossjoin_rows':progress_crossjoin['task_count'],
            'bounded_validation_rows':len(validations),'fixed_artifact_recipient_rows':len(recipients),
            'included_operator_inputs':483,'effort_scenarios_recomputed':len(computed),
            'effort_sensitivity_tables_recomputed':3,
            'task053_candidate_rows':task053_count,
            **mechanism,
            'pedagogical_numerical_witness':'PASS_not_historical_candidate_execution',
            'task129_profile_rows':contract_summary['cases'],
            **extensions,
            'two_case_diagnostics': diagnostics,
            'source_authenticity_checked':False,
            'interpretation':'Derived arithmetic and curated event/count/link consistency only; not source authenticity, independent verification of paraphrases, solver correctness, replay execution, platform-total reconciliation, mode-causal attribution, or calibrated labor.'}


if __name__=='__main__':
    print(json.dumps(verify(),indent=2))


==> anc/evidence_manifest.json <==
{
  "frozen_zip_sha256": "8144b39493bd4391e2efab8d622bc7e345d045b6362396d6d24616a1eeba797a",
  "member_count": 61,
  "members": [
    {
      "bytes": 29024,
      "path": "MECHANISM_EVIDENCE.md",
      "sha256": "1ec686aed47bce23a7fd9eb6fb330364e97e64c923bf6e62d7677c1e16ef773e",
      "transport_path": "MECHANISM_EVIDENCE.md"
    },
    {
      "bytes": 6192,
      "path": "README.md",
      "sha256": "e20dd1dc6af41044d7c6c14fee9cb75e221983735aa7254b2dfe5af999ab0251",
      "transport_path": "README.md"
    },
    {
      "bytes": 7195,
      "path": "cross_domain/HANDOFF.md",
      "sha256": "e56feeccc045a39eff586e7e0119987b5eebf1261ad71a450ba838749257d0e0",
      "transport_path": "cross_domain/HANDOFF.md"
    },
    {
      "bytes": 8522,
      "path": "cross_domain/README.md",
      "sha256": "57446cab28847ba9c3bda771ad0f66ca65efe5612fc22e6accb35c6ef4554924",
      "transport_path": "cross_domain/README.md"
    },
    {
      "bytes": 5600,
      "path": "cross_domain/SOURCE_MANIFEST.json",
      "sha256": "dd13b532f1d3bce1bd373dfce570a8e3d3a06f157af25ad23d8b7736c06ae92e",
      "transport_path": "cross_domain/SOURCE_MANIFEST.json"
    },
    {
      "bytes": 14933,
      "path": "cross_domain/evidence.json",
      "sha256": "90354bbffba9238519df61ee03ff07b29b8c7c0a6a77f26b41f9dba9c78d7c24",
      "transport_path": "cross_domain/evidence.json"
    },
    {
      "bytes": 7397,
      "path": "cross_domain/handoff_evidence.json",
      "sha256": "ec7a0e09da7b1b389c82700c01a4fb1a9247ac2aa1993fb3bf731873d4d0cbbd",
      "transport_path": "cross_domain/handoff_evidence.json"
    },
    {
      "bytes": 7697,
      "path": "cross_domain/handoff_verify.py",
      "sha256": "5bbb7125009ae540274971b0482357f991f8bfa13ec2d74ac9cea1f24c1b5421",
      "transport_path": "cross_domain/handoff_verify.py"
    },
    {
      "bytes": 11342,
      "path": "cross_domain/verify.py",
      "sha256": "421c7c815ecd39c8ab148ff51a7804c9b378c59d0d3ffa7657ce97626275bab9",
      "transport_path": "cross_domain/verify.py"
    },
    {
      "bytes": 119042,
      "path": "data/assumed_activity_windows.csv",
      "sha256": "12cfc6923c5812477daaf14cb97d4c2e8ba0b8a84b39630e797e3746525a943f",
      "transport_path": "data/assumed_activity_windows.csv"
    },
    {
      "bytes": 555,
      "path": "data/audit_effect.csv",
      "sha256": "ce7f964c1f98307864b2355b08fd2d2637132def565c5c15d96e4a510f4bceef",
      "transport_path": "data/audit_effect.csv"
    },
    {
      "bytes": 17711,
      "path": "data/bounded_validations.csv",
      "sha256": "bd880f070ae01e9714b160af4a2cc2701d4791dc5df14fbb637d4e1b91a141cf",
      "transport_path": "data/bounded_validations.csv"
    },
    {
      "bytes": 426,
      "path": "data/classification_sensitivity.csv",
      "sha256": "fcec97759528728126e607e3df24c404db7cdadd5269070cbc8c50cdbceb69c9",
      "transport_path": "data/classification_sensitivity.csv"
    },
    {
      "bytes": 27260,
      "path": "data/competition_progress.csv",
      "sha256": "235b3c9f0b1ea1d75212ab7e905adee333378a17cbadd6f1ebfa4cfe77154c4d",
      "transport_path": "data/competition_progress.csv"
    },
    {
      "bytes": 1005,
      "path": "data/effort_scenarios.csv",
      "sha256": "5b62d174f3862f24b835312759022d9d212bfdfc1a0076321a0c43c5f8ca46a3",
      "transport_path": "data/effort_scenarios.csv"
    },
    {
      "bytes": 3537,
      "path": "data/events.csv",
      "sha256": "b612ffb3ba91862006167d6ac0de75fe72537106a82e973c0fd5d85165286e33",
      "transport_path": "data/events.csv"
    },
    {
      "bytes": 28071,
      "path": "data/fixed_artifact_recipients.csv",
      "sha256": "b1125cf015ee005ecd8b6ee1f9fb53c98d95e2d6c9c0c16fc2398c356f8d72af",
      "transport_path": "data/fixed_artifact_recipients.csv"
    },
    {
      "bytes": 83898,
      "path": "data/input_features.csv",
      "sha256": "ef70c88073802937c538484a3c51e344936e41c67c19168e2685bec6f1b4dcf5",
      "transport_path": "data/input_features.csv"
    },
    {
      "bytes": 435,
      "path": "data/missing_context_sensitivity.csv",
      "sha256": "b3ec8863a27e7d941f7526c4f4ec5779ae0d5320a01bd69f2b6a6cce9dca47bd",
      "transport_path": "data/missing_context_sensitivity.csv"
    },
    {
      "bytes": 593,
      "path": "data/original_runtime_attempts.csv",
      "sha256": "5653929517036cc448c472c87d056bf836b7c5882ba8d36a39cd29e658fd068b",
      "transport_path": "data/original_runtime_attempts.csv"
    },
    {
      "bytes": 586,
      "path": "data/original_semantic_screen.csv",
      "sha256": "63c1afd6829230ec229665a34ac401d15604d4f321f33524ab60e9c6786035be",
      "transport_path": "data/original_semantic_screen.csv"
    },
    {
      "bytes": 323,
      "path": "data/rollbacks.csv",
      "sha256": "2d9088489df521678c99110b55967ffd278d6682c4fcdb19cbe8d3416b0d66cf",
      "transport_path": "data/rollbacks.csv"
    },
    {
      "bytes": 14842,
      "path": "data/task053_candidates.csv",
      "sha256": "44a9da66b9d138f47fe7ad2cd063205f2fdbaf83e585bedd5ab14814b6575a8a",
      "transport_path": "data/task053_candidates.csv"
    },
    {
      "bytes": 1100,
      "path": "data/task053_cycles.csv",
      "sha256": "d59299344033e74e0f79eecff3b3ba417f157b03f4c4d25cd9cd1ed6002ee1b1",
      "transport_path": "data/task053_cycles.csv"
    },
    {
      "bytes": 960,
      "path": "data/task129_events.csv",
      "sha256": "6b90167a59ffd51c34e0997990aa905752589493f96e2f62ce484262fdd1e8ed",
      "transport_path": "data/task129_events.csv"
    },
    {
      "bytes": 938,
      "path": "data/tasks.csv",
      "sha256": "e9d77aa46bb3b77438fc653ce8a37ce49dc1b8a1c6423a39cfcf544ec2d960f5",
      "transport_path": "data/tasks.csv"
    },
    {
      "bytes": 14069,
      "path": "decisions/README.md",
      "sha256": "a4d59af6da345ae929fa41d69edc57fc2ab93da0c087ddc09920ddab3745885b",
      "transport_path": "decisions/README.md"
    },
    {
      "bytes": 3031,
      "path": "decisions/SUMMARY.json",
      "sha256": "74399f2080de689dded10561851cd4a131e8b6cbad9659f6b10cc38a5c83b5c8",
      "transport_path": "decisions/SUMMARY.json"
    },
    {
      "bytes": 23779,
      "path": "decisions/episodes.json",
      "sha256": "a65fb319a8a00776a421c0f62ec4c2daa7bb08717092c2abde1830069da88370",
      "transport_path": "decisions/episodes.json"
    },
    {
      "bytes": 556,
      "path": "decisions/policy_source_history.csv",
      "sha256": "12a38dfbcf85e863b45d33e8ed95a03493f47f0ee3e8ff2da7ec8a146c13f5cb",
      "transport_path": "decisions/policy_source_history.csv"
    },
    {
      "bytes": 10240,
      "path": "decisions/process.json",
      "sha256": "1563d7eced20f5a5c82f74159ce8fb3787075a11aea8c823c5219794b9763c9e",
      "transport_path": "decisions/process.json"
    },
    {
      "bytes": 18594,
      "path": "decisions/registry_outcomes.csv",
      "sha256": "1976c49c932a9d6b41d2945bb8e2a5df04c3a33d978a6725685afd22116b49a8",
      "transport_path": "decisions/registry_outcomes.csv"
    },
    {
      "bytes": 488,
      "path": "decisions/registry_snapshots.csv",
      "sha256": "325585a3161c744545f3099d92bd60469a8b8c142e709b2da2a7fa4b6e482fb5",
      "transport_path": "decisions/registry_snapshots.csv"
    },
    {
      "bytes": 76700,
      "path": "decisions/registry_states.csv",
      "sha256": "1231d2d98a9662391b669a32e5e7ac75c8223b1d6d5231e27397fc2cc4ff1879",
      "transport_path": "decisions/registry_states.csv"
    },
    {
      "bytes": 16566,
      "path": "decisions/task_inventory.csv",
      "sha256": "7c5878063807b2c50a891c2e44d0d6b72c6b0abbd121d140d3f24edf14a074f2",
      "transport_path": "decisions/task_inventory.csv"
    },
    {
      "bytes": 30524,
      "path": "decisions/verify.py",
      "sha256": "07107c783fb65a5a1d292e8eef9ee9e5188d169eb7ec92c7e493f84f5d8cdd95",
      "transport_path": "decisions/verify.py"
    },
    {
      "bytes": 17297,
      "path": "diagnostics.py",
      "sha256": "def7479543818a3d00f511167afd8208dbcceb644356326d009336cd21b18e4d",
      "transport_path": "diagnostics.py"
    },
    {
      "bytes": 1278,
      "path": "effort_parameters.json",
      "sha256": "f45da7c08f3aeb624a77856b2e0686307e57f5a57016f8ae4173712f6e1b231f",
      "transport_path": "effort_parameters.json"
    },
    {
      "bytes": 2714,
      "path": "history/README.md",
      "sha256": "cdd198df308a46c3fb747d70ae9973f550de713729d24b260c394f8ec5ef7a02",
      "transport_path": "history/README.md"
    },
    {
      "bytes": 8051,
      "path": "history/search_source.json",
      "sha256": "a31c6c780416848a51d4a424934437a224a65862eb15c0ebbc9e1caa034d5d6c",
      "transport_path": "history/search_source.json"
    },
    {
      "bytes": 13236,
      "path": "history/verify.py",
      "sha256": "ec482805aabb379c88fefb7d3ae7de478e7fd26467c4be166835c385a784bb7b",
      "transport_path": "history/verify.py"
    },
    {
      "bytes": 49913,
      "path": "mechanism_evidence.json",
      "sha256": "2f03e05edbe8d4e35ea61f8e9f88bde4add1b22423c7b8bb3ed46a86a1a93df5",
      "transport_path": "mechanism_evidence.json"
    },
    {
      "bytes": 12239,
      "path": "mechanism_witness.py",
      "sha256": "76aa22a88e6f90aebcc9b8e2665db15d841e944087c1df137ce00268d611c8e1",
      "transport_path": "mechanism_witness.py"
    },
    {
      "bytes": 7105,
      "path": "metadata.json",
      "sha256": "eb27e8eaca418b02c67bbfea16c0ae84a86993bc32d4377d07d5651631ec748a",
      "transport_path": "metadata.json"
    },
    {
      "bytes": 33,
      "path": "replay/.dockerignore",
      "sha256": "a30ad6f894e5d8c7dd8219cbd1fa558bcecd6695be9c109d41df33d2d8fc9e81",
      "transport_path": "replay/dockerignore.txt"
    },
    {
      "bytes": 454,
      "path": "replay/Dockerfile",
      "sha256": "5c9254f9c7d3e8d46c6485dc0cbe79465d28294b16353fcda1651025f8a38e55",
      "transport_path": "replay/Dockerfile"
    },
    {
      "bytes": 2799,
      "path": "replay/F1_CONSTRUCTION.json",
      "sha256": "94f4017de8c3f38d66fc9b6693bd9618b9d6a01e0df1f4836b2a1da692eadf4c",
      "transport_path": "replay/F1_CONSTRUCTION.json"
    },
    {
      "bytes": 2530,
      "path": "replay/LOCAL_REPLAY.json",
      "sha256": "230c67ab78131f185c5dbb046d1e0e927b877e75e764ec4a50bb7194b030656b",
      "transport_path": "replay/LOCAL_REPLAY.json"
    },
    {
      "bytes": 3861,
      "path": "replay/LOCAL_VALIDATION.md",
      "sha256": "97c329f4556cac1e13c384814d64652342d31f3e56dc41caed86c11cc667668d",
      "transport_path": "replay/LOCAL_VALIDATION.md"
    },
    {
      "bytes": 3467,
      "path": "replay/P002_GRAPH.json",
      "sha256": "260c859bba13f0119d1a882d81cb1c8e1e9d996dbee42cb583e09626562b7b58",
      "transport_path": "replay/P002_GRAPH.json"
    },
    {
      "bytes": 9745,
      "path": "replay/PRECISION_VALIDATION.json",
      "sha256": "5faa9cea8dd21b8a9cdcbbbf9a95d52504b6c5983f17d46a9912dd35bcf32179",
      "transport_path": "replay/PRECISION_VALIDATION.json"
    },
    {
      "bytes": 21796,
      "path": "replay/README.md",
      "sha256": "db3b7f3ba830bfefdb7ef547c311233a0e21e472ccfc5a1cd45454491e333369",
      "transport_path": "replay/README.md"
    },
    {
      "bytes": 5298,
      "path": "replay/REVIEWER_VALIDATION.json",
      "sha256": "5f58ebf114bcaf02c1226125c00be699016a221f8470aa08a047bfb88dc5af7d",
      "transport_path": "replay/REVIEWER_VALIDATION.json"
    },
    {
      "bytes": 26468,
      "path": "replay/precision_probe.py",
      "sha256": "271950b2f43dd1f6539c5fa773c070fbd9b67fa1c2fe780e83b72430f1035949",
      "transport_path": "replay/precision_probe.py"
    },
    {
      "bytes": 337,
      "path": "replay/requirements.lock",
      "sha256": "2943ba7412ac5b234731ea99d180f29522d3cde7f18fc02263a5dde0f713e165",
      "transport_path": "replay/requirements.lock"
    },
    {
      "bytes": 13167,
      "path": "replay/reviewer_inputs.py",
      "sha256": "0e8d5402027e1e09fb9111aa5e7805f3234081e5738016903fcc414f6a27b701",
      "transport_path": "replay/reviewer_inputs.py"
    },
    {
      "bytes": 11391,
      "path": "replay/source_schedule.py",
      "sha256": "2a3ff0138985bd7fff871f0b24eca03d0e8f0eab7403faf86e8579dce9d47d66",
      "transport_path": "replay/source_schedule.py"
    },
    {
      "bytes": 15200,
      "path": "replay/task129_replay.py",
      "sha256": "e370b90cd542bdbc14684138f026fdced2017d675da496a541ca1abaf439f720",
      "transport_path": "replay/task129_replay.py"
    },
    {
      "bytes": 10121,
      "path": "task129_contract.py",
      "sha256": "26c1f5db84497d9d55d687709b63ee44fbbe2809a8d77769f1553e0595d981bc",
      "transport_path": "task129_contract.py"
    },
    {
      "bytes": 8494,
      "path": "task129_count_profiles.csv",
      "sha256": "f75f93634f6daeaacb4a2c2cd49e85a3237ed5de3bce64986496a1346d095c1d",
      "transport_path": "task129_count_profiles.csv"
    },
    {
      "bytes": 75650,
      "path": "verify.py",
      "sha256": "7883c24647817d27c3e1018570a038b261288ea7970c7e5d74a90484ccc07ff9",
      "transport_path": "verify.py"
    }
  ],
  "schema": 1
}


==> anc/restore_evidence.py <==
#!/usr/bin/env python3
"""Verify the transparent arXiv evidence transport and restore its one dotfile.

Standard library only. No network, native execution, or existing-file overwrite.
The packaged copy pins the generated 61-member manifest's SHA-256.
"""

import argparse
import hashlib
import json
from pathlib import Path, PurePosixPath
import stat


EXPECTED_MANIFEST_SHA256 = "5991e4ccfd131df0423f25a08909f941339d2e14217330cd3e62e39a0fb0b78a"
FROZEN_ZIP_SHA256 = "8144b39493bd4391e2efab8d622bc7e345d045b6362396d6d24616a1eeba797a"
ORIGINAL = "replay/.dockerignore"
TRANSPORTED = "replay/dockerignore.txt"


def require(condition, message):
    if not condition:
        raise ValueError(message)


def digest(data):
    return hashlib.sha256(data).hexdigest()


def safe_path(root, relative):
    path = PurePosixPath(relative)
    require(bool(relative) and not path.is_absolute() and "\\" not in relative
            and ":" not in relative and path.as_posix() == relative
            and all(part not in ("", ".", "..") for part in relative.split("/")),
            "Unsafe manifest path")
    target = root / relative
    for component in (*reversed(target.parents), target):
        require(not component.is_symlink(), "Symlink is not allowed: " + str(component))
    return target


def read_file(path):
    require(stat.S_ISREG(path.stat().st_mode), "Not a regular file: " + str(path))
    return path.read_bytes()


def verify_and_restore(anc, restore=True):
    anc = Path(anc).absolute()
    manifest_path = safe_path(anc, "evidence_manifest.json")
    raw = read_file(manifest_path)
    require(digest(raw) == EXPECTED_MANIFEST_SHA256, "Transport manifest hash mismatch")
    manifest = json.loads(raw)
    require(set(manifest) == {"schema", "frozen_zip_sha256", "member_count", "members"}
            and manifest["schema"] == 1
            and manifest["frozen_zip_sha256"] == FROZEN_ZIP_SHA256
            and manifest["member_count"] == len(manifest["members"]) == 61,
            "Unexpected manifest schema or snapshot identity")
    root = safe_path(anc, "evidence")
    original_paths = set()
    transported_paths = set()
    dotfile_bytes = None
    for row in manifest["members"]:
        require(set(row) == {"path", "transport_path", "bytes", "sha256"}, "Unexpected member fields")
        original = row["path"]
        transported = row["transport_path"]
        require(original not in original_paths and transported not in transported_paths,
                "Duplicate evidence path")
        original_paths.add(original)
        transported_paths.add(transported)
        require(transported == (TRANSPORTED if original == ORIGINAL else original),
                "Only the documented dotfile rename is permitted")
        safe_path(root, original)
        contents = read_file(safe_path(root, transported))
        require(len(contents) == row["bytes"] and digest(contents) == row["sha256"],
                "Evidence content mismatch: " + original)
        if original == ORIGINAL:
            dotfile_bytes = contents
    require(dotfile_bytes is not None, "Missing original dotfile entry")
    target = safe_path(root, ORIGINAL)
    if target.exists():
        require(read_file(target) == dotfile_bytes, "Existing dotfile conflicts; refusing overwrite")
    elif restore:
        # Exclusive creation protects a concurrently created file too.
        with target.open("xb") as stream:
            stream.write(dotfile_bytes)
    restored = target.exists()
    if restored:
        for row in manifest["members"]:
            contents = read_file(safe_path(root, row["path"]))
            require(len(contents) == row["bytes"] and digest(contents) == row["sha256"],
                    "Restored original-path mismatch: " + row["path"])
    return {"status": "PASS", "verified_members": 61, "original_paths_restored": restored,
            "only_filename_mapping": {ORIGINAL: TRANSPORTED},
            "frozen_zip_sha256": FROZEN_ZIP_SHA256,
            "archive_bytes_reconstructed": False,
            "scientific_verifier_executed": False}


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--anc", type=Path, default=Path(__file__).resolve().parent)
    parser.add_argument("--check-only", action="store_true", help="Check transported bytes without creating .dockerignore")
    args = parser.parse_args()
    try:
        result = verify_and_restore(args.anc, restore=not args.check_only)
    except (OSError, ValueError, KeyError, TypeError) as error:
        parser.exit(1, "Evidence verification refused: " + str(error) + "\n")
    print(json.dumps(result, indent=2, sort_keys=True))


if __name__ == "__main__":
    main()

